Three loop QCD corrections to electroweak radiative parameters

We reevaluate the vacuum polarization functions for electroweak gauge bosons at three loops in QCD, employing state-of-the-art perturbative techniques. We apply these results to determine the ${\mathcal{O}}(\alpha \alpha_s^2)$ corrections to the electroweak radiative parameters $\Delta\rho$, $\Delta r$ and $\Delta \kappa$. We improve the accuracy of the calculation at this perturbative order, compared to the existing literature, and present some phenomenological implications of these results. We find a shift in the prediction of the $W$ boson mass, significant in view of the FCC precision targets. We improve the prediction of the $\overline{\mathrm{MS}}$ electric charge at $q^2=m_Z^2$ with the inclusion of these ${\mathcal{O}}(\alpha \alpha_s^2)$ corrections.

==> anc/master.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69518,       1740]
NotebookOptionsPosition[     64695,       1651]
NotebookOutlinePosition[     65190,       1669]
CellTagsIndexPosition[     65147,       1666]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Three loop QCD corrections to electroweak radiative parameters",
  FontWeight->"Bold"],
 "\nTanmoy Pati, Narayan Rana, Alessandro Vicini"
}], "Subsubsection",
 CellChangeTimes->{
  3.985686369045018*^9},ExpressionUUID->"cf7f1d28-eb9b-4a36-845b-\
709ebeec2caa"],

Cell[TextData[{
 "\nThe ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Laplacian]", 
    RowBox[{"\[Alpha]", "(", 
     SuperscriptBox[
      SubscriptBox["m", "Z"], "2"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "279d84c6-2b00-4ce0-9b4f-bd9ba6545af5"],
 ") contribution to \[Laplacian]r, includes the top quark contributions to \
photon self-energy which we evaluate at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "26a7f750-50d6-47e7-a58a-7fd90b741f39"],
 " \[RightArrow] 0, to ensure consistency with the evaluation of the \
renormalized electric charge.\nWe note that, in ",
 StyleBox["hep-ph/9504413",
  FontColor->RGBColor[0, 0, 1]],
 ", this self-energy contribution had been evaluated at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f3e9d127-9b88-4a57-a3c1-7d794d1fc496"],
 " = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", "Z"], "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9bb307bd-e4fa-471a-8379-d19053b8f23a"],
 "\n\nmt:= ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "t"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "53fc29cf-e36b-4318-af71-f9b5540e2526"],
 ", mZ := ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "Z"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bebe1d59-cfd3-476c-bde5-f3ba247a11fd"],
 ", mW := ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "W"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fd1f16b5-3370-4245-8acf-42bc792c5d1b"],
 "\nsw:= ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["m", "W"], "2"], "/", 
      SuperscriptBox[
       SubscriptBox["m", "Z"], "2"]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "598931b7-60ac-4b41-8b9c-f91665cb40d9"],
 ")\nmZmt:= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["m", "Z"], "2"], "/", 
    SuperscriptBox[
     SubscriptBox["m", "t"], "2"]}], TraditionalForm]],ExpressionUUID->
  "7e40bbc6-bad4-407a-a22d-3fbafb896f82"],
 ", mWmt:= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["m", "W"], "2"], "/", 
    SuperscriptBox[
     SubscriptBox["m", "t"], "2"]}], TraditionalForm]],ExpressionUUID->
  "626006ff-8a9c-47c0-850f-d0935ef87487"],
 "\n"
}], "Text",
 CellChangeTimes->{
  3.985686866905734*^9, {3.985688638340913*^9, 3.985688717880273*^9}, {
   3.9856887713126163`*^9, 3.985688829080381*^9}, {3.985689191189526*^9, 
   3.985689381857195*^9}},ExpressionUUID->"8b3be314-96fc-416c-b26a-\
d74e1a792fbc"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<src/notation.m\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DirP", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.985575776816794*^9, 3.985575788483818*^9}, {
  3.985576009679947*^9, 3.985576012422739*^9}, {3.9855764581367292`*^9, 
  3.985576459325776*^9}, {3.985600072965465*^9, 3.985600080681857*^9}, {
  3.985683790897769*^9, 3.985683794821782*^9}, {3.9856853731479807`*^9, 
  3.985685381166675*^9}, {3.9856863796245537`*^9, 3.985686408454801*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"ecc394ba-a2bf-40a2-8fa6-0151d89c5be3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConventionInfo", "[", "]"}]], "Input",
 CellChangeTimes->{{3.985685383661277*^9, 3.985685386978881*^9}, {
  3.985687612429553*^9, 3.985687613589926*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"d4386f33-5452-4b4c-9afa-379cadbf775b"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox["\<\"Naming Conventions:\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 
            Rational[2, 3]],
          FrontFaceColor->RGBColor[0, 0, 
            Rational[2, 3]],
          BackFaceColor->RGBColor[0, 0, 
            Rational[2, 3]],
          GraphicsColor->RGBColor[0, 0, 
            Rational[2, 3]],
          FontSize->12,
          FontWeight->Bold,
          FontColor->RGBColor[0, 0, 
            Rational[2, 3]]]},
        {
         TagBox[GridBox[{
            {
             ItemBox[
              FrameBox[
               TagBox[GridBox[{
                  {
                   StyleBox["\<\"\[CapitalDelta]\[Alpha]\"\>",
                    StripOnInput->False,
                    FontSize->12,
                    FontWeight->Bold], "\[SpanFromLeft]"},
                  {
                   StyleBox["\<\"dAlp`m'tb\"\>",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontSize->10,
                    FontWeight->Bold,
                    FontColor->RGBColor[0, 0, 1]], 
                   
                   StyleBox["\<\"(t,b) contribution to \
\[CapitalDelta]\[Alpha](\\!\\(\\*SubscriptBox[\\(m\\), \
\\(Z\\)]\\))(\\!\\(\\*SubsuperscriptBox[\\(\[Alpha]\[Alpha]\\), \\(s\\), \\(m\
\\)]\\))\"\>",
                    StripOnInput->False,
                    
                    LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    FontSize->10,
                    
                    FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]},
                  {
                   StyleBox["\<\"dAlp`m'ud\"\>",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontSize->10,
                    FontWeight->Bold,
                    FontColor->RGBColor[0, 0, 1]], 
                   
                   StyleBox["\<\"(u,d) contribution to \
\[CapitalDelta]\[Alpha](\\!\\(\\*SubscriptBox[\\(m\\), \
\\(Z\\)]\\))(\\!\\(\\*SubsuperscriptBox[\\(\[Alpha]\[Alpha]\\), \\(s\\), \\(m\
\\)]\\))\"\>",
                    StripOnInput->False,
                    
                    LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    FontSize->10,
                    
                    FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {{Center}}},
                 
                 GridBoxDividers->{
                  "Columns" -> {{None}}, 
                   "RowsIndexed" -> {
                    2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}},
                 
                 GridBoxItemSize->{
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                 GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.2}}}],
                "Grid"],
               Background->GrayLevel[0.98],
               FrameMargins->{{10, 10}, {4, 4}},
               FrameStyle->GrayLevel[0.85],
               RoundingRadius->4,
               StripOnInput->False],
              Alignment->Center,
              StripOnInput->False], "\[SpanFromLeft]", "\[SpanFromLeft]", 
             "\[SpanFromLeft]"},
            {
             FrameBox[
              TagBox[GridBox[{
                 {
                  StyleBox["\<\"\[CapitalDelta]r\"\>",
                   StripOnInput->False,
                   FontSize->12,
                   FontWeight->Bold], "\[SpanFromLeft]"},
                 {
                  StyleBox["\<\"dR`m'tb\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(t,b) contribution to \
\\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]r\\), \\((m)\\)]\\)\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]},
                 {
                  StyleBox["\<\"dR`m'ud\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(u,d) contribution to \
\\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]r\\), \\((m)\\)]\\)\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]}
                },
                AutoDelete->False,
                GridBoxAlignment->{"Columns" -> {{Left}}},
                
                GridBoxDividers->{
                 "Columns" -> {{None}}, 
                  "RowsIndexed" -> {
                   2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.2}}}],
               "Grid"],
              Background->GrayLevel[0.98],
              FrameMargins->{{10, 10}, {4, 4}},
              FrameStyle->GrayLevel[0.85],
              RoundingRadius->4,
              StripOnInput->False], 
             FrameBox[
              TagBox[GridBox[{
                 {
                  StyleBox["\<\"\[CapitalDelta]\[Kappa]\"\>",
                   StripOnInput->False,
                   FontSize->12,
                   FontWeight->Bold], "\[SpanFromLeft]"},
                 {
                  StyleBox["\<\"dK`m'tb\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(t,b) contribution to \
\\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]\[Kappa]\\), \\((m)\\)]\\)\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]},
                 {
                  StyleBox["\<\"dK`m'ud\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(u,d) contribution to \
\\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]\[Kappa]\\), \\((m)\\)]\\)\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]}
                },
                AutoDelete->False,
                GridBoxAlignment->{"Columns" -> {{Left}}},
                
                GridBoxDividers->{
                 "Columns" -> {{None}}, 
                  "RowsIndexed" -> {
                   2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.2}}}],
               "Grid"],
              Background->GrayLevel[0.98],
              FrameMargins->{{10, 10}, {4, 4}},
              FrameStyle->GrayLevel[0.85],
              RoundingRadius->4,
              StripOnInput->False], 
             FrameBox[
              TagBox[GridBox[{
                 {
                  StyleBox[
                   SubscriptBox["\<\"\[Delta]c\"\>", "\<\"Z\"\>"],
                   StripOnInput->False,
                   FontSize->12,
                   FontWeight->Bold], "\[SpanFromLeft]"},
                 {
                  StyleBox["\<\"dcZ`m'tb\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(t,b) contribution to \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]c\\), \\(Z\\)], \\((m)\\)]\\)\
\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]},
                 {
                  StyleBox["\<\"dcZ`m'ud\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(u,d) contribution to \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]c\\), \\(Z\\)], \\((m)\\)]\\)\
\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]}
                },
                AutoDelete->False,
                GridBoxAlignment->{"Columns" -> {{Left}}},
                
                GridBoxDividers->{
                 "Columns" -> {{None}}, 
                  "RowsIndexed" -> {
                   2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.2}}}],
               "Grid"],
              Background->GrayLevel[0.98],
              FrameMargins->{{10, 10}, {4, 4}},
              FrameStyle->GrayLevel[0.85],
              RoundingRadius->4,
              StripOnInput->False], 
             FrameBox[
              TagBox[GridBox[{
                 {
                  StyleBox[
                   SubscriptBox["\<\"\[Delta]c\"\>", "\<\"W\"\>"],
                   StripOnInput->False,
                   FontSize->12,
                   FontWeight->Bold], "\[SpanFromLeft]"},
                 {
                  StyleBox["\<\"dcW`m'tb\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(t,b) contribution to \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]c\\), \\(W\\)], \\((m)\\)]\\)\
\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]},
                 {
                  StyleBox["\<\"dcW`m'ud\"\>",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontSize->10,
                   FontWeight->Bold,
                   FontColor->RGBColor[0, 0, 1]], 
                  
                  StyleBox["\<\"(u,d) contribution to \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(\[Delta]c\\), \\(W\\)], \\((m)\\)]\\)\
\"\>",
                   StripOnInput->False,
                   
                   LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   
                   GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                   FontSize->10,
                   
                   FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]}
                },
                AutoDelete->False,
                GridBoxAlignment->{"Columns" -> {{Left}}},
                
                GridBoxDividers->{
                 "Columns" -> {{None}}, 
                  "RowsIndexed" -> {
                   2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.2}}}],
               "Grid"],
              Background->GrayLevel[0.98],
              FrameMargins->{{10, 10}, {4, 4}},
              FrameStyle->GrayLevel[0.85],
              RoundingRadius->4,
              StripOnInput->False]}
           },
           AutoDelete->False,
           
           GridBoxItemSize->{
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
           GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.5}}}],
          "Grid"]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.5}}}],
      "Column"]},
    {
     TagBox[GridBox[{
        {
         StyleBox["\<\"\[CapitalDelta]r using the convention followed in \
hep-ph/9504413:\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 
            Rational[2, 3]],
          FrontFaceColor->RGBColor[0, 0, 
            Rational[2, 3]],
          BackFaceColor->RGBColor[0, 0, 
            Rational[2, 3]],
          GraphicsColor->RGBColor[0, 0, 
            Rational[2, 3]],
          FontSize->12,
          FontWeight->Bold,
          FontColor->RGBColor[0, 0, 
            Rational[2, 3]]]},
        {
         TagBox[GridBox[{
            {
             ItemBox[
              FrameBox[
               TagBox[GridBox[{
                  {
                   StyleBox["\<\"\[CapitalDelta]r\"\>",
                    StripOnInput->False,
                    FontSize->12,
                    FontWeight->Bold], "\[SpanFromLeft]"},
                  {
                   StyleBox["\<\"dRO`m'tb\"\>",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontSize->10,
                    FontWeight->Bold,
                    FontColor->RGBColor[0, 0, 1]], 
                   
                   StyleBox["\<\"(t,b) contribution to \
\\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]r\\), \\((m)\\)]\\)\"\>",
                    StripOnInput->False,
                    
                    LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    FontSize->10,
                    
                    FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]},
                  {
                   StyleBox["\<\"dRO`m'ud\"\>",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontSize->10,
                    FontWeight->Bold,
                    FontColor->RGBColor[0, 0, 1]], 
                   
                   StyleBox["\<\"(u,d) contribution to \
\\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]r\\), \\((m)\\)]\\)\"\>",
                    StripOnInput->False,
                    
                    LineColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    FrontFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    BackFaceColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    
                    GraphicsColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`],
                    FontSize->10,
                    
                    FontColor->RGBColor[
                    0.33333333333333337`, 0.33333333333333337`, 
                    0.33333333333333337`]]}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {{Left}}},
                 
                 GridBoxDividers->{
                  "Columns" -> {{None}}, 
                   "RowsIndexed" -> {
                    2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}},
                 
                 GridBoxItemSize->{
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                 GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.2}}}],
                "Grid"],
               Background->GrayLevel[0.98],
               FrameMargins->{{10, 10}, {4, 4}},
               FrameStyle->GrayLevel[0.85],
               RoundingRadius->4,
               StripOnInput->False],
              Alignment->Center,
              StripOnInput->False], "\[SpanFromLeft]"}
           },
           AutoDelete->False,
           
           GridBoxItemSize->{
            "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
           GridBoxSpacings->{"Columns" -> {{1}}, "Rows" -> {{0.5}}}],
          "Grid"]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.5}}}],
      "Column"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{3}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.985685387277958*^9, 3.985685693578352*^9, 3.985686596139757*^9, 
   3.985686671309041*^9, 3.9856867739198112`*^9, 3.985686853521456*^9, 
   3.9856876144521227`*^9, 3.985687665840021*^9, 3.985687698766684*^9, 
   3.985688048564722*^9, 3.98568811291383*^9, {3.9856881438142242`*^9, 
   3.985688171978376*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"5d749359-3a98-4b7c-98e0-e1c42be3a555"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Import the results ",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.9855678099862843`*^9, 3.9855678117643623`*^9}, {
  3.985567856914465*^9, 3.9855678602831297`*^9}, {3.985568307988915*^9, 
  3.9855683146518087`*^9}, {3.9856881798021812`*^9, 3.9856881903546543`*^9}, {
  3.9856885444394493`*^9, 
  3.985688544672727*^9}},ExpressionUUID->"d9602ad8-abaa-48a6-a4f7-\
e4e5939c661b"],

Cell[BoxData[
 RowBox[{"ImportData1", "[", "]"}]], "Input",
 CellChangeTimes->{{3.985685390638319*^9, 3.9856853938171*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"40bbc329-3b6e-4eab-9956-12ed0e80f6dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Import \[CapitalDelta]r computed following the \
convention of hep-ph/9504413",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.985568320049302*^9, 3.985568356531172*^9}, {
  3.985568460199655*^9, 3.9855684607254333`*^9}, {3.985688298658697*^9, 
  3.985688345076276*^9}},ExpressionUUID->"15a1a928-a868-4089-b271-\
4c0d3acfd102"],

Cell[BoxData[
 RowBox[{"ImportData2", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9856854154224243`*^9, 3.985685418168605*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"224ac802-904c-442f-b8a1-d0ead0f7a7c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Example to print",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.985685484378603*^9, 3.98568549168242*^9}, {
  3.985688352021226*^9, 
  3.9856883576468782`*^9}},ExpressionUUID->"fbfc58f4-c187-4718-b6fd-\
a9453aaf015c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"dRO0tb", ",", 
    RowBox[{"{", 
     RowBox[{"mZmt", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985685498912449*^9, 3.9856855320088243`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"f7f18f76-7fa2-48a1-9dca-2a30fb8b81fb"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   FractionBox["1", "90"], " ", 
   SuperscriptBox["mZmt", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "36"}], "+", 
     RowBox[{"103", " ", 
      SuperscriptBox["sw", "2"]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["sw", "4"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "105"], " ", 
   SuperscriptBox["mZmt", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "13"}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["sw", "2"]}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["sw", "4"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["sw", "6"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mZmt", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "615"}], "+", 
      RowBox[{"3086", " ", 
       SuperscriptBox["sw", "2"]}], "-", 
      RowBox[{"5670", " ", 
       SuperscriptBox["sw", "4"]}], "+", 
      RowBox[{"4410", " ", 
       SuperscriptBox["sw", "6"]}], "-", 
      RowBox[{"1260", " ", 
       SuperscriptBox["sw", "8"]}]}], ")"}]}], "11340"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mZmt", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1179"}], "+", 
      RowBox[{"7088", " ", 
       SuperscriptBox["sw", "2"]}], "-", 
      RowBox[{"16632", " ", 
       SuperscriptBox["sw", "4"]}], "+", 
      RowBox[{"19008", " ", 
       SuperscriptBox["sw", "6"]}], "-", 
      RowBox[{"10692", " ", 
       SuperscriptBox["sw", "8"]}], "+", 
      RowBox[{"2376", " ", 
       SuperscriptBox["sw", "10"]}]}], ")"}]}], "41580"], "+", 
  RowBox[{
   FractionBox["1", "27"], " ", "mZmt", " ", 
   RowBox[{"(", 
    RowBox[{"9", "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["sw", "2"]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"Log", "[", "mZmt", "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["sw", "2"], " ", 
      RowBox[{"Log", "[", "mZmt", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.985685511827525*^9, 3.985685532573822*^9}, 
   3.9856883606115026`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"2a04238c-0f65-41ae-81ce-2e5452e2a63c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Numerical input parameters",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.985568841526209*^9, 3.985568845426935*^9}, {
  3.9856883880976553`*^9, 
  3.985688396092251*^9}},ExpressionUUID->"fdd852fd-08a6-4c89-95c5-\
731d86c4eddf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inpsch", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpSb4Pi", "\[Rule]", "alphSb4Pi"}], ",", "\[IndentingNewLine]", 
     RowBox[{"sw", "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mW", "^", "2"}], "/", 
          RowBox[{"mZ", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"mt", "\[Rule]", "173.2`200"}], ",", "\[IndentingNewLine]", 
     RowBox[{"mW", "\[Rule]", "80.385`100"}], ",", "\[IndentingNewLine]", 
     RowBox[{"mZ", "\[Rule]", "91.1876`100"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Cf", "\[Rule]", 
      RowBox[{"4", "/", "3"}]}], ",", 
     RowBox[{"Ca", "\[Rule]", "3"}], ",", 
     RowBox[{"Cl2", "\[Rule]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", 
             RowBox[{"Pi", "/", "3"}]}], "]"}]}], "]"}], "]"}], ",", "500"}], 
       "]"}]}], ",", 
     RowBox[{"nf", "\[Rule]", " ", "6"}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{"cw", "\[Rule]", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{"sw", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"Gf", "\[Rule]", " ", 
      RowBox[{"1.16637", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"alp", "\[Rule]", " ", 
      RowBox[{"1", "/", "137.035999"}]}], ",", 
     RowBox[{"alphSb4Pi", "\[Rule]", " ", 
      RowBox[{"alpS", "/", 
       RowBox[{"(", 
        RowBox[{"4", "Pi"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"mW2", "\[Rule]", " ", 
      RowBox[{"mW", "^", "2"}]}], ",", 
     RowBox[{"mZ2", "\[Rule]", " ", 
      RowBox[{"mZ", "^", "2"}]}], ",", 
     RowBox[{"mt2", "\[Rule]", " ", 
      RowBox[{"mt", "^", "2"}]}], ",", 
     RowBox[{"mu2", "\[Rule]", " ", 
      RowBox[{"mu", "^", "2"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"mZmt", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"mZ", "^", "2"}], "/", 
       RowBox[{"mt", "^", "2"}]}]}], ",", 
     RowBox[{"mWmt", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"mW", "^", "2"}], "/", 
       RowBox[{"mt", "^", "2"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "EvaluateObj", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"StrongCoupling", "\[Rule]", " ", "0.0"}], ",", 
     RowBox[{"Scale", "\[Rule]", " ", "0.0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EvaluateObj", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"res", ",", "mscale", ",", "mscoupling"}], "}"}], ",", 
      RowBox[{
       RowBox[{"mscale", "=", 
        RowBox[{"OptionValue", "[", "Scale", "]"}]}], ";", 
       RowBox[{"mscoupling", "=", 
        RowBox[{"OptionValue", "[", "StrongCoupling", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mscale", "\[Equal]", "0"}], ",", 
         RowBox[{
         "Print", "[", 
          "\"\<Warning:: Ignoring `Scale'. Default set value 0.0\>\"", 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mscoupling", "\[Equal]", "0"}], ",", 
         RowBox[{
         "Print", "[", 
          "\"\<Warning:: Ignoring `Strong coupling'. Default set value \
0.0\>\"", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", " ", "//.", " ", "inpsch"}], " ", "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mu", "\[Rule]", " ", "mscale"}], ",", 
            RowBox[{"alpS", "\[Rule]", " ", "mscoupling"}]}], "}"}]}], "//.", 
         " ", "inpsch"}]}], ";", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "]"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.985568864645156*^9, 3.98556887015208*^9}, {
   3.9855689396337767`*^9, 3.985568979462294*^9}, {3.98556910537957*^9, 
   3.9855691606843853`*^9}, {3.985569262207405*^9, 3.98556929043699*^9}, {
   3.985569431880035*^9, 3.985569432171327*^9}, {3.985570449414569*^9, 
   3.985570449995286*^9}, {3.985570577666808*^9, 3.985570820828038*^9}, {
   3.985570874325694*^9, 3.9855708816822023`*^9}, 3.985571870710471*^9, 
   3.985572089385489*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"92e83458-bead-4320-b305-0af25c3d546e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Evaluation of \[CapitalDelta]\[Alpha]",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.9855690161970797`*^9, 3.9855690287857656`*^9}, {
  3.9856884571084414`*^9, 
  3.9856884719562407`*^9}},ExpressionUUID->"c202a900-03db-41fd-ab48-\
606a9ff27718"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dalpha1loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "dAlp0ud"}], "+", "dAlp0tb"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", " ", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1178"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dalpha2loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "dAlp1ud"}], "+", "dAlp1tb"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1178"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dalpha3loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "dAlp2ud"}], "+", "dAlp2tb"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1178"}]}], "}"}]}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.985569033302265*^9, 3.985569034738596*^9}, {
  3.985569081473588*^9, 3.9855691004742117`*^9}, {3.985569170067436*^9, 
  3.985569187049398*^9}, {3.985569253569116*^9, 3.985569319274857*^9}, {
  3.9855694370335913`*^9, 3.98556945521774*^9}, {3.985569491048212*^9, 
  3.985569518134994*^9}, {3.985569555639915*^9, 3.9855695590726137`*^9}, {
  3.9855695896620483`*^9, 3.9855695929783707`*^9}, {3.985570464784341*^9, 
  3.985570501193983*^9}, {3.985570902983281*^9, 3.985570997718844*^9}, {
  3.985571168203603*^9, 3.9855712021119833`*^9}, {3.9856855479924717`*^9, 
  3.9856855575913877`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ddf5ad90-672f-4c72-9fa1-e45da09317e9"],

Cell[BoxData["0.0034070880430798712`"], "Output",
 CellChangeTimes->{
  3.985569034996154*^9, 3.985569101434825*^9, {3.985569162856842*^9, 
   3.9855691877570763`*^9}, 3.985569257420619*^9, {3.985569296071919*^9, 
   3.985569319562923*^9}, 3.9855694556266937`*^9, {3.985569488761221*^9, 
   3.9855695183967533`*^9}, 3.985569559698061*^9, {3.985569589898571*^9, 
   3.985569594590884*^9}, {3.9855704603507338`*^9, 3.98557050165385*^9}, {
   3.985570899717599*^9, 3.9855709980484056`*^9}, {3.9855711756738567`*^9, 
   3.985571203376012*^9}, 3.98557209375003*^9, 3.985685560178479*^9, 
   3.985688490153275*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"68f19a1f-6568-411d-b06e-e9e855b9eea5"],

Cell[BoxData["0.0000715556926718393`"], "Output",
 CellChangeTimes->{
  3.985569034996154*^9, 3.985569101434825*^9, {3.985569162856842*^9, 
   3.9855691877570763`*^9}, 3.985569257420619*^9, {3.985569296071919*^9, 
   3.985569319562923*^9}, 3.9855694556266937`*^9, {3.985569488761221*^9, 
   3.9855695183967533`*^9}, 3.985569559698061*^9, {3.985569589898571*^9, 
   3.985569594590884*^9}, {3.9855704603507338`*^9, 3.98557050165385*^9}, {
   3.985570899717599*^9, 3.9855709980484056`*^9}, {3.9855711756738567`*^9, 
   3.985571203376012*^9}, 3.98557209375003*^9, 3.985685560178479*^9, 
   3.985688490161764*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"ebc33d45-d4ce-4e5b-bff1-aae9d6cc24c2"],

Cell[BoxData[
 RowBox[{"-", "0.00001880258184283653`"}]], "Output",
 CellChangeTimes->{
  3.985569034996154*^9, 3.985569101434825*^9, {3.985569162856842*^9, 
   3.9855691877570763`*^9}, 3.985569257420619*^9, {3.985569296071919*^9, 
   3.985569319562923*^9}, 3.9855694556266937`*^9, {3.985569488761221*^9, 
   3.9855695183967533`*^9}, 3.985569559698061*^9, {3.985569589898571*^9, 
   3.985569594590884*^9}, {3.9855704603507338`*^9, 3.98557050165385*^9}, {
   3.985570899717599*^9, 3.9855709980484056`*^9}, {3.9855711756738567`*^9, 
   3.985571203376012*^9}, 3.98557209375003*^9, 3.985685560178479*^9, 
   3.985688490170808*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"3fe3aaec-36ec-44d4-a50d-94a4351cfb69"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Evaluation of \[CapitalDelta]r",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.985571294363504*^9, 3.985571306173213*^9}, {
  3.985688483576931*^9, 
  3.985688485577321*^9}},ExpressionUUID->"18a8e41f-3db3-49e5-9940-\
d462a29fe7f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"deltar1loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dR0tb", "+", 
        RowBox[{"2", "dR0ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mt"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltar2loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dR1tb", "+", 
        RowBox[{"2", "dR1ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mt"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltar3loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dR2tb", "+", 
        RowBox[{"2", "dR2ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mt"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.9855713134275913`*^9, 3.985571350750169*^9}, {
  3.985571383958879*^9, 3.985571419802219*^9}, {3.985571533662129*^9, 
  3.985571750275114*^9}, {3.985571880504476*^9, 3.9855721572901773`*^9}, {
  3.985685567414611*^9, 3.985685597030665*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"451e1ef2-5e6c-4295-972e-19704597a0eb"],

Cell[BoxData[
 RowBox[{"-", "0.034945737942680404`"}]], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, {3.985685585826285*^9, 
   3.98568560067273*^9}, 3.985688493511791*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"a1b75498-02f1-41f1-ac41-74b14ed641dd"],

Cell[BoxData["0.0035415539947252646`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, {3.985685585826285*^9, 
   3.98568560067273*^9}, 3.985688493524748*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"2e9bf49e-a41c-4e5d-967c-0cc103731de0"],

Cell[BoxData["0.0006919750241751594`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, {3.985685585826285*^9, 
   3.98568560067273*^9}, 3.985688493713979*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"f4480606-bc28-465a-935b-c428d2df2a5d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Evaluation of \[CapitalDelta]\[Kappa]",
 FontColor->RGBColor[0, 0, 1]]], "Subsubsection",
 CellChangeTimes->{{3.985571294363504*^9, 3.985571306173213*^9}, {
  3.9855722144537687`*^9, 3.9855722150254593`*^9}, {3.985688496331352*^9, 
  3.985688508208487*^9}},ExpressionUUID->"a226c653-96ab-4514-9b20-\
5a5bff087793"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"deltaK1loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dK0tb", "+", 
        RowBox[{"2", "dK0ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mt"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltaK2loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dK1tb", "+", 
        RowBox[{"2", "dK1ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mt"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltaK3loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dK2tb", "+", 
        RowBox[{"2", "dK2ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mt"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.9855713134275913`*^9, 3.985571350750169*^9}, {
  3.985571383958879*^9, 3.985571419802219*^9}, {3.985571533662129*^9, 
  3.985571750275114*^9}, {3.985571880504476*^9, 3.9855721572901773`*^9}, {
  3.985572217124687*^9, 3.985572273582694*^9}, {3.9856856099968557`*^9, 
  3.9856856296298933`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"57cbcb2f-b71d-46d8-aa74-6d74dc96365f"],

Cell[BoxData["0.03514142290536682`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, {3.985685621160742*^9, 3.985685630491119*^9}, 
   3.9856885112220097`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"8bf6c4e3-fd5e-4c42-ba98-575d08b04c2c"],

Cell[BoxData[
 RowBox[{"-", "0.0035728197565119135`"}]], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, {3.985685621160742*^9, 3.985685630491119*^9}, 
   3.985688511232939*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"7fa1d445-b8b5-475e-a72e-472abf5272a8"],

Cell[BoxData[
 RowBox[{"-", "0.0007251441062032313`"}]], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, {3.985685621160742*^9, 3.985685630491119*^9}, 
   3.985688511391582*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"193949d4-a293-47f0-b71a-6a9fed6157fa"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.985688552815624*^9, 
  3.9856885642393827`*^9}},ExpressionUUID->"bb0d7f99-9ced-4ebd-9641-\
15960c9336ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Evaluation of ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{"delta", "(", 
    SubscriptBox["C", "Z"]}], TraditionalForm]],
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "2be3d46d-6471-44e5-9ac3-084fa6930feb"],
 StyleBox[")",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubsection",
 CellChangeTimes->{{3.985571294363504*^9, 3.985571306173213*^9}, {
  3.9855722144537687`*^9, 3.9855722150254593`*^9}, {3.985574712222905*^9, 
  3.985574716481378*^9}, {3.985688518511373*^9, 3.985688529546541*^9}, {
  3.9856885818045807`*^9, 
  3.985688583181365*^9}},ExpressionUUID->"a385842a-bee3-4691-8a44-\
9ee7dc2c57a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"deltacZ1loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["cw", "2"], " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dcZ0tb", "+", 
        RowBox[{"2", "dcZ0ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltacZ2loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["cw", "2"], " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dcZ1tb", "+", 
        RowBox[{"2", "dcZ1ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltacZ3loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["cw", "2"], " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dcZ2tb", "+", 
        RowBox[{"2", "dcZ2ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.9855713134275913`*^9, 3.985571350750169*^9}, {
  3.985571383958879*^9, 3.985571419802219*^9}, {3.985571533662129*^9, 
  3.985571750275114*^9}, {3.985571880504476*^9, 3.9855721572901773`*^9}, {
  3.985572217124687*^9, 3.985572273582694*^9}, {3.985574744589861*^9, 
  3.985574837845866*^9}, {3.985576045168131*^9, 3.985576049521987*^9}, {
  3.985685723300416*^9, 3.985685740620026*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"969f81b2-ed2a-4c0b-8153-210cbc129f39"],

Cell[BoxData[
 RowBox[{"-", "0.02019863053199191`"}]], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, 3.985574829682664*^9, 3.9855760507688217`*^9, {
   3.985685736464939*^9, 3.985685740948607*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"c58d874c-d859-4bed-9657-1aa5ca4d3081"],

Cell[BoxData["0.002844134059314622`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, 3.985574829682664*^9, 3.9855760507688217`*^9, {
   3.985685736464939*^9, 3.985685740949436*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"8a04b5f9-dde6-412a-ab92-301f45671d56"],

Cell[BoxData["0.0003387922057636427`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, 3.985574829682664*^9, 3.9855760507688217`*^9, {
   3.985685736464939*^9, 3.9856857409968576`*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"87dbc5fa-9d06-4e10-a6fc-9ccba00fb215"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["evaluation of ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{"delta", "(", 
    SubscriptBox["C", "W"]}], TraditionalForm]],
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "1b2830a0-23ea-4d61-bfc9-82c5e52f47b4"],
 StyleBox[")",
  FontColor->RGBColor[0, 0, 1]]
}], "Subsubsection",
 CellChangeTimes->{{3.985571294363504*^9, 3.985571306173213*^9}, {
  3.9855722144537687`*^9, 3.9855722150254593`*^9}, {3.985574712222905*^9, 
  3.985574716481378*^9}, {3.985576071960164*^9, 
  3.985576072512679*^9}},ExpressionUUID->"1280754f-efaa-4214-a539-\
a94a2230f5e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"deltacW1loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["cw", "2"], " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dcW0tb", "+", 
        RowBox[{"2", "dcW0ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltacW2loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["cw", "2"], " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dcW1tb", "+", 
        RowBox[{"2", "dcW1ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"deltacW3loop", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"EvaluateObj", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "alp", " ", 
          SuperscriptBox["mt", "2"]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["cw", "2"], " ", 
          SuperscriptBox["mZ", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["sw", "4"]}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"dcW2tb", "+", 
        RowBox[{"2", "dcW2ud"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Scale", "\[Rule]", " ", "mZ"}], ",", 
       RowBox[{"StrongCoupling", "\[Rule]", " ", "0.1075"}]}], "}"}]}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.9855713134275913`*^9, 3.985571350750169*^9}, {
  3.985571383958879*^9, 3.985571419802219*^9}, {3.985571533662129*^9, 
  3.985571750275114*^9}, {3.985571880504476*^9, 3.9855721572901773`*^9}, {
  3.985572217124687*^9, 3.985572273582694*^9}, {3.985574744589861*^9, 
  3.985574837845866*^9}, {3.985576045168131*^9, 3.985576091641885*^9}, {
  3.985576143485643*^9, 3.985576163219536*^9}, {3.9856857462830143`*^9, 
  3.985685756722579*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"1afa170a-bee3-4821-ae90-68cf4d17dab8"],

Cell[BoxData[
 RowBox[{"-", "0.029973667256809475`"}]], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, 3.985574829682664*^9, 3.9855760507688217`*^9, 
   3.98557616364957*^9, 3.9856857580137463`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"5b6201cb-a791-46d9-9274-1994b5cd9a2e"],

Cell[BoxData["0.003689150679057251`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, 3.985574829682664*^9, 3.9855760507688217`*^9, 
   3.98557616364957*^9, 3.985685758021468*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"b2a40283-fb34-4c06-abc6-938ce7ca2cb5"],

Cell[BoxData["0.00042824806334830777`"], "Output",
 CellChangeTimes->{{3.985571386149722*^9, 3.985571420012355*^9}, {
   3.985571537119933*^9, 3.985571588654183*^9}, {3.98557162534352*^9, 
   3.98557175060354*^9}, {3.985571875772871*^9, 3.9855720777713823`*^9}, {
   3.985572108002945*^9, 3.985572157960792*^9}, 3.985572274218689*^9, 
   3.985574700394024*^9, 3.985574829682664*^9, 3.9855760507688217`*^9, 
   3.98557616364957*^9, 3.985685758063796*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"5c61517e-48fe-48f7-ab4b-e89f7fbbdaef"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 782.25},
WindowMargins->{{Automatic, 1152}, {-78, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d59e3ae7-2048-47ee-8cd5-ae5f7c537237"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 287, 7, 71, "Subsubsection",ExpressionUUID->"cf7f1d28-eb9b-4a36-845b-709ebeec2caa"],
Cell[870, 31, 2788, 88, 199, "Text",ExpressionUUID->"8b3be314-96fc-416c-b26a-d74e1a792fbc"],
Cell[3661, 121, 696, 13, 51, "Input",ExpressionUUID->"ecc394ba-a2bf-40a2-8fa6-0151d89c5be3"],
Cell[CellGroupData[{
Cell[4382, 138, 256, 4, 29, "Input",ExpressionUUID->"d4386f33-5452-4b4c-9afa-379cadbf775b"],
Cell[4641, 144, 27705, 671, 275, "Output",ExpressionUUID->"5d749359-3a98-4b7c-98e0-e1c42be3a555"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32395, 821, 428, 7, 45, "Subsubsection",ExpressionUUID->"d9602ad8-abaa-48a6-a4f7-e4e5939c661b"],
Cell[32826, 830, 202, 3, 29, "Input",ExpressionUUID->"40bbc329-3b6e-4eab-9956-12ed0e80f6dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33065, 838, 376, 6, 45, "Subsubsection",ExpressionUUID->"15a1a928-a868-4089-b271-4c0d3acfd102"],
Cell[33444, 846, 206, 3, 29, "Input",ExpressionUUID->"224ac802-904c-442f-b8a1-d0ead0f7a7c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33687, 854, 268, 5, 45, "Subsubsection",ExpressionUUID->"fbfc58f4-c187-4718-b6fd-a9453aaf015c"],
Cell[CellGroupData[{
Cell[33980, 863, 332, 7, 29, "Input",ExpressionUUID->"f7f18f76-7fa2-48a1-9dca-2a30fb8b81fb"],
Cell[34315, 872, 2157, 67, 100, "Output",ExpressionUUID->"2a04238c-0f65-41ae-81ce-2e5452e2a63c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36521, 945, 279, 5, 45, "Subsubsection",ExpressionUUID->"fdd852fd-08a6-4c89-95c5-731d86c4eddf"],
Cell[36803, 952, 4674, 119, 362, "Input",ExpressionUUID->"92e83458-bead-4320-b305-0af25c3d546e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41514, 1076, 296, 5, 45, "Subsubsection",ExpressionUUID->"c202a900-03db-41fd-ab48-606a9ff27718"],
Cell[CellGroupData[{
Cell[41835, 1085, 1809, 43, 79, "Input",ExpressionUUID->"ddf5ad90-672f-4c72-9fa1-e45da09317e9"],
Cell[43647, 1130, 687, 10, 33, "Output",ExpressionUUID->"68f19a1f-6568-411d-b06e-e9e855b9eea5"],
Cell[44337, 1142, 687, 10, 33, "Output",ExpressionUUID->"ebc33d45-d4ce-4e5b-bff1-aae9d6cc24c2"],
Cell[45027, 1154, 705, 11, 33, "Output",ExpressionUUID->"3fe3aaec-36ec-44d4-a50d-94a4351cfb69"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45781, 1171, 281, 5, 45, "Subsubsection",ExpressionUUID->"18a8e41f-3db3-49e5-9940-d462a29fe7f7"],
Cell[CellGroupData[{
Cell[46087, 1180, 2434, 68, 161, "Input",ExpressionUUID->"451e1ef2-5e6c-4295-972e-19704597a0eb"],
Cell[48524, 1250, 477, 7, 33, "Output",ExpressionUUID->"a1b75498-02f1-41f1-ac41-74b14ed641dd"],
Cell[49004, 1259, 461, 6, 33, "Output",ExpressionUUID->"2e9bf49e-a41c-4e5d-967c-0cc103731de0"],
Cell[49468, 1267, 461, 6, 33, "Output",ExpressionUUID->"f4480606-bc28-465a-935b-c428d2df2a5d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49978, 1279, 338, 5, 45, "Subsubsection",ExpressionUUID->"a226c653-96ab-4514-9b20-5a5bff087793"],
Cell[CellGroupData[{
Cell[50341, 1288, 2477, 69, 161, "Input",ExpressionUUID->"57cbcb2f-b71d-46d8-aa74-6d74dc96365f"],
Cell[52821, 1359, 510, 7, 33, "Output",ExpressionUUID->"8bf6c4e3-fd5e-4c42-ba98-575d08b04c2c"],
Cell[53334, 1368, 527, 8, 33, "Output",ExpressionUUID->"7fa1d445-b8b5-475e-a72e-472abf5272a8"],
Cell[53864, 1378, 527, 8, 33, "Output",ExpressionUUID->"193949d4-a293-47f0-b71a-6a9fed6157fa"]
}, Open  ]],
Cell[54406, 1389, 154, 3, 29, "Input",ExpressionUUID->"bb0d7f99-9ced-4ebd-9641-15960c9336ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54597, 1397, 661, 17, 45, "Subsubsection",ExpressionUUID->"a385842a-bee3-4691-8a44-9ee7dc2c57a0"],
Cell[CellGroupData[{
Cell[55283, 1418, 2701, 73, 161, "Input",ExpressionUUID->"969f81b2-ed2a-4c0b-8153-210cbc129f39"],
Cell[57987, 1493, 549, 8, 33, "Output",ExpressionUUID->"c58d874c-d859-4bed-9657-1aa5ca4d3081"],
Cell[58539, 1503, 533, 7, 33, "Output",ExpressionUUID->"8a04b5f9-dde6-412a-ab92-301f45671d56"],
Cell[59075, 1512, 536, 7, 33, "Output",ExpressionUUID->"87dbc5fa-9d06-4e10-a6fc-9ccba00fb215"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59660, 1525, 610, 16, 45, "Subsubsection",ExpressionUUID->"1280754f-efaa-4214-a539-a94a2230f5e2"],
Cell[CellGroupData[{
Cell[60295, 1545, 2752, 74, 161, "Input",ExpressionUUID->"1afa170a-bee3-4821-ae90-68cf4d17dab8"],
Cell[63050, 1621, 549, 8, 33, "Output",ExpressionUUID->"5b6201cb-a791-46d9-9274-1994b5cd9a2e"],
Cell[63602, 1631, 530, 7, 33, "Output",ExpressionUUID->"b2a40283-fb34-4c06-abc6-938ce7ca2cb5"],
Cell[64135, 1640, 532, 7, 33, "Output",ExpressionUUID->"5c61517e-48fe-48f7-ab4b-e89f7fbbdaef"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/src/notation.m <==
(* ::Package:: *)

ConventionInfo[]:=Module[{card1,card2,card3,card4,card5,cardO1,layout1,layout2},

card1 = Framed[Grid[{
    {Style["\[CapitalDelta]r", 12, Bold], SpanFromLeft},
    {Style["dR`m'tb", 10, Bold, Blue], Style["(t,b) contribution to \!\(\*SuperscriptBox[\(\[CapitalDelta]r\), \((m)\)]\)", 10, Darker[Gray]]},
    {Style["dR`m'ud", 10, Bold, Blue], Style["(u,d) contribution to \!\(\*SuperscriptBox[\(\[CapitalDelta]r\), \((m)\)]\)", 10, Darker[Gray]]}
   }, Alignment -> Left, Spacings -> {1, 0.2}, Dividers -> {None, {2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}}], 
   RoundingRadius -> 4, Background -> GrayLevel[0.98], FrameStyle -> GrayLevel[0.85], FrameMargins -> {{10, 10}, {4, 4}}];

card2 = Framed[Grid[{
    {Style["\[CapitalDelta]\[Kappa]", 12, Bold], SpanFromLeft},
    {Style["dK`m'tb", 10, Bold, Blue], Style["(t,b) contribution to \!\(\*SuperscriptBox[\(\[CapitalDelta]\[Kappa]\), \((m)\)]\)", 10, Darker[Gray]]},
    {Style["dK`m'ud", 10, Bold, Blue], Style["(u,d) contribution to \!\(\*SuperscriptBox[\(\[CapitalDelta]\[Kappa]\), \((m)\)]\)", 10, Darker[Gray]]}
   }, Alignment -> Left, Spacings -> {1, 0.2}, Dividers -> {None, {2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}}], 
   RoundingRadius -> 4, Background -> GrayLevel[0.98], FrameStyle -> GrayLevel[0.85], FrameMargins -> {{10, 10}, {4, 4}}];

card3 = Framed[Grid[{
    {Style[Subscript["\[Delta]c", "Z"], 12, Bold], SpanFromLeft},
    {Style["dcZ`m'tb", 10, Bold, Blue], Style["(t,b) contribution to \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]c\), \(Z\)], \((m)\)]\)", 10, Darker[Gray]]},
    {Style["dcZ`m'ud", 10, Bold, Blue], Style["(u,d) contribution to \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]c\), \(Z\)], \((m)\)]\)", 10, Darker[Gray]]}
   }, Alignment -> Left, Spacings -> {1, 0.2}, Dividers -> {None, {2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}}], 
   RoundingRadius -> 4, Background -> GrayLevel[0.98], FrameStyle -> GrayLevel[0.85], FrameMargins -> {{10, 10}, {4, 4}}];

card4 = Framed[Grid[{
    {Style[Subscript["\[Delta]c", "W"], 12, Bold], SpanFromLeft},
    {Style["dcW`m'tb", 10, Bold, Blue], Style["(t,b) contribution to \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]c\), \(W\)], \((m)\)]\)", 10, Darker[Gray]]},
    {Style["dcW`m'ud", 10, Bold, Blue], Style["(u,d) contribution to \!\(\*SuperscriptBox[SubscriptBox[\(\[Delta]c\), \(W\)], \((m)\)]\)", 10, Darker[Gray]]}
   }, Alignment -> Left, Spacings -> {1, 0.2}, Dividers -> {None, {2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}}], 
   RoundingRadius -> 4, Background -> GrayLevel[0.98], FrameStyle -> GrayLevel[0.85], FrameMargins -> {{10, 10}, {4, 4}}];

card5 = Framed[Grid[{
    {Style["\[CapitalDelta]\[Alpha]", 12, Bold], SpanFromLeft},
    {Style["dAlp`m'tb", 10, Bold, Blue], Style["(t,b) contribution to \[CapitalDelta]\[Alpha](\!\(\*SubscriptBox[\(m\), \(Z\)]\))(\!\(\*SubsuperscriptBox[\(\[Alpha]\[Alpha]\), \(s\), \(m\)]\))", 10, Darker[Gray]]},
    {Style["dAlp`m'ud", 10, Bold, Blue], Style["(u,d) contribution to \[CapitalDelta]\[Alpha](\!\(\*SubscriptBox[\(m\), \(Z\)]\))(\!\(\*SubsuperscriptBox[\(\[Alpha]\[Alpha]\), \(s\), \(m\)]\))", 10, Darker[Gray]]}
   }, Alignment -> Center, Spacings -> {1, 0.2}, Dividers -> {None, {2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}}], 
   RoundingRadius -> 4, Background -> GrayLevel[0.98], FrameStyle -> GrayLevel[0.85], FrameMargins -> {{10, 10}, {4, 4}}];

layout1 = Column[{
   Style["Naming Conventions:", 12, Bold, Darker[Blue]], 
   Grid[{{Item[card5, Alignment -> Center], SpanFromLeft},{card1, card2, card3, card4}}, Spacings -> {1, 0.5}]
  }, Spacings -> 0.5];



cardO1 = Framed[Grid[{
    {Style["\[CapitalDelta]r", 12, Bold], SpanFromLeft},
    {Style["dRO`m'tb", 10, Bold, Blue], Style["(t,b) contribution to \!\(\*SuperscriptBox[\(\[CapitalDelta]r\), \((m)\)]\)", 10, Darker[Gray]]},
    {Style["dRO`m'ud", 10, Bold, Blue], Style["(u,d) contribution to \!\(\*SuperscriptBox[\(\[CapitalDelta]r\), \((m)\)]\)", 10, Darker[Gray]]}
   }, Alignment -> Left, Spacings -> {1, 0.2}, Dividers -> {None, {2 -> GrayLevel[0.9], 3 -> GrayLevel[0.95]}}], 
   RoundingRadius -> 4, Background -> GrayLevel[0.98], FrameStyle -> GrayLevel[0.85], FrameMargins -> {{10, 10}, {4, 4}}];

layout2 = Column[{
   Style["\[CapitalDelta]r using the convention followed in hep-ph/9504413:", 12, Bold, Darker[Blue]], 
   Grid[{{Item[cardO1, Alignment -> Center], SpanFromLeft}}, Spacings -> {1, 0.5}]
  }, Spacings -> 0.5];


(* --- FINAL DISPLAY --- *)

Column[{layout1, layout2}, Spacings -> 3]
  ];


ImportData1[]:=Module[{},dir=DirP<>"src/result/";
Do[Do[Do[varName=prefix[[2]]<>ToString[order]<>sector;
fileName=prefix[[1]]<>"-"<>sector<>"-mu-"<>Switch[order,0,"NLO",1,"NNLO",2,"N3LO"]<>".m";
ToExpression[varName<>" = Get[dir <> \""<>fileName<>"\"]"],{sector,{"tb","ud"}}],{order,0,2}],{prefix,{{"deltar","dR"},{"deltagZ","dcZ"},{"deltagW","dcW"},{"deltaK","dK"},{"deltaAA","dAlp"}}}]
];


ImportData2[]:=Module[{},dir2=NotebookDirectory[]<>"src/result2/";
Do[Do[Do[varName2=prefix[[2]]<>ToString[order]<>sector;
fileName2=prefix[[1]]<>"-"<>sector<>"-mu-"<>Switch[order,0,"NLO",1,"NNLO",2,"N3LO"]<>".m";
ToExpression[varName2<>" = Get[dir2 <> \""<>fileName2<>"\"]"],{sector,{"tb","ud"}}],{order,0,2}],{prefix,{{"deltar","dRO"}}}]
];


==> anc/src/result/deltaAA-tb-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(101995*alp*alpSb4Pi^2)/(486*Pi) + (448*alp*alpSb4Pi^2*Pi)/81 + 
 (128*alp*alpSb4Pi^2*Pi*Log[2])/81 + (110*alp*alpSb4Pi^2*Log[mu2/mt2]^2)/
  (9*Pi) + (70*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(27*Pi) + 
 mZmt^2*((-4094*alp*alpSb4Pi^2)/(1157625*Pi) + 
   (1303*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(595350*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(2835*Pi)) + 
 mZmt^4*((-270296021*alp*alpSb4Pi^2)/(26957817117000*Pi) + 
   (32429*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(3890016900*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(561330*Pi)) + 
 mZmt^6*((-6966521899*alp*alpSb4Pi^2)/(71071589047258800*Pi) + 
   (147887*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(1577790854640*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(43783740*Pi)) + 
 mZmt^8*((-294767215453537*alp*alpSb4Pi^2)/(181027164310567094520000*Pi) + 
   (220996253*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(130642334979156000*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(2244785400*Pi)) + 
 mZmt^10*((-654037005994005619*alp*alpSb4Pi^2)/(17987552983361137018702860000*
     Pi) + (4827026759*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    (120942141606953667000*Pi) - (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    (90352612350*Pi)) + mZmt^12*((-10142639760596576837*alp*alpSb4Pi^2)/
    (10344532254781203854970777000000*Pi) + 
   (69778893293*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(62340176628311571990000*
     Pi) - (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(3104844315300*Pi)) + 
 mZmt^14*((-6550677964605312908131039*alp*alpSb4Pi^2)/
    (217426961006543811526965265275972000000*Pi) + 
   (122025060941339*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    (3445018331020720738043760000*Pi) - (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    (95427522716400*Pi)) + 
 mZmt^15*((80518721842304257946636131*alp*alpSb4Pi^2)/
    (14669188517179830841103163105153315000000*Pi) - 
   (8616742195981*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    (1320600822500882152452543750*Pi) + (2*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    (1024263525074625*Pi)) + 
 mZmt^13*((13021235856592806837121*alp*alpSb4Pi^2)/
    (76696152198439212706420421080312500*Pi) - 
   (1993845458257*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(10142338557698369294146875*
     Pi) + (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(69674184932625*Pi)) + 
 mZmt^11*((23593498012054856663*alp*alpSb4Pi^2)/
    (4019093869719754052616420281250*Pi) - 
   (23659930381*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(3603067968707161329375*Pi) + 
   (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(2153403927675*Pi)) + 
 mZmt^9*((1953662963843777*alp*alpSb4Pi^2)/(8232776006911509145467375*Pi) - 
   (9549214*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(37722974225231295*Pi) + 
   (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(116672721165*Pi)) + 
 mZmt^7*((4940930320591*alp*alpSb4Pi^2)/(407370503154046231800*Pi) - 
   (160522*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(13299462078903*Pi) + 
   (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(1302566265*Pi)) + 
 mZmt^5*((79169917336*alp*alpSb4Pi^2)/(86371722800488125*Pi) - 
   (1563812*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(1917454163625*Pi) + 
   (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(42567525*Pi)) + 
 mZmt^3*((5763529*alp*alpSb4Pi^2)/(37975888125*Pi) - 
   (13144*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(120558375*Pi) + 
   (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(382725*Pi)) + 
 mZmt*((28024*alp*alpSb4Pi^2)/(91125*Pi) - 
   (704*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(6075*Pi) + 
   (16*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(1215*Pi)) - 
 (4508*alp*alpSb4Pi^2*Zeta[3])/(81*Pi) + 
 Log[mu2/mt2]*((1070*alp*alpSb4Pi^2)/(9*Pi) - 
   (44*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(9*Pi) - (176*alp*alpSb4Pi^2*Zeta[3])/
    (9*Pi)) + Log[-(mZ2/mt2)]*((-86*alp*alpSb4Pi^2)/(3*Pi) + 
   (560*alp*alpSb4Pi^2*Zeta[3])/(27*Pi)) + 
 nf*((-7369*alp*alpSb4Pi^2)/(729*Pi) - (64*alp*alpSb4Pi^2*Pi)/81 - 
   (20*alp*alpSb4Pi^2*Log[mu2/mt2]^2)/(27*Pi) - 
   (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(27*Pi) + 
   (304*alp*alpSb4Pi^2*Zeta[3])/(81*Pi) + Log[-(mZ2/mt2)]*
    ((44*alp*alpSb4Pi^2)/(27*Pi) - (32*alp*alpSb4Pi^2*Zeta[3])/(27*Pi)) + 
   Log[mu2/mt2]*((-580*alp*alpSb4Pi^2)/(81*Pi) + 
     (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(27*Pi) + (32*alp*alpSb4Pi^2*Zeta[3])/
      (27*Pi))) + (400*alp*alpSb4Pi^2*Zeta[5])/(27*Pi)


==> anc/src/result/deltaAA-tb-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alp*(5/(27*Pi) + (5*Log[mu2/mt2])/(9*Pi) - Log[-(mZ2/mt2)]/(9*Pi))


==> anc/src/result/deltaAA-tb-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(235*alp*alpSb4Pi)/(27*Pi) + (20*alp*alpSb4Pi*Log[mu2/mt2])/(9*Pi) - 
 (4*alp*alpSb4Pi*Log[-(mZ2/mt2)])/(9*Pi) - (16*alp*alpSb4Pi*Zeta[3])/(9*Pi)


==> anc/src/result/deltaAA-ud-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(222955*alp*alpSb4Pi^2)/(486*Pi) + (110*alp*alpSb4Pi^2*Log[mu2/mt2]^2)/
  (9*Pi) + (350*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(27*Pi) + 
 mZmt^2*((-4094*alp*alpSb4Pi^2)/(231525*Pi) + 
   (1303*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(119070*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(567*Pi)) + 
 mZmt^4*((-270296021*alp*alpSb4Pi^2)/(5391563423400*Pi) + 
   (32429*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(778003380*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(112266*Pi)) + 
 mZmt^6*((-6966521899*alp*alpSb4Pi^2)/(14214317809451760*Pi) + 
   (147887*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(315558170928*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(8756748*Pi)) + 
 mZmt^8*((-294767215453537*alp*alpSb4Pi^2)/(36205432862113418904000*Pi) + 
   (220996253*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(26128466995831200*Pi) - 
   (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(448957080*Pi)) + 
 mZmt^10*((-654037005994005619*alp*alpSb4Pi^2)/(3597510596672227403740572000*
     Pi) + (4827026759*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    (24188428321390733400*Pi) - (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    (18070522470*Pi)) + mZmt^12*((-10142639760596576837*alp*alpSb4Pi^2)/
    (2068906450956240770994155400000*Pi) + 
   (69778893293*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(12468035325662314398000*
     Pi) - (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(620968863060*Pi)) + 
 mZmt^14*((-6550677964605312908131039*alp*alpSb4Pi^2)/
    (43485392201308762305393053055194400000*Pi) + 
   (122025060941339*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    (689003666204144147608752000*Pi) - (alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    (19085504543280*Pi)) + 
 mZmt^15*((80518721842304257946636131*alp*alpSb4Pi^2)/
    (2933837703435966168220632621030663000000*Pi) - 
   (8616742195981*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    (264120164500176430490508750*Pi) + (2*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    (204852705014925*Pi)) + 
 mZmt^13*((13021235856592806837121*alp*alpSb4Pi^2)/
    (15339230439687842541284084216062500*Pi) - 
   (1993845458257*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(2028467711539673858829375*
     Pi) + (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(13934836986525*Pi)) + 
 mZmt^11*((23593498012054856663*alp*alpSb4Pi^2)/
    (803818773943950810523284056250*Pi) - 
   (23659930381*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(720613593741432265875*Pi) + 
   (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(430680785535*Pi)) + 
 mZmt^9*((1953662963843777*alp*alpSb4Pi^2)/(1646555201382301829093475*Pi) - 
   (9549214*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(7544594845046259*Pi) + 
   (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(23334544233*Pi)) + 
 mZmt^7*((4940930320591*alp*alpSb4Pi^2)/(81474100630809246360*Pi) - 
   (802610*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(13299462078903*Pi) + 
   (4*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(260513253*Pi)) + 
 mZmt^5*((79169917336*alp*alpSb4Pi^2)/(17274344560097625*Pi) - 
   (1563812*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(383490832725*Pi) + 
   (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(8513505*Pi)) + 
 mZmt^3*((5763529*alp*alpSb4Pi^2)/(7595177625*Pi) - 
   (13144*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(24111675*Pi) + 
   (8*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(76545*Pi)) + 
 mZmt*((28024*alp*alpSb4Pi^2)/(18225*Pi) - 
   (704*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(1215*Pi) + 
   (16*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(243*Pi)) - 
 (11560*alp*alpSb4Pi^2*Zeta[3])/(27*Pi) + 
 Log[mu2/mt2]*((3650*alp*alpSb4Pi^2)/(27*Pi) - 
   (220*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(9*Pi) - (880*alp*alpSb4Pi^2*Zeta[3])/
    (9*Pi)) + Log[-(mZ2/mt2)]*((-430*alp*alpSb4Pi^2)/(3*Pi) + 
   (2800*alp*alpSb4Pi^2*Zeta[3])/(27*Pi)) + 
 nf*((-18505*alp*alpSb4Pi^2)/(729*Pi) - (20*alp*alpSb4Pi^2*Log[mu2/mt2]^2)/
    (27*Pi) - (20*alp*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/(27*Pi) + 
   (1520*alp*alpSb4Pi^2*Zeta[3])/(81*Pi) + Log[-(mZ2/mt2)]*
    ((220*alp*alpSb4Pi^2)/(27*Pi) - (160*alp*alpSb4Pi^2*Zeta[3])/(27*Pi)) + 
   Log[mu2/mt2]*((-220*alp*alpSb4Pi^2)/(27*Pi) + 
     (40*alp*alpSb4Pi^2*Log[-(mZ2/mt2)])/(27*Pi) + 
     (160*alp*alpSb4Pi^2*Zeta[3])/(27*Pi))) + (2000*alp*alpSb4Pi^2*Zeta[5])/
  (27*Pi)


==> anc/src/result/deltaAA-ud-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(25*alp)/(27*Pi) + (5*alp*Log[mu2/mt2])/(9*Pi) - 
 (5*alp*Log[-(mZ2/mt2)])/(9*Pi)


==> anc/src/result/deltaAA-ud-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(275*alp*alpSb4Pi)/(27*Pi) + (20*alp*alpSb4Pi*Log[mu2/mt2])/(9*Pi) - 
 (20*alp*alpSb4Pi*Log[-(mZ2/mt2)])/(9*Pi) - (80*alp*alpSb4Pi*Zeta[3])/(9*Pi)


==> anc/src/result/deltaK-tb-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-314*alpSb4Pi^2)/81 - (392*alpSb4Pi^2*Cl2)/Sqrt[3] - 
 (16*alpSb4Pi^2*Cl2^2)/3 + (13252*alpSb4Pi^2*Pi^2)/243 - 
 (71*alpSb4Pi^2*Pi^4)/45 + (32*alpSb4Pi^2*Pi^2*Log[2])/9 - 
 (32*alpSb4Pi^2*Pi^2*Log[2]^2)/27 + (32*alpSb4Pi^2*Log[2]^4)/27 + 
 ((88*alpSb4Pi^2)/3 + (88*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] + 
 (256*alpSb4Pi^2*PolyLog[4, 1/2])/9 + (5072*alpSb4Pi^2*Zeta[3])/27 + 
 nf*((8*alpSb4Pi^2)/9 - (104*alpSb4Pi^2*Pi^2)/27 + 
   ((-16*alpSb4Pi^2)/9 - (16*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + 
   (64*alpSb4Pi^2*Zeta[3])/9) + 
 mZmt^6*((-56480253527437244947671016871*alpSb4Pi^2)/
    208667095159091641712640000 + (63975000569*alpSb4Pi^2*Cl2)/
    (225042300*Sqrt[3]) - (8*alpSb4Pi^2*Cl2^2)/45 + 
   (883656309517*alpSb4Pi^2*Pi^2)/429080652000 - 
   (283*alpSb4Pi^2*Pi^4)/12150 + (3424*alpSb4Pi^2*Pi^2*Log[2])/11583 + 
   ((130603725073*alpSb4Pi^2)/35756721000 + (22*alpSb4Pi^2*Pi^2)/135)*
    Log[mu2/mt2] + (46700894*alpSb4Pi^2*Log[mZmt])/639151387875 - 
   (16*alpSb4Pi^2*Log[mZmt]^2)/14189175 + 
   (199947318213443231*alpSb4Pi^2*Zeta[3])/2077569633484800 + 
   sw^4*((25897830059*alpSb4Pi^2)/128024064 + (63975000569*alpSb4Pi^2*Cl2)/
      (15002820*Sqrt[3]) - (8*alpSb4Pi^2*Cl2^2)/3 + 
     (6186664739*alpSb4Pi^2*Pi^2)/200037600 - (283*alpSb4Pi^2*Pi^4)/810 + 
     (40*alpSb4Pi^2*Pi^2*Log[2])/9 + ((416713*alpSb4Pi^2)/7560 + 
       (22*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - (83389531*alpSb4Pi^2*Zeta[3])/
      39690) + sw^8*((25897830059*alpSb4Pi^2)/128024064 + 
     (63975000569*alpSb4Pi^2*Cl2)/(15002820*Sqrt[3]) - 
     (8*alpSb4Pi^2*Cl2^2)/3 + (6186664739*alpSb4Pi^2*Pi^2)/200037600 - 
     (283*alpSb4Pi^2*Pi^4)/810 + (40*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((416713*alpSb4Pi^2)/7560 + (22*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (83389531*alpSb4Pi^2*Zeta[3])/39690) + 
   sw^12*((25897830059*alpSb4Pi^2)/1920360960 + (63975000569*alpSb4Pi^2*Cl2)/
      (225042300*Sqrt[3]) - (8*alpSb4Pi^2*Cl2^2)/45 + 
     (6186664739*alpSb4Pi^2*Pi^2)/3000564000 - (283*alpSb4Pi^2*Pi^4)/12150 + 
     (8*alpSb4Pi^2*Pi^2*Log[2])/27 + ((416713*alpSb4Pi^2)/113400 + 
       (22*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] - (83389531*alpSb4Pi^2*Zeta[3])/
      595350) + sw^10*((-25897830059*alpSb4Pi^2)/320060160 - 
     (63975000569*alpSb4Pi^2*Cl2)/(37507050*Sqrt[3]) + 
     (16*alpSb4Pi^2*Cl2^2)/15 - (6186664739*alpSb4Pi^2*Pi^2)/500094000 + 
     (283*alpSb4Pi^2*Pi^4)/2025 - (16*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((-416713*alpSb4Pi^2)/18900 - (44*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] + 
     (83389531*alpSb4Pi^2*Zeta[3])/99225) + 
   sw^2*((-54590240234821392167251111*alpSb4Pi^2)/97812700855824207052800 - 
     (63975000569*alpSb4Pi^2*Cl2)/(37507050*Sqrt[3]) + 
     (16*alpSb4Pi^2*Cl2^2)/15 - (884297975437*alpSb4Pi^2*Pi^2)/71513442000 + 
     (283*alpSb4Pi^2*Pi^4)/2025 - (144016*alpSb4Pi^2*Pi^2*Log[2])/81081 + 
     ((-90750171727*alpSb4Pi^2)/4125775500 - (44*alpSb4Pi^2*Pi^2)/45)*
      Log[mu2/mt2] - (6255248*alpSb4Pi^2*Log[mZmt])/1917454163625 + 
     (32*alpSb4Pi^2*Log[mZmt]^2)/42567525 + 
     (25495476916762817*alpSb4Pi^2*Zeta[3])/20600900812800) + 
   sw^6*((-25897830059*alpSb4Pi^2)/96018048 - (63975000569*alpSb4Pi^2*Cl2)/
      (11252115*Sqrt[3]) + (32*alpSb4Pi^2*Cl2^2)/9 - 
     (6186664739*alpSb4Pi^2*Pi^2)/150028200 + (566*alpSb4Pi^2*Pi^4)/1215 - 
     (160*alpSb4Pi^2*Pi^2*Log[2])/27 + ((-416713*alpSb4Pi^2)/5670 - 
       (88*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + (166779062*alpSb4Pi^2*Zeta[3])/
      59535) + nf*((-6715881847769771*alpSb4Pi^2)/16354409050980000 - 
     (1444819*alpSb4Pi^2*Pi^2)/12162150 + 
     ((-130603725073*alpSb4Pi^2)/589985896500 - (4*alpSb4Pi^2*Pi^2)/405)*
      Log[mu2/mt2] + (16*alpSb4Pi^2*Zeta[3])/135 + 
     sw^6*((112051*alpSb4Pi^2)/13608 + (20266*alpSb4Pi^2*Pi^2)/8505 + 
       ((37883*alpSb4Pi^2)/8505 + (16*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] - 
       (64*alpSb4Pi^2*Zeta[3])/27) + 
     sw^2*((4656615488249339*alpSb4Pi^2)/1887047198190000 + 
       (482473*alpSb4Pi^2*Pi^2)/675675 + 
       ((90750171727*alpSb4Pi^2)/68075295750 + (8*alpSb4Pi^2*Pi^2)/135)*
        Log[mu2/mt2] - (32*alpSb4Pi^2*Zeta[3])/45) + 
     sw^10*((112051*alpSb4Pi^2)/45360 + (10133*alpSb4Pi^2*Pi^2)/14175 + 
       ((37883*alpSb4Pi^2)/28350 + (8*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] - 
       (32*alpSb4Pi^2*Zeta[3])/45) + sw^12*((-112051*alpSb4Pi^2)/272160 - 
       (10133*alpSb4Pi^2*Pi^2)/85050 + ((-37883*alpSb4Pi^2)/170100 - 
         (4*alpSb4Pi^2*Pi^2)/405)*Log[mu2/mt2] + (16*alpSb4Pi^2*Zeta[3])/
        135) + sw^4*((-112051*alpSb4Pi^2)/18144 - (10133*alpSb4Pi^2*Pi^2)/
        5670 + ((-37883*alpSb4Pi^2)/11340 - (4*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] + (16*alpSb4Pi^2*Zeta[3])/9) + 
     sw^8*((-112051*alpSb4Pi^2)/18144 - (10133*alpSb4Pi^2*Pi^2)/5670 + 
       ((-37883*alpSb4Pi^2)/11340 - (4*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + 
       (16*alpSb4Pi^2*Zeta[3])/9))) + 
 mZmt^5*((-3251154049860502000231*alpSb4Pi^2)/17667075025797120000 + 
   (221071576*alpSb4Pi^2*Cl2)/(893025*Sqrt[3]) - (32*alpSb4Pi^2*Cl2^2)/105 + 
   (118924073*alpSb4Pi^2*Pi^2)/38201625 - (566*alpSb4Pi^2*Pi^4)/14175 + 
   (4192*alpSb4Pi^2*Pi^2*Log[2])/10395 + 
   ((293347979*alpSb4Pi^2)/53581500 + (88*alpSb4Pi^2*Pi^2)/315)*
    Log[mu2/mt2] + (43096*alpSb4Pi^2*Log[mZmt])/108056025 + 
   (alpSb4Pi^2*Log[mZmt]^2)/93555 + (952069879874147*alpSb4Pi^2*Zeta[3])/
    20600900812800 + sw^4*((60178718*alpSb4Pi^2)/229635 + 
     (442143152*alpSb4Pi^2*Cl2)/(178605*Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/21 + 
     (65092408*alpSb4Pi^2*Pi^2)/2083725 - (1132*alpSb4Pi^2*Pi^4)/2835 + 
     (256*alpSb4Pi^2*Pi^2*Log[2])/63 + ((52756*alpSb4Pi^2)/945 + 
       (176*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] - (45831808*alpSb4Pi^2*Zeta[3])/
      35721) + sw^8*((30089359*alpSb4Pi^2)/229635 + 
     (221071576*alpSb4Pi^2*Cl2)/(178605*Sqrt[3]) - (32*alpSb4Pi^2*Cl2^2)/21 + 
     (32546204*alpSb4Pi^2*Pi^2)/2083725 - (566*alpSb4Pi^2*Pi^4)/2835 + 
     (128*alpSb4Pi^2*Pi^2*Log[2])/63 + ((26378*alpSb4Pi^2)/945 + 
       (88*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] - (22915904*alpSb4Pi^2*Zeta[3])/
      35721) + sw^10*((-30089359*alpSb4Pi^2)/1148175 - 
     (221071576*alpSb4Pi^2*Cl2)/(893025*Sqrt[3]) + (32*alpSb4Pi^2*Cl2^2)/
      105 - (32546204*alpSb4Pi^2*Pi^2)/10418625 + (566*alpSb4Pi^2*Pi^4)/
      14175 - (128*alpSb4Pi^2*Pi^2*Log[2])/315 + 
     ((-26378*alpSb4Pi^2)/4725 - (88*alpSb4Pi^2*Pi^2)/315)*Log[mu2/mt2] + 
     (22915904*alpSb4Pi^2*Zeta[3])/178605) + 
   sw^2*((-1637559238221317453381*alpSb4Pi^2)/3312576567336960000 - 
     (221071576*alpSb4Pi^2*Cl2)/(178605*Sqrt[3]) + (32*alpSb4Pi^2*Cl2^2)/21 - 
     (1072377842*alpSb4Pi^2*Pi^2)/68762925 + (566*alpSb4Pi^2*Pi^4)/2835 - 
     (37888*alpSb4Pi^2*Pi^2*Log[2])/18711 + 
     ((-4537621*alpSb4Pi^2)/164025 - (88*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] + 
     (32429*alpSb4Pi^2*Log[mZmt])/972504225 - (2*alpSb4Pi^2*Log[mZmt]^2)/
      280665 + (110570396557657*alpSb4Pi^2*Zeta[3])/117050572800) + 
   sw^6*((-60178718*alpSb4Pi^2)/229635 - (442143152*alpSb4Pi^2*Cl2)/
      (178605*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/21 - 
     (65092408*alpSb4Pi^2*Pi^2)/2083725 + (1132*alpSb4Pi^2*Pi^4)/2835 - 
     (256*alpSb4Pi^2*Pi^2*Log[2])/63 + ((-52756*alpSb4Pi^2)/945 - 
       (176*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] + (45831808*alpSb4Pi^2*Zeta[3])/
      35721) + nf*((-93376744598*alpSb4Pi^2)/139244923125 - 
     (560668*alpSb4Pi^2*Pi^2)/3274425 + ((-293347979*alpSb4Pi^2)/884094750 - 
       (16*alpSb4Pi^2*Pi^2)/945)*Log[mu2/mt2] + (64*alpSb4Pi^2*Zeta[3])/315 + 
     sw^6*((172468*alpSb4Pi^2)/25515 + (102856*alpSb4Pi^2*Pi^2)/59535 + 
       ((9592*alpSb4Pi^2)/2835 + (32*alpSb4Pi^2*Pi^2)/189)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/63) + 
     sw^2*((3653369648*alpSb4Pi^2)/1085025375 + (563468*alpSb4Pi^2*Pi^2)/
        654885 + ((825022*alpSb4Pi^2)/492075 + (16*alpSb4Pi^2*Pi^2)/189)*
        Log[mu2/mt2] - (64*alpSb4Pi^2*Zeta[3])/63) + 
     sw^10*((86234*alpSb4Pi^2)/127575 + (51428*alpSb4Pi^2*Pi^2)/297675 + 
       ((4796*alpSb4Pi^2)/14175 + (16*alpSb4Pi^2*Pi^2)/945)*Log[mu2/mt2] - 
       (64*alpSb4Pi^2*Zeta[3])/315) + sw^8*((-86234*alpSb4Pi^2)/25515 - 
       (51428*alpSb4Pi^2*Pi^2)/59535 + ((-4796*alpSb4Pi^2)/2835 - 
         (16*alpSb4Pi^2*Pi^2)/189)*Log[mu2/mt2] + (64*alpSb4Pi^2*Zeta[3])/
        63) + sw^4*((-172468*alpSb4Pi^2)/25515 - (102856*alpSb4Pi^2*Pi^2)/
        59535 + ((-9592*alpSb4Pi^2)/2835 - (32*alpSb4Pi^2*Pi^2)/189)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/63))) + 
 mZmt^4*((-692215770283918303*alpSb4Pi^2)/6636767477760000 + 
   (168270272*alpSb4Pi^2*Cl2)/(820125*Sqrt[3]) - (16*alpSb4Pi^2*Cl2^2)/27 + 
   (9839336*alpSb4Pi^2*Pi^2)/1913625 - (283*alpSb4Pi^2*Pi^4)/3645 + 
   (328*alpSb4Pi^2*Pi^2*Log[2])/567 + 
   ((50932981*alpSb4Pi^2)/5953500 + (44*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + 
   (161072*alpSb4Pi^2*Log[mZmt])/40186125 - (16*alpSb4Pi^2*Log[mZmt]^2)/
    127575 + (289701605527*alpSb4Pi^2*Zeta[3])/44590694400 + 
   sw^4*((144230123*alpSb4Pi^2)/546750 + (336540544*alpSb4Pi^2*Cl2)/
      (273375*Sqrt[3]) - (32*alpSb4Pi^2*Cl2^2)/9 + (19867192*alpSb4Pi^2*Pi^2)/
      637875 - (566*alpSb4Pi^2*Pi^4)/1215 + (32*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((22132*alpSb4Pi^2)/405 + (88*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] - 
     (466408*alpSb4Pi^2*Zeta[3])/675) + 
   sw^8*((144230123*alpSb4Pi^2)/3280500 + (168270272*alpSb4Pi^2*Cl2)/
      (820125*Sqrt[3]) - (16*alpSb4Pi^2*Cl2^2)/27 + 
     (9933596*alpSb4Pi^2*Pi^2)/1913625 - (283*alpSb4Pi^2*Pi^4)/3645 + 
     (16*alpSb4Pi^2*Pi^2*Log[2])/27 + ((11066*alpSb4Pi^2)/1215 + 
       (44*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] - (233204*alpSb4Pi^2*Zeta[3])/
      2025) + sw^6*((-144230123*alpSb4Pi^2)/820125 - 
     (673081088*alpSb4Pi^2*Cl2)/(820125*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/27 - 
     (39734384*alpSb4Pi^2*Pi^2)/1913625 + (1132*alpSb4Pi^2*Pi^4)/3645 - 
     (64*alpSb4Pi^2*Pi^2*Log[2])/27 + ((-44264*alpSb4Pi^2)/1215 - 
       (176*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + (932816*alpSb4Pi^2*Zeta[3])/
      2025) + sw^2*((-273588139681738031*alpSb4Pi^2)/622196951040000 - 
     (673081088*alpSb4Pi^2*Cl2)/(820125*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/27 - 
     (13177648*alpSb4Pi^2*Pi^2)/637875 + (1132*alpSb4Pi^2*Pi^4)/3645 - 
     (19904*alpSb4Pi^2*Pi^2*Log[2])/8505 + 
     ((-157172048*alpSb4Pi^2)/4465125 - (176*alpSb4Pi^2*Pi^2)/81)*
      Log[mu2/mt2] - (52576*alpSb4Pi^2*Log[mZmt])/120558375 + 
     (32*alpSb4Pi^2*Log[mZmt]^2)/382725 + (953047888589*alpSb4Pi^2*Zeta[3])/
      1393459200) + nf*((-2158609921*alpSb4Pi^2)/1875352500 - 
     (50*alpSb4Pi^2*Pi^2)/189 + ((-4630271*alpSb4Pi^2)/8930250 - 
       (8*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/81 + 
     sw^2*((2180752486*alpSb4Pi^2)/468838125 + (9112*alpSb4Pi^2*Pi^2)/8505 + 
       ((28576736*alpSb4Pi^2)/13395375 + (32*alpSb4Pi^2*Pi^2)/243)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/81) + 
     sw^6*((51542*alpSb4Pi^2)/10935 + (88*alpSb4Pi^2*Pi^2)/81 + 
       ((8048*alpSb4Pi^2)/3645 + (32*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/81) + sw^8*((-25771*alpSb4Pi^2)/21870 - 
       (22*alpSb4Pi^2*Pi^2)/81 + ((-2012*alpSb4Pi^2)/3645 - 
         (8*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/
        81) + sw^4*((-25771*alpSb4Pi^2)/3645 - (44*alpSb4Pi^2*Pi^2)/27 + 
       ((-4024*alpSb4Pi^2)/1215 - (16*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + 
       (64*alpSb4Pi^2*Zeta[3])/27))) + 
 mZmt^7*((-527806997828934859815688775243557*alpSb4Pi^2)/
    1442306961739641427517767680000 + (3820201390853*alpSb4Pi^2*Cl2)/
    (11718274050*Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/567 + 
   (1600371335*alpSb4Pi^2*Pi^2)/1103350248 - (1132*alpSb4Pi^2*Pi^4)/76545 + 
   (91456*alpSb4Pi^2*Pi^2*Log[2])/405405 + 
   ((1421436926347*alpSb4Pi^2)/557804847600 + (176*alpSb4Pi^2*Pi^2)/1701)*
    Log[mu2/mt2] + (1406147*alpSb4Pi^2*Log[mZmt])/131482571220 + 
   (alpSb4Pi^2*Log[mZmt]^2)/7297290 + 
   (76426875491867545661*alpSb4Pi^2*Zeta[3])/501465950390845440 + 
   sw^8*((3359352306517*alpSb4Pi^2)/26784626400 + 
     (3820201390853*alpSb4Pi^2*Cl2)/(334807830*Sqrt[3]) - 
     (320*alpSb4Pi^2*Cl2^2)/81 + (55978361*alpSb4Pi^2*Pi^2)/1102248 - 
     (1132*alpSb4Pi^2*Pi^4)/2187 + (640*alpSb4Pi^2*Pi^2*Log[2])/81 + 
     ((253319*alpSb4Pi^2)/2835 + (880*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - 
     (3075748*alpSb4Pi^2*Zeta[3])/567) + 
   sw^4*((3359352306517*alpSb4Pi^2)/44641044000 + 
     (3820201390853*alpSb4Pi^2*Cl2)/(558013050*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/27 + (55978361*alpSb4Pi^2*Pi^2)/1837080 - 
     (1132*alpSb4Pi^2*Pi^4)/3645 + (128*alpSb4Pi^2*Pi^2*Log[2])/27 + 
     ((253319*alpSb4Pi^2)/4725 + (176*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] - 
     (3075748*alpSb4Pi^2*Zeta[3])/945) + 
   sw^12*((3359352306517*alpSb4Pi^2)/133923132000 + 
     (3820201390853*alpSb4Pi^2*Cl2)/(1674039150*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/81 + (55978361*alpSb4Pi^2*Pi^2)/5511240 - 
     (1132*alpSb4Pi^2*Pi^4)/10935 + (128*alpSb4Pi^2*Pi^2*Log[2])/81 + 
     ((253319*alpSb4Pi^2)/14175 + (176*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - 
     (3075748*alpSb4Pi^2*Zeta[3])/2835) + 
   sw^14*((-3359352306517*alpSb4Pi^2)/937461924000 - 
     (3820201390853*alpSb4Pi^2*Cl2)/(11718274050*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/567 - (55978361*alpSb4Pi^2*Pi^2)/38578680 + 
     (1132*alpSb4Pi^2*Pi^4)/76545 - (128*alpSb4Pi^2*Pi^2*Log[2])/567 + 
     ((-253319*alpSb4Pi^2)/99225 - (176*alpSb4Pi^2*Pi^2)/1701)*Log[mu2/mt2] + 
     (3075748*alpSb4Pi^2*Zeta[3])/19845) + 
   sw^2*((-56921739155598179532898322118611*alpSb4Pi^2)/
      90144185108727589219860480000 - (3820201390853*alpSb4Pi^2*Cl2)/
      (1674039150*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/81 - 
     (727626317*alpSb4Pi^2*Pi^2)/71646120 + (1132*alpSb4Pi^2*Pi^4)/10935 - 
     (274496*alpSb4Pi^2*Pi^2*Log[2])/173745 + 
     ((-533684850863*alpSb4Pi^2)/29882402550 - (176*alpSb4Pi^2*Pi^2)/243)*
      Log[mu2/mt2] + (147887*alpSb4Pi^2*Log[mZmt])/394447713660 - 
     (alpSb4Pi^2*Log[mZmt]^2)/10945935 + (158501125308751057043*alpSb4Pi^2*
       Zeta[3])/99723342407270400) + 
   sw^10*((-3359352306517*alpSb4Pi^2)/44641044000 - 
     (3820201390853*alpSb4Pi^2*Cl2)/(558013050*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/27 - (55978361*alpSb4Pi^2*Pi^2)/1837080 + 
     (1132*alpSb4Pi^2*Pi^4)/3645 - (128*alpSb4Pi^2*Pi^2*Log[2])/27 + 
     ((-253319*alpSb4Pi^2)/4725 - (176*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + 
     (3075748*alpSb4Pi^2*Zeta[3])/945) + 
   sw^6*((-3359352306517*alpSb4Pi^2)/26784626400 - 
     (3820201390853*alpSb4Pi^2*Cl2)/(334807830*Sqrt[3]) + 
     (320*alpSb4Pi^2*Cl2^2)/81 - (55978361*alpSb4Pi^2*Pi^2)/1102248 + 
     (1132*alpSb4Pi^2*Pi^4)/2187 - (640*alpSb4Pi^2*Pi^2*Log[2])/81 + 
     ((-253319*alpSb4Pi^2)/2835 - (880*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] + 
     (3075748*alpSb4Pi^2*Zeta[3])/567) + 
   nf*((-432296852738720479*alpSb4Pi^2)/1658337077769372000 - 
     (19963532*alpSb4Pi^2*Pi^2)/229864635 + 
     ((-1421436926347*alpSb4Pi^2)/9203779985400 - (32*alpSb4Pi^2*Pi^2)/5103)*
      Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/1701 + 
     sw^6*((718927*alpSb4Pi^2)/78732 + (139732*alpSb4Pi^2*Pi^2)/45927 + 
       ((46058*alpSb4Pi^2)/8505 + (160*alpSb4Pi^2*Pi^2)/729)*Log[mu2/mt2] - 
       (640*alpSb4Pi^2*Zeta[3])/243) + sw^10*((718927*alpSb4Pi^2)/131220 + 
       (139732*alpSb4Pi^2*Pi^2)/76545 + ((46058*alpSb4Pi^2)/14175 + 
         (32*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/
        81) + sw^2*((32439414165562213*alpSb4Pi^2)/17767897261814700 + 
       (19975628*alpSb4Pi^2*Pi^2)/32837805 + 
       ((533684850863*alpSb4Pi^2)/493059642075 + (32*alpSb4Pi^2*Pi^2)/729)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/243) + 
     sw^14*((718927*alpSb4Pi^2)/2755620 + (139732*alpSb4Pi^2*Pi^2)/1607445 + 
       ((46058*alpSb4Pi^2)/297675 + (32*alpSb4Pi^2*Pi^2)/5103)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/1701) + sw^12*((-718927*alpSb4Pi^2)/393660 - 
       (139732*alpSb4Pi^2*Pi^2)/229635 + ((-46058*alpSb4Pi^2)/42525 - 
         (32*alpSb4Pi^2*Pi^2)/729)*Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/
        243) + sw^4*((-718927*alpSb4Pi^2)/131220 - (139732*alpSb4Pi^2*Pi^2)/
        76545 + ((-46058*alpSb4Pi^2)/14175 - (32*alpSb4Pi^2*Pi^2)/243)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/81) + 
     sw^8*((-718927*alpSb4Pi^2)/78732 - (139732*alpSb4Pi^2*Pi^2)/45927 + 
       ((-46058*alpSb4Pi^2)/8505 - (160*alpSb4Pi^2*Pi^2)/729)*Log[mu2/mt2] + 
       (640*alpSb4Pi^2*Zeta[3])/243))) + 
 mZmt^3*((-33580484803637*alpSb4Pi^2)/1152216576000 + 
   (354796*alpSb4Pi^2*Cl2)/(2025*Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/45 + 
   (18618337*alpSb4Pi^2*Pi^2)/1913625 - (1132*alpSb4Pi^2*Pi^4)/6075 + 
   (832*alpSb4Pi^2*Pi^2*Log[2])/945 + 
   ((124751*alpSb4Pi^2)/9450 + (176*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] + 
   (1784*alpSb4Pi^2*Log[mZmt])/99225 + (2*alpSb4Pi^2*Log[mZmt]^2)/945 - 
   (12442075367*alpSb4Pi^2*Zeta[3])/348364800 + 
   sw^4*((1323649*alpSb4Pi^2)/6075 + (354796*alpSb4Pi^2*Cl2)/(675*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/15 + (2725141*alpSb4Pi^2*Pi^2)/91125 - 
     (1132*alpSb4Pi^2*Pi^4)/2025 + (128*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((440*alpSb4Pi^2)/9 + (176*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] - 
     (136816*alpSb4Pi^2*Zeta[3])/405) + 
   sw^6*((-1323649*alpSb4Pi^2)/18225 - (354796*alpSb4Pi^2*Cl2)/
      (2025*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/45 - (2725141*alpSb4Pi^2*Pi^2)/
      273375 + (1132*alpSb4Pi^2*Pi^4)/6075 - (128*alpSb4Pi^2*Pi^2*Log[2])/
      135 + ((-440*alpSb4Pi^2)/27 - (176*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] + 
     (136816*alpSb4Pi^2*Zeta[3])/1215) + 
   sw^2*((-84374354224459*alpSb4Pi^2)/216040608000 - 
     (354796*alpSb4Pi^2*Cl2)/(675*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/15 - 
     (18772687*alpSb4Pi^2*Pi^2)/637875 + (1132*alpSb4Pi^2*Pi^4)/2025 - 
     (512*alpSb4Pi^2*Pi^2*Log[2])/189 + ((-257488*alpSb4Pi^2)/6075 - 
       (176*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] + (2606*alpSb4Pi^2*Log[mZmt])/
      297675 - (4*alpSb4Pi^2*Log[mZmt]^2)/2835 + 
     (309789263*alpSb4Pi^2*Zeta[3])/622080) + 
   nf*((-193306*alpSb4Pi^2)/91125 - (19112*alpSb4Pi^2*Pi^2)/42525 + 
     ((-11341*alpSb4Pi^2)/14175 - (32*alpSb4Pi^2*Pi^2)/405)*Log[mu2/mt2] + 
     (128*alpSb4Pi^2*Zeta[3])/135 + sw^2*((1772144*alpSb4Pi^2)/273375 + 
       (19592*alpSb4Pi^2*Pi^2)/14175 + ((46816*alpSb4Pi^2)/18225 + 
         (32*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/
        45) + sw^6*((2746*alpSb4Pi^2)/1215 + (2936*alpSb4Pi^2*Pi^2)/6075 + 
       ((80*alpSb4Pi^2)/81 + (32*alpSb4Pi^2*Pi^2)/405)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/135) + sw^4*((-2746*alpSb4Pi^2)/405 - 
       (2936*alpSb4Pi^2*Pi^2)/2025 + ((-80*alpSb4Pi^2)/27 - 
         (32*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/
        45))) + mZmt^8*((-2564104353444444091584998753855264970661*
     alpSb4Pi^2)/5442089551124627200047200725893120000 + 
   (127934759516527*alpSb4Pi^2*Cl2)/(351548221500*Sqrt[3]) - 
   (8*alpSb4Pi^2*Cl2^2)/105 + (105403158180757*alpSb4Pi^2*Pi^2)/
    98474009634000 - (283*alpSb4Pi^2*Pi^4)/28350 + 
   (19444*alpSb4Pi^2*Pi^2*Log[2])/109395 + 
   ((40448337074657*alpSb4Pi^2)/21883113252000 + (22*alpSb4Pi^2*Pi^2)/315)*
    Log[mu2/mt2] + (135982934*alpSb4Pi^2*Log[mZmt])/66497310394515 - 
   (8*alpSb4Pi^2*Log[mZmt]^2)/434188755 + 
   (53252132764016599275559*alpSb4Pi^2*Zeta[3])/242486646233439928320 + 
   sw^8*((-685006104287069*alpSb4Pi^2)/2008846980000 + 
     (127934759516527*alpSb4Pi^2*Cl2)/(5022117450*Sqrt[3]) - 
     (16*alpSb4Pi^2*Cl2^2)/3 + (476994383417*alpSb4Pi^2*Pi^2)/6365482200 - 
     (283*alpSb4Pi^2*Pi^4)/405 + (112*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((2446763*alpSb4Pi^2)/18900 + (44*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (2862740*alpSb4Pi^2*Zeta[3])/243) + 
   sw^4*((-685006104287069*alpSb4Pi^2)/5022117450000 + 
     (127934759516527*alpSb4Pi^2*Cl2)/(12555293625*Sqrt[3]) - 
     (32*alpSb4Pi^2*Cl2^2)/15 + (476994383417*alpSb4Pi^2*Pi^2)/15913705500 - 
     (566*alpSb4Pi^2*Pi^4)/2025 + (224*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((2446763*alpSb4Pi^2)/47250 + (88*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] - 
     (1145096*alpSb4Pi^2*Zeta[3])/243) + 
   sw^12*((-685006104287069*alpSb4Pi^2)/5022117450000 + 
     (127934759516527*alpSb4Pi^2*Cl2)/(12555293625*Sqrt[3]) - 
     (32*alpSb4Pi^2*Cl2^2)/15 + (476994383417*alpSb4Pi^2*Pi^2)/15913705500 - 
     (566*alpSb4Pi^2*Pi^4)/2025 + (224*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((2446763*alpSb4Pi^2)/47250 + (88*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] - 
     (1145096*alpSb4Pi^2*Zeta[3])/243) + 
   sw^16*((-685006104287069*alpSb4Pi^2)/140619288600000 + 
     (127934759516527*alpSb4Pi^2*Cl2)/(351548221500*Sqrt[3]) - 
     (8*alpSb4Pi^2*Cl2^2)/105 + (476994383417*alpSb4Pi^2*Pi^2)/445583754000 - 
     (283*alpSb4Pi^2*Pi^4)/28350 + (8*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((2446763*alpSb4Pi^2)/1323000 + (22*alpSb4Pi^2*Pi^2)/315)*Log[mu2/mt2] - 
     (286274*alpSb4Pi^2*Zeta[3])/1701) + 
   sw^14*((685006104287069*alpSb4Pi^2)/17577411075000 - 
     (255869519033054*alpSb4Pi^2*Cl2)/(87887055375*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/105 - (476994383417*alpSb4Pi^2*Pi^2)/55697969250 + 
     (1132*alpSb4Pi^2*Pi^4)/14175 - (64*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((-2446763*alpSb4Pi^2)/165375 - (176*alpSb4Pi^2*Pi^2)/315)*
      Log[mu2/mt2] + (2290192*alpSb4Pi^2*Zeta[3])/1701) + 
   sw^2*((-86477733041432987669015390680111797997*alpSb4Pi^2)/
      121475213194746142858196444774400000 - (255869519033054*alpSb4Pi^2*Cl2)/
      (87887055375*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/105 - 
     (105412024851157*alpSb4Pi^2*Pi^2)/12309251204250 + 
     (1132*alpSb4Pi^2*Pi^4)/14175 - (4200512*alpSb4Pi^2*Pi^2*Log[2])/
      2953665 + ((-23207244820181*alpSb4Pi^2)/1568826133875 - 
       (176*alpSb4Pi^2*Pi^2)/315)*Log[mu2/mt2] - 
     (642088*alpSb4Pi^2*Log[mZmt])/13299462078903 + 
     (16*alpSb4Pi^2*Log[mZmt]^2)/1302566265 + 
     (355827837382783951918457*alpSb4Pi^2*Zeta[3])/180527742140704358400) + 
   sw^6*((685006104287069*alpSb4Pi^2)/2511058725000 - 
     (255869519033054*alpSb4Pi^2*Cl2)/(12555293625*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/15 - (476994383417*alpSb4Pi^2*Pi^2)/7956852750 + 
     (1132*alpSb4Pi^2*Pi^4)/2025 - (448*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((-2446763*alpSb4Pi^2)/23625 - (176*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] + 
     (2290192*alpSb4Pi^2*Zeta[3])/243) + 
   sw^10*((685006104287069*alpSb4Pi^2)/2511058725000 - 
     (255869519033054*alpSb4Pi^2*Cl2)/(12555293625*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/15 - (476994383417*alpSb4Pi^2*Pi^2)/7956852750 + 
     (1132*alpSb4Pi^2*Pi^4)/2025 - (448*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((-2446763*alpSb4Pi^2)/23625 - (176*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] + 
     (2290192*alpSb4Pi^2*Zeta[3])/243) + 
   nf*((-11027594032352868101*alpSb4Pi^2)/65057839204798440000 - 
     (57397051*alpSb4Pi^2*Pi^2)/868377510 + 
     ((-40448337074657*alpSb4Pi^2)/361071368658000 - (4*alpSb4Pi^2*Pi^2)/945)*
      Log[mu2/mt2] + (16*alpSb4Pi^2*Zeta[3])/315 + 
     sw^6*((121128383*alpSb4Pi^2)/12757500 + (94468*alpSb4Pi^2*Pi^2)/25515 + 
       ((444866*alpSb4Pi^2)/70875 + (32*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/45) + 
     sw^10*((121128383*alpSb4Pi^2)/12757500 + (94468*alpSb4Pi^2*Pi^2)/25515 + 
       ((444866*alpSb4Pi^2)/70875 + (32*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/45) + 
     sw^2*((12651512313162654091*alpSb4Pi^2)/9328146062452717500 + 
       (229632892*alpSb4Pi^2*Pi^2)/434188755 + 
       ((46414489640362*alpSb4Pi^2)/51771262417875 + (32*alpSb4Pi^2*Pi^2)/
          945)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/315) + 
     sw^14*((121128383*alpSb4Pi^2)/89302500 + (94468*alpSb4Pi^2*Pi^2)/
        178605 + ((444866*alpSb4Pi^2)/496125 + (32*alpSb4Pi^2*Pi^2)/945)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/315) + 
     sw^16*((-121128383*alpSb4Pi^2)/714420000 - (23617*alpSb4Pi^2*Pi^2)/
        357210 + ((-222433*alpSb4Pi^2)/1984500 - (4*alpSb4Pi^2*Pi^2)/945)*
        Log[mu2/mt2] + (16*alpSb4Pi^2*Zeta[3])/315) + 
     sw^4*((-121128383*alpSb4Pi^2)/25515000 - (47234*alpSb4Pi^2*Pi^2)/25515 + 
       ((-222433*alpSb4Pi^2)/70875 - (16*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] + 
       (64*alpSb4Pi^2*Zeta[3])/45) + 
     sw^12*((-121128383*alpSb4Pi^2)/25515000 - (47234*alpSb4Pi^2*Pi^2)/
        25515 + ((-222433*alpSb4Pi^2)/70875 - (16*alpSb4Pi^2*Pi^2)/135)*
        Log[mu2/mt2] + (64*alpSb4Pi^2*Zeta[3])/45) + 
     sw^8*((-121128383*alpSb4Pi^2)/10206000 - (23617*alpSb4Pi^2*Pi^2)/5103 + 
       ((-222433*alpSb4Pi^2)/28350 - (8*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + 
       (32*alpSb4Pi^2*Zeta[3])/9))) + 
 mZmt^2*((381507377*alpSb4Pi^2)/17496000 + (3826*alpSb4Pi^2*Cl2)/
    (27*Sqrt[3]) - (16*alpSb4Pi^2*Cl2^2)/3 + (1020481*alpSb4Pi^2*Pi^2)/
    43740 - (283*alpSb4Pi^2*Pi^4)/405 + (64*alpSb4Pi^2*Pi^2*Log[2])/45 + 
   ((11506*alpSb4Pi^2)/1215 + (44*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] + 
   (7024*alpSb4Pi^2*Log[mZmt])/6075 - (32*alpSb4Pi^2*Log[mZmt]^2)/405 - 
   (4003241*alpSb4Pi^2*Zeta[3])/51840 + 
   sw^4*((1446299*alpSb4Pi^2)/11664 + (3826*alpSb4Pi^2*Cl2)/(27*Sqrt[3]) - 
     (16*alpSb4Pi^2*Cl2^2)/3 + (1071457*alpSb4Pi^2*Pi^2)/43740 - 
     (283*alpSb4Pi^2*Pi^4)/405 + (16*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((275*alpSb4Pi^2)/9 + (44*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (10190*alpSb4Pi^2*Zeta[3])/81) + 
   sw^2*((-1924267963*alpSb4Pi^2)/6561000 - (7652*alpSb4Pi^2*Cl2)/
      (27*Sqrt[3]) + (32*alpSb4Pi^2*Cl2^2)/3 - (204845*alpSb4Pi^2*Pi^2)/
      4374 + (566*alpSb4Pi^2*Pi^4)/405 - (1184*alpSb4Pi^2*Pi^2*Log[2])/405 + 
     ((-15686*alpSb4Pi^2)/729 - (88*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (2816*alpSb4Pi^2*Log[mZmt])/6075 + (64*alpSb4Pi^2*Log[mZmt]^2)/1215 + 
     (1038331*alpSb4Pi^2*Zeta[3])/2916) + 
   nf*((-35533*alpSb4Pi^2)/7290 - (1034*alpSb4Pi^2*Pi^2)/1215 + 
     ((-2092*alpSb4Pi^2)/3645 - (8*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + 
     (32*alpSb4Pi^2*Zeta[3])/9 + sw^2*((21245*alpSb4Pi^2)/2187 + 
       (2116*alpSb4Pi^2*Pi^2)/1215 + ((2852*alpSb4Pi^2)/2187 + 
         (16*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] - (64*alpSb4Pi^2*Zeta[3])/9) + 
     sw^4*((-871*alpSb4Pi^2)/162 - (250*alpSb4Pi^2*Pi^2)/243 + 
       ((-50*alpSb4Pi^2)/27 - (8*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + 
       (32*alpSb4Pi^2*Zeta[3])/9))) + 
 mZmt^9*((-1623424715032468011907208128190924205864925267*alpSb4Pi^2)/
    2766611071250965331532701454200890982400000 + 
   (15496346245504207*alpSb4Pi^2*Cl2)/(38283601321350*Sqrt[3]) - 
   (16*alpSb4Pi^2*Cl2^2)/297 + (1203749314628017*alpSb4Pi^2*Pi^2)/
    1470076286679000 - (283*alpSb4Pi^2*Pi^4)/40095 + 
   (537440*alpSb4Pi^2*Pi^2*Log[2])/3741309 + 
   ((78691768343771*alpSb4Pi^2)/56825722044000 + (4*alpSb4Pi^2*Pi^2)/81)*
    Log[mu2/mt2] + (588221509*alpSb4Pi^2*Log[mZmt])/1674901730502000 + 
   (alpSb4Pi^2*Log[mZmt]^2)/374130900 + 
   (3762628410300174079953681383*alpSb4Pi^2*Zeta[3])/
    12771286683822814144757760 + 
   sw^8*((-59083136378880301*alpSb4Pi^2)/37979763215625 + 
     (15496346245504207*alpSb4Pi^2*Cl2)/(303838105725*Sqrt[3]) - 
     (224*alpSb4Pi^2*Cl2^2)/33 + (286685717273*alpSb4Pi^2*Pi^2)/2778583500 - 
     (3962*alpSb4Pi^2*Pi^4)/4455 + (1792*alpSb4Pi^2*Pi^2*Log[2])/99 + 
     ((1649141*alpSb4Pi^2)/9450 + (56*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (16974190192*alpSb4Pi^2*Zeta[3])/735075) + 
   sw^12*((-118166272757760602*alpSb4Pi^2)/113939289646875 + 
     (30992692491008414*alpSb4Pi^2*Cl2)/(911514317175*Sqrt[3]) - 
     (448*alpSb4Pi^2*Cl2^2)/99 + (286685717273*alpSb4Pi^2*Pi^2)/4167875250 - 
     (7924*alpSb4Pi^2*Pi^4)/13365 + (3584*alpSb4Pi^2*Pi^2*Log[2])/297 + 
     ((1649141*alpSb4Pi^2)/14175 + (112*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] - 
     (33948380384*alpSb4Pi^2*Zeta[3])/2205225) + 
   sw^4*((-118166272757760602*alpSb4Pi^2)/265858342509375 + 
     (30992692491008414*alpSb4Pi^2*Cl2)/(2126866740075*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/33 + (286685717273*alpSb4Pi^2*Pi^2)/9725042250 - 
     (1132*alpSb4Pi^2*Pi^4)/4455 + (512*alpSb4Pi^2*Pi^2*Log[2])/99 + 
     ((1649141*alpSb4Pi^2)/33075 + (16*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (33948380384*alpSb4Pi^2*Zeta[3])/5145525) + 
   sw^16*((-59083136378880301*alpSb4Pi^2)/531716685018750 + 
     (15496346245504207*alpSb4Pi^2*Cl2)/(4253733480150*Sqrt[3]) - 
     (16*alpSb4Pi^2*Cl2^2)/33 + (286685717273*alpSb4Pi^2*Pi^2)/38900169000 - 
     (283*alpSb4Pi^2*Pi^4)/4455 + (128*alpSb4Pi^2*Pi^2*Log[2])/99 + 
     ((1649141*alpSb4Pi^2)/132300 + (4*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (8487095096*alpSb4Pi^2*Zeta[3])/5145525) + 
   sw^18*((59083136378880301*alpSb4Pi^2)/4785450165168750 - 
     (15496346245504207*alpSb4Pi^2*Cl2)/(38283601321350*Sqrt[3]) + 
     (16*alpSb4Pi^2*Cl2^2)/297 - (286685717273*alpSb4Pi^2*Pi^2)/
      350101521000 + (283*alpSb4Pi^2*Pi^4)/40095 - 
     (128*alpSb4Pi^2*Pi^2*Log[2])/891 + ((-1649141*alpSb4Pi^2)/1190700 - 
       (4*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + (8487095096*alpSb4Pi^2*Zeta[3])/
      46309725) + sw^2*((-261132109405643992519500179461155382179483649*
       alpSb4Pi^2)/326613807022683407194832810565382963200000 - 
     (15496346245504207*alpSb4Pi^2*Cl2)/(4253733480150*Sqrt[3]) + 
     (16*alpSb4Pi^2*Cl2^2)/33 - (1203781590999067*alpSb4Pi^2*Pi^2)/
      163341809631000 + (283*alpSb4Pi^2*Pi^4)/4455 - 
     (8061952*alpSb4Pi^2*Pi^2*Log[2])/6235515 + 
     ((-55202307848201*alpSb4Pi^2)/4428725301000 - (4*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] + (220996253*alpSb4Pi^2*Log[mZmt])/32660583744789000 - 
     (alpSb4Pi^2*Log[mZmt]^2)/561196350 + 
     (267667995905485922064823003*alpSb4Pi^2*Zeta[3])/
      111205089158673884774400) + 
   sw^14*((118166272757760602*alpSb4Pi^2)/265858342509375 - 
     (30992692491008414*alpSb4Pi^2*Cl2)/(2126866740075*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/33 - (286685717273*alpSb4Pi^2*Pi^2)/9725042250 + 
     (1132*alpSb4Pi^2*Pi^4)/4455 - (512*alpSb4Pi^2*Pi^2*Log[2])/99 + 
     ((-1649141*alpSb4Pi^2)/33075 - (16*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] + 
     (33948380384*alpSb4Pi^2*Zeta[3])/5145525) + 
   sw^6*((118166272757760602*alpSb4Pi^2)/113939289646875 - 
     (30992692491008414*alpSb4Pi^2*Cl2)/(911514317175*Sqrt[3]) + 
     (448*alpSb4Pi^2*Cl2^2)/99 - (286685717273*alpSb4Pi^2*Pi^2)/4167875250 + 
     (7924*alpSb4Pi^2*Pi^4)/13365 - (3584*alpSb4Pi^2*Pi^2*Log[2])/297 + 
     ((-1649141*alpSb4Pi^2)/14175 - (112*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] + 
     (33948380384*alpSb4Pi^2*Zeta[3])/2205225) + 
   sw^10*((59083136378880301*alpSb4Pi^2)/37979763215625 - 
     (15496346245504207*alpSb4Pi^2*Cl2)/(303838105725*Sqrt[3]) + 
     (224*alpSb4Pi^2*Cl2^2)/33 - (286685717273*alpSb4Pi^2*Pi^2)/2778583500 + 
     (3962*alpSb4Pi^2*Pi^4)/4455 - (1792*alpSb4Pi^2*Pi^2*Log[2])/99 + 
     ((-1649141*alpSb4Pi^2)/9450 - (56*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] + 
     (16974190192*alpSb4Pi^2*Zeta[3])/735075) + 
   nf*((-89795028645778718233*alpSb4Pi^2)/804159954278117236800 - 
     (2018851447*alpSb4Pi^2*Pi^2)/38890907055 + 
     ((-7153797122161*alpSb4Pi^2)/85238583066000 - (8*alpSb4Pi^2*Pi^2)/2673)*
      Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/891 + 
     sw^10*((14360527*alpSb4Pi^2)/1020600 + (961666*alpSb4Pi^2*Pi^2)/147015 + 
       ((1649141*alpSb4Pi^2)/155925 + (112*alpSb4Pi^2*Pi^2)/297)*
        Log[mu2/mt2] - (448*alpSb4Pi^2*Zeta[3])/99) + 
     sw^6*((14360527*alpSb4Pi^2)/1530900 + (1923332*alpSb4Pi^2*Pi^2)/441045 + 
       ((3298282*alpSb4Pi^2)/467775 + (224*alpSb4Pi^2*Pi^2)/891)*
        Log[mu2/mt2] - (896*alpSb4Pi^2*Zeta[3])/297) + 
     sw^14*((14360527*alpSb4Pi^2)/3572100 + (1923332*alpSb4Pi^2*Pi^2)/
        1029105 + ((3298282*alpSb4Pi^2)/1091475 + (32*alpSb4Pi^2*Pi^2)/297)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/99) + 
     sw^2*((22495473079673044547*alpSb4Pi^2)/22382994678793749000 + 
       (403794683*alpSb4Pi^2*Pi^2)/864242379 + 
       ((55202307848201*alpSb4Pi^2)/73073967466500 + (8*alpSb4Pi^2*Pi^2)/297)*
        Log[mu2/mt2] - (32*alpSb4Pi^2*Zeta[3])/99) + 
     sw^18*((14360527*alpSb4Pi^2)/128595600 + (480833*alpSb4Pi^2*Pi^2)/
        9261945 + ((1649141*alpSb4Pi^2)/19646550 + (8*alpSb4Pi^2*Pi^2)/2673)*
        Log[mu2/mt2] - (32*alpSb4Pi^2*Zeta[3])/891) + 
     sw^16*((-14360527*alpSb4Pi^2)/14288400 - (480833*alpSb4Pi^2*Pi^2)/
        1029105 + ((-1649141*alpSb4Pi^2)/2182950 - (8*alpSb4Pi^2*Pi^2)/297)*
        Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/99) + 
     sw^4*((-14360527*alpSb4Pi^2)/3572100 - (1923332*alpSb4Pi^2*Pi^2)/
        1029105 + ((-3298282*alpSb4Pi^2)/1091475 - (32*alpSb4Pi^2*Pi^2)/297)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/99) + 
     sw^12*((-14360527*alpSb4Pi^2)/1530900 - (1923332*alpSb4Pi^2*Pi^2)/
        441045 + ((-3298282*alpSb4Pi^2)/467775 - (224*alpSb4Pi^2*Pi^2)/891)*
        Log[mu2/mt2] + (896*alpSb4Pi^2*Zeta[3])/297) + 
     sw^8*((-14360527*alpSb4Pi^2)/1020600 - (961666*alpSb4Pi^2*Pi^2)/147015 + 
       ((-1649141*alpSb4Pi^2)/155925 - (112*alpSb4Pi^2*Pi^2)/297)*
        Log[mu2/mt2] + (448*alpSb4Pi^2*Zeta[3])/99))) + 
 mZmt^10*((-27950343040829869557074853758667908759843187163*alpSb4Pi^2)/
    39184380237552133831696297046007412162560000 + 
   (1865820106463870551*alpSb4Pi^2*Cl2)/(4211196145348500*Sqrt[3]) - 
   (16*alpSb4Pi^2*Cl2^2)/405 + (20846680516388893*alpSb4Pi^2*Pi^2)/
    32341678306938000 - (283*alpSb4Pi^2*Pi^4)/54675 + 
   (31352*alpSb4Pi^2*Pi^2*Log[2])/264537 + 
   ((730867685342310799*alpSb4Pi^2)/685872258640569000 + 
     (44*alpSb4Pi^2*Pi^2)/1215)*Log[mu2/mt2] + 
   (4403504821*alpSb4Pi^2*Log[mZmt])/62871623708718825 - 
   (16*alpSb4Pi^2*Log[mZmt]^2)/38890907055 + 
   (172692805596709056777035222869*alpSb4Pi^2*Zeta[3])/
    454090193202588947369164800 + 
   sw^8*((-65022401488864086559*alpSb4Pi^2)/16042651982280000 + 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(20053314977850*Sqrt[3]) - 
     (224*alpSb4Pi^2*Cl2^2)/27 + (64541513056991*alpSb4Pi^2*Pi^2)/
      476804928600 - (3962*alpSb4Pi^2*Pi^4)/3645 + 
     (224*alpSb4Pi^2*Pi^2*Log[2])/9 + ((114198691*alpSb4Pi^2)/510300 + 
       (616*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] - 
     (405551068*alpSb4Pi^2*Zeta[3])/9801) + 
   sw^12*((-65022401488864086559*alpSb4Pi^2)/16042651982280000 + 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(20053314977850*Sqrt[3]) - 
     (224*alpSb4Pi^2*Cl2^2)/27 + (64541513056991*alpSb4Pi^2*Pi^2)/
      476804928600 - (3962*alpSb4Pi^2*Pi^4)/3645 + 
     (224*alpSb4Pi^2*Pi^2*Log[2])/9 + ((114198691*alpSb4Pi^2)/510300 + 
       (616*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] - 
     (405551068*alpSb4Pi^2*Zeta[3])/9801) + 
   sw^4*((-65022401488864086559*alpSb4Pi^2)/74865709250640000 + 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(93582136563300*Sqrt[3]) - 
     (16*alpSb4Pi^2*Cl2^2)/9 + (64541513056991*alpSb4Pi^2*Pi^2)/
      2225089666800 - (283*alpSb4Pi^2*Pi^4)/1215 + 
     (16*alpSb4Pi^2*Pi^2*Log[2])/3 + ((114198691*alpSb4Pi^2)/2381400 + 
       (44*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] - (202775534*alpSb4Pi^2*Zeta[3])/
      22869) + sw^16*((-65022401488864086559*alpSb4Pi^2)/74865709250640000 + 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(93582136563300*Sqrt[3]) - 
     (16*alpSb4Pi^2*Cl2^2)/9 + (64541513056991*alpSb4Pi^2*Pi^2)/
      2225089666800 - (283*alpSb4Pi^2*Pi^4)/1215 + 
     (16*alpSb4Pi^2*Pi^2*Log[2])/3 + ((114198691*alpSb4Pi^2)/2381400 + 
       (44*alpSb4Pi^2*Pi^2)/27)*Log[mu2/mt2] - (202775534*alpSb4Pi^2*Zeta[3])/
      22869) + sw^20*((-65022401488864086559*alpSb4Pi^2)/
      3368956916278800000 + (1865820106463870551*alpSb4Pi^2*Cl2)/
      (4211196145348500*Sqrt[3]) - (16*alpSb4Pi^2*Cl2^2)/405 + 
     (64541513056991*alpSb4Pi^2*Pi^2)/100129035006000 - 
     (283*alpSb4Pi^2*Pi^4)/54675 + (16*alpSb4Pi^2*Pi^2*Log[2])/135 + 
     ((114198691*alpSb4Pi^2)/107163000 + (44*alpSb4Pi^2*Pi^2)/1215)*
      Log[mu2/mt2] - (202775534*alpSb4Pi^2*Zeta[3])/1029105) + 
   sw^18*((65022401488864086559*alpSb4Pi^2)/336895691627880000 - 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(421119614534850*Sqrt[3]) + 
     (32*alpSb4Pi^2*Cl2^2)/81 - (64541513056991*alpSb4Pi^2*Pi^2)/
      10012903500600 + (566*alpSb4Pi^2*Pi^4)/10935 - 
     (32*alpSb4Pi^2*Pi^2*Log[2])/27 + ((-114198691*alpSb4Pi^2)/10716300 - 
       (88*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] + 
     (405551068*alpSb4Pi^2*Zeta[3])/205821) + 
   sw^2*((-71045968956616047978832049155053298659934868399*alpSb4Pi^2)/
      79593272357527771845633103374702555955200000 - 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(421119614534850*Sqrt[3]) + 
     (32*alpSb4Pi^2*Cl2^2)/81 - (20846853393610333*alpSb4Pi^2*Pi^2)/
      3234167830693800 + (566*alpSb4Pi^2*Pi^4)/10935 - 
     (31038880*alpSb4Pi^2*Pi^2*Log[2])/26189163 + 
     ((-2192681768585234947*alpSb4Pi^2)/205761677592170700 - 
       (88*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - 
     (38196856*alpSb4Pi^2*Log[mZmt])/37722974225231295 + 
     (32*alpSb4Pi^2*Log[mZmt]^2)/116672721165 + 
     (73397613674882315363700289973*alpSb4Pi^2*Zeta[3])/
      25542573367645628289515520) + 
   sw^6*((65022401488864086559*alpSb4Pi^2)/28074640968990000 - 
     (3731640212927741102*alpSb4Pi^2*Cl2)/(70186602422475*Sqrt[3]) + 
     (128*alpSb4Pi^2*Cl2^2)/27 - (64541513056991*alpSb4Pi^2*Pi^2)/
      834408625050 + (2264*alpSb4Pi^2*Pi^4)/3645 - 
     (128*alpSb4Pi^2*Pi^2*Log[2])/9 + ((-114198691*alpSb4Pi^2)/893025 - 
       (352*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + 
     (1622204272*alpSb4Pi^2*Zeta[3])/68607) + 
   sw^14*((65022401488864086559*alpSb4Pi^2)/28074640968990000 - 
     (3731640212927741102*alpSb4Pi^2*Cl2)/(70186602422475*Sqrt[3]) + 
     (128*alpSb4Pi^2*Cl2^2)/27 - (64541513056991*alpSb4Pi^2*Pi^2)/
      834408625050 + (2264*alpSb4Pi^2*Pi^4)/3645 - 
     (128*alpSb4Pi^2*Pi^2*Log[2])/9 + ((-114198691*alpSb4Pi^2)/893025 - 
       (352*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] + 
     (1622204272*alpSb4Pi^2*Zeta[3])/68607) + 
   sw^10*((65022401488864086559*alpSb4Pi^2)/13368876651900000 - 
     (1865820106463870551*alpSb4Pi^2*Cl2)/(16711095814875*Sqrt[3]) + 
     (448*alpSb4Pi^2*Cl2^2)/45 - (64541513056991*alpSb4Pi^2*Pi^2)/
      397337440500 + (7924*alpSb4Pi^2*Pi^4)/6075 - 
     (448*alpSb4Pi^2*Pi^2*Log[2])/15 + ((-114198691*alpSb4Pi^2)/425250 - 
       (1232*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] + 
     (811102136*alpSb4Pi^2*Zeta[3])/16335) + 
   nf*((-3466996199726462616634033*alpSb4Pi^2)/47044434325208623688385000 - 
     (443420504*alpSb4Pi^2*Pi^2)/10606611015 + 
     ((-730867685342310799*alpSb4Pi^2)/11316892267569388500 - 
       (8*alpSb4Pi^2*Pi^2)/3645)*Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/
      1215 + sw^10*((1116960413*alpSb4Pi^2)/60142500 + 
       (422416*alpSb4Pi^2*Pi^2)/40095 + ((114198691*alpSb4Pi^2)/7016625 + 
         (224*alpSb4Pi^2*Pi^2)/405)*Log[mu2/mt2] - (896*alpSb4Pi^2*Zeta[3])/
        135) + sw^6*((1116960413*alpSb4Pi^2)/126299250 + 
       (844832*alpSb4Pi^2*Pi^2)/168399 + ((228397382*alpSb4Pi^2)/29469825 + 
         (64*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - (256*alpSb4Pi^2*Zeta[3])/
        81) + sw^14*((1116960413*alpSb4Pi^2)/126299250 + 
       (844832*alpSb4Pi^2*Pi^2)/168399 + ((228397382*alpSb4Pi^2)/29469825 + 
         (64*alpSb4Pi^2*Pi^2)/243)*Log[mu2/mt2] - (256*alpSb4Pi^2*Zeta[3])/
        81) + sw^2*((145616479001076513851925443*alpSb4Pi^2)/
        197586624165876219491217000 + (886857208*alpSb4Pi^2*Pi^2)/
        2121322203 + ((2192681768585234947*alpSb4Pi^2)/3395067680270816550 + 
         (16*alpSb4Pi^2*Pi^2)/729)*Log[mu2/mt2] - (64*alpSb4Pi^2*Zeta[3])/
        243) + sw^18*((1116960413*alpSb4Pi^2)/1515591000 + 
       (211208*alpSb4Pi^2*Pi^2)/505197 + ((114198691*alpSb4Pi^2)/176818950 + 
         (16*alpSb4Pi^2*Pi^2)/729)*Log[mu2/mt2] - (64*alpSb4Pi^2*Zeta[3])/
        243) + sw^20*((-1116960413*alpSb4Pi^2)/15155910000 - 
       (105604*alpSb4Pi^2*Pi^2)/2525985 + 
       ((-114198691*alpSb4Pi^2)/1768189500 - (8*alpSb4Pi^2*Pi^2)/3645)*
        Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/1215) + 
     sw^4*((-1116960413*alpSb4Pi^2)/336798000 - (105604*alpSb4Pi^2*Pi^2)/
        56133 + ((-114198691*alpSb4Pi^2)/39293100 - (8*alpSb4Pi^2*Pi^2)/81)*
        Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/27) + 
     sw^16*((-1116960413*alpSb4Pi^2)/336798000 - (105604*alpSb4Pi^2*Pi^2)/
        56133 + ((-114198691*alpSb4Pi^2)/39293100 - (8*alpSb4Pi^2*Pi^2)/81)*
        Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/27) + 
     sw^8*((-1116960413*alpSb4Pi^2)/72171000 - (211208*alpSb4Pi^2*Pi^2)/
        24057 + ((-114198691*alpSb4Pi^2)/8419950 - (112*alpSb4Pi^2*Pi^2)/243)*
        Log[mu2/mt2] + (448*alpSb4Pi^2*Zeta[3])/81) + 
     sw^12*((-1116960413*alpSb4Pi^2)/72171000 - (211208*alpSb4Pi^2*Pi^2)/
        24057 + ((-114198691*alpSb4Pi^2)/8419950 - (112*alpSb4Pi^2*Pi^2)/243)*
        Log[mu2/mt2] + (448*alpSb4Pi^2*Zeta[3])/81))) + 
 mZmt^11*((-37017283418890374164199141430358127247355176085732341387*
     alpSb4Pi^2)/43508784898008087093258509700449549491933229875200000 + 
   (211081001339710145717*alpSb4Pi^2*Cl2)/(436720182073300125*Sqrt[3]) - 
   (64*alpSb4Pi^2*Cl2^2)/2145 + (1813459829467759721*alpSb4Pi^2*Pi^2)/
    3492002877196333500 - (1132*alpSb4Pi^2*Pi^4)/289575 + 
   (2218784*alpSb4Pi^2*Pi^2*Log[2])/22309287 + 
   ((4409058909672850781*alpSb4Pi^2)/5258353982911029000 + 
     (16*alpSb4Pi^2*Pi^2)/585)*Log[mu2/mt2] + 
   (1043035181*alpSb4Pi^2*Log[mZmt])/79514886000627000 + 
   (alpSb4Pi^2*Log[mZmt]^2)/15058768725 + 
   (2318845675700279297287452907911943*alpSb4Pi^2*Zeta[3])/
    4887826839632667429481689907200 + 
   sw^12*((-110456044858815903361*alpSb4Pi^2)/9254506930987500 + 
     (422162002679420291434*alpSb4Pi^2*Cl2)/(1890563558758875*Sqrt[3]) - 
     (896*alpSb4Pi^2*Cl2^2)/65 + (244106296051889*alpSb4Pi^2*Pi^2)/
      1017424658250 - (15848*alpSb4Pi^2*Pi^4)/8775 + 
     (1792*alpSb4Pi^2*Pi^2*Log[2])/39 + ((356927873*alpSb4Pi^2)/921375 + 
       (2464*alpSb4Pi^2*Pi^2)/195)*Log[mu2/mt2] - 
     (1105512172064*alpSb4Pi^2*Zeta[3])/11293425) + 
   sw^8*((-110456044858815903361*alpSb4Pi^2)/12956309703382500 + 
     (422162002679420291434*alpSb4Pi^2*Cl2)/(2646788982262425*Sqrt[3]) - 
     (128*alpSb4Pi^2*Cl2^2)/13 + (244106296051889*alpSb4Pi^2*Pi^2)/
      1424394521550 - (2264*alpSb4Pi^2*Pi^4)/1755 + 
     (1280*alpSb4Pi^2*Pi^2*Log[2])/39 + ((356927873*alpSb4Pi^2)/1289925 + 
       (352*alpSb4Pi^2*Pi^2)/39)*Log[mu2/mt2] - 
     (1105512172064*alpSb4Pi^2*Zeta[3])/15810795) + 
   sw^16*((-110456044858815903361*alpSb4Pi^2)/25912619406765000 + 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(2646788982262425*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/13 + (244106296051889*alpSb4Pi^2*Pi^2)/
      2848789043100 - (1132*alpSb4Pi^2*Pi^4)/1755 + 
     (640*alpSb4Pi^2*Pi^2*Log[2])/39 + ((356927873*alpSb4Pi^2)/2579850 + 
       (176*alpSb4Pi^2*Pi^2)/39)*Log[mu2/mt2] - 
     (552756086032*alpSb4Pi^2*Zeta[3])/15810795) + 
   sw^4*((-110456044858815903361*alpSb4Pi^2)/77737858220295000 + 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(7940366946787275*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/39 + (244106296051889*alpSb4Pi^2*Pi^2)/
      8546367129300 - (1132*alpSb4Pi^2*Pi^4)/5265 + 
     (640*alpSb4Pi^2*Pi^2*Log[2])/117 + ((356927873*alpSb4Pi^2)/7739550 + 
       (176*alpSb4Pi^2*Pi^2)/117)*Log[mu2/mt2] - 
     (552756086032*alpSb4Pi^2*Zeta[3])/47432385) + 
   sw^20*((-110456044858815903361*alpSb4Pi^2)/388689291101475000 + 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(39701834733936375*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/195 + (244106296051889*alpSb4Pi^2*Pi^2)/
      42731835646500 - (1132*alpSb4Pi^2*Pi^4)/26325 + 
     (128*alpSb4Pi^2*Pi^2*Log[2])/117 + ((356927873*alpSb4Pi^2)/38697750 + 
       (176*alpSb4Pi^2*Pi^2)/585)*Log[mu2/mt2] - 
     (552756086032*alpSb4Pi^2*Zeta[3])/237161925) + 
   sw^22*((110456044858815903361*alpSb4Pi^2)/4275582202116225000 - 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(436720182073300125*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/2145 - (244106296051889*alpSb4Pi^2*Pi^2)/
      470050192111500 + (1132*alpSb4Pi^2*Pi^4)/289575 - 
     (128*alpSb4Pi^2*Pi^2*Log[2])/1287 + ((-356927873*alpSb4Pi^2)/425675250 - 
       (16*alpSb4Pi^2*Pi^2)/585)*Log[mu2/mt2] + 
     (552756086032*alpSb4Pi^2*Zeta[3])/2608781175) + 
   sw^2*((-172577930666128276514163251897001174565395998791145827*alpSb4Pi^2)/
      174035139592032348373034038801798197967732919500800 - 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(39701834733936375*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/195 - (1813464374762133341*alpSb4Pi^2*Pi^2)/
      317454807017848500 + (1132*alpSb4Pi^2*Pi^4)/26325 - 
     (59907392*alpSb4Pi^2*Pi^2*Log[2])/54759159 + 
     ((-143775190335309053*alpSb4Pi^2)/15588005878194750 - 
       (176*alpSb4Pi^2*Pi^2)/585)*Log[mu2/mt2] + 
     (4827026759*alpSb4Pi^2*Log[mZmt])/30235535401738416750 - 
     (2*alpSb4Pi^2*Log[mZmt]^2)/45176306175 + 
     (2978765579844646042665880270621*alpSb4Pi^2*Zeta[3])/
      878157894292610030449459200) + 
   sw^18*((110456044858815903361*alpSb4Pi^2)/77737858220295000 - 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(7940366946787275*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/39 - (244106296051889*alpSb4Pi^2*Pi^2)/
      8546367129300 + (1132*alpSb4Pi^2*Pi^4)/5265 - 
     (640*alpSb4Pi^2*Pi^2*Log[2])/117 + ((-356927873*alpSb4Pi^2)/7739550 - 
       (176*alpSb4Pi^2*Pi^2)/117)*Log[mu2/mt2] + 
     (552756086032*alpSb4Pi^2*Zeta[3])/47432385) + 
   sw^6*((110456044858815903361*alpSb4Pi^2)/25912619406765000 - 
     (211081001339710145717*alpSb4Pi^2*Cl2)/(2646788982262425*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/13 - (244106296051889*alpSb4Pi^2*Pi^2)/
      2848789043100 + (1132*alpSb4Pi^2*Pi^4)/1755 - 
     (640*alpSb4Pi^2*Pi^2*Log[2])/39 + ((-356927873*alpSb4Pi^2)/2579850 - 
       (176*alpSb4Pi^2*Pi^2)/39)*Log[mu2/mt2] + 
     (552756086032*alpSb4Pi^2*Zeta[3])/15810795) + 
   sw^14*((110456044858815903361*alpSb4Pi^2)/12956309703382500 - 
     (422162002679420291434*alpSb4Pi^2*Cl2)/(2646788982262425*Sqrt[3]) + 
     (128*alpSb4Pi^2*Cl2^2)/13 - (244106296051889*alpSb4Pi^2*Pi^2)/
      1424394521550 + (2264*alpSb4Pi^2*Pi^4)/1755 - 
     (1280*alpSb4Pi^2*Pi^2*Log[2])/39 + ((-356927873*alpSb4Pi^2)/1289925 - 
       (352*alpSb4Pi^2*Pi^2)/39)*Log[mu2/mt2] + 
     (1105512172064*alpSb4Pi^2*Zeta[3])/15810795) + 
   sw^10*((110456044858815903361*alpSb4Pi^2)/9254506930987500 - 
     (422162002679420291434*alpSb4Pi^2*Cl2)/(1890563558758875*Sqrt[3]) + 
     (896*alpSb4Pi^2*Cl2^2)/65 - (244106296051889*alpSb4Pi^2*Pi^2)/
      1017424658250 + (15848*alpSb4Pi^2*Pi^4)/8775 - 
     (1792*alpSb4Pi^2*Pi^2*Log[2])/39 + ((-356927873*alpSb4Pi^2)/921375 - 
       (2464*alpSb4Pi^2*Pi^2)/195)*Log[mu2/mt2] + 
     (1105512172064*alpSb4Pi^2*Zeta[3])/11293425) + 
   nf*((-485624173671102070596027859*alpSb4Pi^2)/
      10098871901811451218439980000 - (6342827584*alpSb4Pi^2*Pi^2)/
      184577479515 + ((-4409058909672850781*alpSb4Pi^2)/
        86762840718031978500 - (32*alpSb4Pi^2*Pi^2)/19305)*Log[mu2/mt2] + 
     (128*alpSb4Pi^2*Zeta[3])/6435 + 
     sw^10*((60794684339*alpSb4Pi^2)/2736483750 + (11953184*alpSb4Pi^2*Pi^2)/
        752895 + ((713855746*alpSb4Pi^2)/30405375 + (448*alpSb4Pi^2*Pi^2)/
          585)*Log[mu2/mt2] - (1792*alpSb4Pi^2*Zeta[3])/195) + 
     sw^14*((60794684339*alpSb4Pi^2)/3831077250 + (11953184*alpSb4Pi^2*Pi^2)/
        1054053 + ((713855746*alpSb4Pi^2)/42567525 + (64*alpSb4Pi^2*Pi^2)/
          117)*Log[mu2/mt2] - (256*alpSb4Pi^2*Zeta[3])/39) + 
     sw^6*((60794684339*alpSb4Pi^2)/7662154500 + (5976592*alpSb4Pi^2*Pi^2)/
        1054053 + ((356927873*alpSb4Pi^2)/42567525 + (32*alpSb4Pi^2*Pi^2)/
          117)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/39) + 
     sw^18*((60794684339*alpSb4Pi^2)/22986463500 + (5976592*alpSb4Pi^2*Pi^2)/
        3162159 + ((356927873*alpSb4Pi^2)/127702575 + (32*alpSb4Pi^2*Pi^2)/
          351)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/117) + 
     sw^2*((7917831478292590556695703*alpSb4Pi^2)/
        14968683648930016628122500 + (6342861904*alpSb4Pi^2*Pi^2)/
        16779770865 + ((143775190335309053*alpSb4Pi^2)/257202096990213375 + 
         (32*alpSb4Pi^2*Pi^2)/1755)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/
        585) + sw^22*((60794684339*alpSb4Pi^2)/1264255492500 + 
       (5976592*alpSb4Pi^2*Pi^2)/173918745 + 
       ((356927873*alpSb4Pi^2)/7023641625 + (32*alpSb4Pi^2*Pi^2)/19305)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/6435) + 
     sw^20*((-60794684339*alpSb4Pi^2)/114932317500 - 
       (5976592*alpSb4Pi^2*Pi^2)/15810795 + 
       ((-356927873*alpSb4Pi^2)/638512875 - (32*alpSb4Pi^2*Pi^2)/1755)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/585) + 
     sw^4*((-60794684339*alpSb4Pi^2)/22986463500 - (5976592*alpSb4Pi^2*Pi^2)/
        3162159 + ((-356927873*alpSb4Pi^2)/127702575 - (32*alpSb4Pi^2*Pi^2)/
          351)*Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/117) + 
     sw^16*((-60794684339*alpSb4Pi^2)/7662154500 - (5976592*alpSb4Pi^2*Pi^2)/
        1054053 + ((-356927873*alpSb4Pi^2)/42567525 - (32*alpSb4Pi^2*Pi^2)/
          117)*Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/39) + 
     sw^8*((-60794684339*alpSb4Pi^2)/3831077250 - (11953184*alpSb4Pi^2*Pi^2)/
        1054053 + ((-713855746*alpSb4Pi^2)/42567525 - (64*alpSb4Pi^2*Pi^2)/
          117)*Log[mu2/mt2] + (256*alpSb4Pi^2*Zeta[3])/39) + 
     sw^12*((-60794684339*alpSb4Pi^2)/2736483750 - (11953184*alpSb4Pi^2*Pi^2)/
        752895 + ((-713855746*alpSb4Pi^2)/30405375 - (448*alpSb4Pi^2*Pi^2)/
          585)*Log[mu2/mt2] + (1792*alpSb4Pi^2*Zeta[3])/195))) + 
 mZmt^12*((-4341692139563917507040142861442558086839143168660812869037397*
     alpSb4Pi^2)/4343917084217127415390929608492883021274613670739968000000 + 
   (49766464655638930720579*alpSb4Pi^2*Cl2)/(95379687764808747300*Sqrt[3]) - 
   (16*alpSb4Pi^2*Cl2^2)/693 + (8340607630951060097*alpSb4Pi^2*Pi^2)/
    19555216112299467600 - (283*alpSb4Pi^2*Pi^4)/93555 + 
   (990532*alpSb4Pi^2*Pi^2*Log[2])/11700675 + 
   ((986578516434087478739*alpSb4Pi^2)/1467431318164371159600 + 
     (4*alpSb4Pi^2*Pi^2)/189)*Log[mu2/mt2] + 
   (6491678857649*alpSb4Pi^2*Log[mZmt])/2402045312471440886250 - 
   (8*alpSb4Pi^2*Log[mZmt]^2)/717801309225 + 
   (193359357869684029532519150258557*alpSb4Pi^2*Zeta[3])/
    334017085272757804497213849600 + 
   sw^12*((-60105188941798694347016921*alpSb4Pi^2)/2023205498041397670000 + 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(103224770308234575*Sqrt[3]) - 
     (64*alpSb4Pi^2*Cl2^2)/3 + (224542076459401*alpSb4Pi^2*Pi^2)/
      569757808620 - (1132*alpSb4Pi^2*Pi^4)/405 + 
     (704*alpSb4Pi^2*Pi^2*Log[2])/9 + ((192319469*alpSb4Pi^2)/309582 + 
       (176*alpSb4Pi^2*Pi^2)/9)*Log[mu2/mt2] - 
     (3299389216528*alpSb4Pi^2*Zeta[3])/15810795) + 
   sw^8*((-60105188941798694347016921*alpSb4Pi^2)/3776650263010608984000 + 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(192686237908704540*Sqrt[3]) - 
     (80*alpSb4Pi^2*Cl2^2)/7 + (224542076459401*alpSb4Pi^2*Pi^2)/
      1063547909424 - (283*alpSb4Pi^2*Pi^4)/189 + 
     (880*alpSb4Pi^2*Pi^2*Log[2])/21 + ((961597345*alpSb4Pi^2)/2889432 + 
       (220*alpSb4Pi^2*Pi^2)/21)*Log[mu2/mt2] - 
     (824847304132*alpSb4Pi^2*Zeta[3])/7378371) + 
   sw^16*((-60105188941798694347016921*alpSb4Pi^2)/3776650263010608984000 + 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(192686237908704540*Sqrt[3]) - 
     (80*alpSb4Pi^2*Cl2^2)/7 + (224542076459401*alpSb4Pi^2*Pi^2)/
      1063547909424 - (283*alpSb4Pi^2*Pi^4)/189 + 
     (880*alpSb4Pi^2*Pi^2*Log[2])/21 + ((961597345*alpSb4Pi^2)/2889432 + 
       (220*alpSb4Pi^2*Pi^2)/21)*Log[mu2/mt2] - 
     (824847304132*alpSb4Pi^2*Zeta[3])/7378371) + 
   sw^4*((-60105188941798694347016921*alpSb4Pi^2)/28324876972579567380000 + 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(1445146784315284050*Sqrt[3]) - 
     (32*alpSb4Pi^2*Cl2^2)/21 + (224542076459401*alpSb4Pi^2*Pi^2)/
      7976609320680 - (566*alpSb4Pi^2*Pi^4)/2835 + 
     (352*alpSb4Pi^2*Pi^2*Log[2])/63 + ((192319469*alpSb4Pi^2)/4334148 + 
       (88*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] - 
     (1649694608264*alpSb4Pi^2*Zeta[3])/110675565) + 
   sw^20*((-60105188941798694347016921*alpSb4Pi^2)/28324876972579567380000 + 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(1445146784315284050*Sqrt[3]) - 
     (32*alpSb4Pi^2*Cl2^2)/21 + (224542076459401*alpSb4Pi^2*Pi^2)/
      7976609320680 - (566*alpSb4Pi^2*Pi^4)/2835 + 
     (352*alpSb4Pi^2*Pi^2*Log[2])/63 + ((192319469*alpSb4Pi^2)/4334148 + 
       (88*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] - 
     (1649694608264*alpSb4Pi^2*Zeta[3])/110675565) + 
   sw^24*((-60105188941798694347016921*alpSb4Pi^2)/
      1869441880190251447080000 + (49766464655638930720579*alpSb4Pi^2*Cl2)/
      (95379687764808747300*Sqrt[3]) - (16*alpSb4Pi^2*Cl2^2)/693 + 
     (224542076459401*alpSb4Pi^2*Pi^2)/526456215164880 - 
     (283*alpSb4Pi^2*Pi^4)/93555 + (16*alpSb4Pi^2*Pi^2*Log[2])/189 + 
     ((192319469*alpSb4Pi^2)/286053768 + (4*alpSb4Pi^2*Pi^2)/189)*
      Log[mu2/mt2] - (824847304132*alpSb4Pi^2*Zeta[3])/3652293645) + 
   sw^22*((60105188941798694347016921*alpSb4Pi^2)/155786823349187620590000 - 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(7948307313734062275*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/231 - (224542076459401*alpSb4Pi^2*Pi^2)/
      43871351263740 + (1132*alpSb4Pi^2*Pi^4)/31185 - 
     (64*alpSb4Pi^2*Pi^2*Log[2])/63 + ((-192319469*alpSb4Pi^2)/23837814 - 
       (16*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] + 
     (3299389216528*alpSb4Pi^2*Zeta[3])/1217431215) + 
   sw^2*((-1011511390123567922386758050770242812239789922406400539133*
       alpSb4Pi^2)/923451761100579807693650001805459825951235899392000000 - 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(7948307313734062275*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/231 - (8340613830229617569*alpSb4Pi^2*Pi^2)/
      1629601342691622300 + (1132*alpSb4Pi^2*Pi^4)/31185 - 
     (463569472*alpSb4Pi^2*Pi^2*Log[2])/456326325 + 
     ((-4439617126857645106771*alpSb4Pi^2)/550286744311639184850 - 
       (16*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] - 
     (94639721524*alpSb4Pi^2*Log[mZmt])/3603067968707161329375 + 
     (16*alpSb4Pi^2*Log[mZmt]^2)/2153403927675 + 
     (146041786140330413057568139083289891*alpSb4Pi^2*Zeta[3])/
      37044582363531795255019123507200) + 
   sw^6*((60105188941798694347016921*alpSb4Pi^2)/8497463091773870214000 - 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(433544035294585215*Sqrt[3]) + 
     (320*alpSb4Pi^2*Cl2^2)/63 - (224542076459401*alpSb4Pi^2*Pi^2)/
      2392982796204 + (1132*alpSb4Pi^2*Pi^4)/1701 - 
     (3520*alpSb4Pi^2*Pi^2*Log[2])/189 + ((-961597345*alpSb4Pi^2)/6501222 - 
       (880*alpSb4Pi^2*Pi^2)/189)*Log[mu2/mt2] + 
     (3299389216528*alpSb4Pi^2*Zeta[3])/66405339) + 
   sw^18*((60105188941798694347016921*alpSb4Pi^2)/8497463091773870214000 - 
     (49766464655638930720579*alpSb4Pi^2*Cl2)/(433544035294585215*Sqrt[3]) + 
     (320*alpSb4Pi^2*Cl2^2)/63 - (224542076459401*alpSb4Pi^2*Pi^2)/
      2392982796204 + (1132*alpSb4Pi^2*Pi^4)/1701 - 
     (3520*alpSb4Pi^2*Pi^2*Log[2])/189 + ((-961597345*alpSb4Pi^2)/6501222 - 
       (880*alpSb4Pi^2*Pi^2)/189)*Log[mu2/mt2] + 
     (3299389216528*alpSb4Pi^2*Zeta[3])/66405339) + 
   sw^10*((60105188941798694347016921*alpSb4Pi^2)/2360406414381630615000 - 
     (99532929311277861441158*alpSb4Pi^2*Cl2)/(240857797385880675*Sqrt[3]) + 
     (128*alpSb4Pi^2*Cl2^2)/7 - (224542076459401*alpSb4Pi^2*Pi^2)/
      664717443390 + (2264*alpSb4Pi^2*Pi^4)/945 - 
     (1408*alpSb4Pi^2*Pi^2*Log[2])/21 + ((-192319469*alpSb4Pi^2)/361179 - 
       (352*alpSb4Pi^2*Pi^2)/21)*Log[mu2/mt2] + 
     (6598778433056*alpSb4Pi^2*Zeta[3])/36891855) + 
   sw^14*((60105188941798694347016921*alpSb4Pi^2)/2360406414381630615000 - 
     (99532929311277861441158*alpSb4Pi^2*Cl2)/(240857797385880675*Sqrt[3]) + 
     (128*alpSb4Pi^2*Cl2^2)/7 - (224542076459401*alpSb4Pi^2*Pi^2)/
      664717443390 + (2264*alpSb4Pi^2*Pi^4)/945 - 
     (1408*alpSb4Pi^2*Pi^2*Log[2])/21 + ((-192319469*alpSb4Pi^2)/361179 - 
       (352*alpSb4Pi^2*Pi^2)/21)*Log[mu2/mt2] + 
     (6598778433056*alpSb4Pi^2*Zeta[3])/36891855) + 
   nf*((-14613668692216519912895134483*alpSb4Pi^2)/
      480147747635853284152575009600 - (299815867226*alpSb4Pi^2*Pi^2)/
      10435726726425 + ((-986578516434087478739*alpSb4Pi^2)/
        24212616749712124133400 - (8*alpSb4Pi^2*Pi^2)/6237)*Log[mu2/mt2] + 
     (32*alpSb4Pi^2*Zeta[3])/2079 + 
     sw^10*((1508364633887*alpSb4Pi^2)/62574261750 + 
       (64572128*alpSb4Pi^2*Pi^2)/2837835 + 
       ((384638938*alpSb4Pi^2)/11918907 + (64*alpSb4Pi^2*Pi^2)/63)*
        Log[mu2/mt2] - (256*alpSb4Pi^2*Zeta[3])/21) + 
     sw^14*((1508364633887*alpSb4Pi^2)/62574261750 + 
       (64572128*alpSb4Pi^2*Pi^2)/2837835 + 
       ((384638938*alpSb4Pi^2)/11918907 + (64*alpSb4Pi^2*Pi^2)/63)*
        Log[mu2/mt2] - (256*alpSb4Pi^2*Zeta[3])/21) + 
     sw^6*((1508364633887*alpSb4Pi^2)/225267342300 + 
       (32286064*alpSb4Pi^2*Pi^2)/5108103 + 
       ((961597345*alpSb4Pi^2)/107270163 + (160*alpSb4Pi^2*Pi^2)/567)*
        Log[mu2/mt2] - (640*alpSb4Pi^2*Zeta[3])/189) + 
     sw^18*((1508364633887*alpSb4Pi^2)/225267342300 + 
       (32286064*alpSb4Pi^2*Pi^2)/5108103 + 
       ((961597345*alpSb4Pi^2)/107270163 + (160*alpSb4Pi^2*Pi^2)/567)*
        Log[mu2/mt2] - (640*alpSb4Pi^2*Zeta[3])/189) + 
     sw^2*((4438910306095773155208506266907*alpSb4Pi^2)/
        12153739862032536255112054930500 + (1199265359408*alpSb4Pi^2*Pi^2)/
        3478575575475 + ((4439617126857645106771*alpSb4Pi^2)/
          9079731281142046550025 + (32*alpSb4Pi^2*Pi^2)/2079)*Log[mu2/mt2] - 
       (128*alpSb4Pi^2*Zeta[3])/693) + 
     sw^22*((1508364633887*alpSb4Pi^2)/4129901275500 + 
       (32286064*alpSb4Pi^2*Pi^2)/93648555 + 
       ((192319469*alpSb4Pi^2)/393323931 + (32*alpSb4Pi^2*Pi^2)/2079)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/693) + 
     sw^24*((-1508364633887*alpSb4Pi^2)/49558815306000 - 
       (8071516*alpSb4Pi^2*Pi^2)/280945665 + 
       ((-192319469*alpSb4Pi^2)/4719887172 - (8*alpSb4Pi^2*Pi^2)/6237)*
        Log[mu2/mt2] + (32*alpSb4Pi^2*Zeta[3])/2079) + 
     sw^4*((-1508364633887*alpSb4Pi^2)/750891141000 - 
       (16143032*alpSb4Pi^2*Pi^2)/8513505 + 
       ((-192319469*alpSb4Pi^2)/71513442 - (16*alpSb4Pi^2*Pi^2)/189)*
        Log[mu2/mt2] + (64*alpSb4Pi^2*Zeta[3])/63) + 
     sw^20*((-1508364633887*alpSb4Pi^2)/750891141000 - 
       (16143032*alpSb4Pi^2*Pi^2)/8513505 + 
       ((-192319469*alpSb4Pi^2)/71513442 - (16*alpSb4Pi^2*Pi^2)/189)*
        Log[mu2/mt2] + (64*alpSb4Pi^2*Zeta[3])/63) + 
     sw^8*((-1508364633887*alpSb4Pi^2)/100118818800 - 
       (8071516*alpSb4Pi^2*Pi^2)/567567 + ((-961597345*alpSb4Pi^2)/47675628 - 
         (40*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] + (160*alpSb4Pi^2*Zeta[3])/
        21) + sw^16*((-1508364633887*alpSb4Pi^2)/100118818800 - 
       (8071516*alpSb4Pi^2*Pi^2)/567567 + ((-961597345*alpSb4Pi^2)/47675628 - 
         (40*alpSb4Pi^2*Pi^2)/63)*Log[mu2/mt2] + (160*alpSb4Pi^2*Zeta[3])/
        21) + sw^12*((-1508364633887*alpSb4Pi^2)/53635081500 - 
       (32286064*alpSb4Pi^2*Pi^2)/1216215 + 
       ((-192319469*alpSb4Pi^2)/5108103 - (32*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/9))) + 
 mZmt^13*((-233104985148630261390283711153965853660690448760398382493046713*
     alpSb4Pi^2)/
    201061305040907040369523027593099156984710689902821376000000 + 
   (166891922616697860812969*alpSb4Pi^2*Cl2)/(297144411882673405050*
     Sqrt[3]) - (32*alpSb4Pi^2*Cl2^2)/1755 + 
   (527400508850279951*alpSb4Pi^2*Pi^2)/1481455766083293000 - 
   (566*alpSb4Pi^2*Pi^4)/236925 + (42791024*alpSb4Pi^2*Pi^2*Log[2])/
    586705275 + ((1827012986908587625591*alpSb4Pi^2)/3335071177646298090000 + 
     (88*alpSb4Pi^2*Pi^2)/5265)*Log[mu2/mt2] + 
   (2776009307387*alpSb4Pi^2*Log[mZmt])/5195014719025964332500 + 
   (alpSb4Pi^2*Log[mZmt]^2)/517474052550 + 
   (410757190398536662340264159304264547*alpSb4Pi^2*Zeta[3])/
    593494231278717562978962505728000 + 
   sw^12*((-1114114855748235223505814419*alpSb4Pi^2)/
      16969785760199297025000 + (333783845233395721625938*alpSb4Pi^2*Cl2)/
      (346322158371414225*Sqrt[3]) - (1408*alpSb4Pi^2*Cl2^2)/45 + 
     (70992145679839*alpSb4Pi^2*Pi^2)/116209343250 - 
     (24904*alpSb4Pi^2*Pi^4)/6075 + (5632*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((54567149551*alpSb4Pi^2)/58046625 + (3872*alpSb4Pi^2*Pi^2)/135)*
      Log[mu2/mt2] - (4792396687424*alpSb4Pi^2*Zeta[3])/11609325) + 
   sw^16*((-1114114855748235223505814419*alpSb4Pi^2)/
      22626381013599062700000 + (166891922616697860812969*alpSb4Pi^2*Cl2)/
      (230881438914276150*Sqrt[3]) - (352*alpSb4Pi^2*Cl2^2)/15 + 
     (70992145679839*alpSb4Pi^2*Pi^2)/154945791000 - 
     (6226*alpSb4Pi^2*Pi^4)/2025 + (1408*alpSb4Pi^2*Pi^2*Log[2])/15 + 
     ((54567149551*alpSb4Pi^2)/77395500 + (968*alpSb4Pi^2*Pi^2)/45)*
      Log[mu2/mt2] - (1198099171856*alpSb4Pi^2*Zeta[3])/3869775) + 
   sw^8*((-1114114855748235223505814419*alpSb4Pi^2)/40727485824478312860000 + 
     (166891922616697860812969*alpSb4Pi^2*Cl2)/(415586590045697070*Sqrt[3]) - 
     (352*alpSb4Pi^2*Cl2^2)/27 + (70992145679839*alpSb4Pi^2*Pi^2)/
      278902423800 - (6226*alpSb4Pi^2*Pi^4)/3645 + 
     (1408*alpSb4Pi^2*Pi^2*Log[2])/27 + ((54567149551*alpSb4Pi^2)/139311900 + 
       (968*alpSb4Pi^2*Pi^2)/81)*Log[mu2/mt2] - 
     (1198099171856*alpSb4Pi^2*Zeta[3])/6965595) + 
   sw^20*((-1114114855748235223505814419*alpSb4Pi^2)/
      101818714561195782150000 + (166891922616697860812969*alpSb4Pi^2*Cl2)/
      (1038966475114242675*Sqrt[3]) - (704*alpSb4Pi^2*Cl2^2)/135 + 
     (70992145679839*alpSb4Pi^2*Pi^2)/697256059500 - 
     (12452*alpSb4Pi^2*Pi^4)/18225 + (2816*alpSb4Pi^2*Pi^2*Log[2])/135 + 
     ((54567149551*alpSb4Pi^2)/348279750 + (1936*alpSb4Pi^2*Pi^2)/405)*
      Log[mu2/mt2] - (2396198343712*alpSb4Pi^2*Zeta[3])/34827975) + 
   sw^4*((-1114114855748235223505814419*alpSb4Pi^2)/
      373335286724384534550000 + (166891922616697860812969*alpSb4Pi^2*Cl2)/
      (3809543742085556475*Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/45 + 
     (70992145679839*alpSb4Pi^2*Pi^2)/2556605551500 - 
     (1132*alpSb4Pi^2*Pi^4)/6075 + (256*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((54567149551*alpSb4Pi^2)/1277025750 + (176*alpSb4Pi^2*Pi^2)/135)*
      Log[mu2/mt2] - (2396198343712*alpSb4Pi^2*Zeta[3])/127702575) + 
   sw^24*((-1114114855748235223505814419*alpSb4Pi^2)/
      2240011720346307207300000 + (166891922616697860812969*alpSb4Pi^2*Cl2)/
      (22857262452513338850*Sqrt[3]) - (32*alpSb4Pi^2*Cl2^2)/135 + 
     (70992145679839*alpSb4Pi^2*Pi^2)/15339633309000 - 
     (566*alpSb4Pi^2*Pi^4)/18225 + (128*alpSb4Pi^2*Pi^2*Log[2])/135 + 
     ((54567149551*alpSb4Pi^2)/7662154500 + (88*alpSb4Pi^2*Pi^2)/405)*
      Log[mu2/mt2] - (1198099171856*alpSb4Pi^2*Zeta[3])/383107725) + 
   sw^26*((1114114855748235223505814419*alpSb4Pi^2)/
      29120152364501993694900000 - (166891922616697860812969*alpSb4Pi^2*Cl2)/
      (297144411882673405050*Sqrt[3]) + (32*alpSb4Pi^2*Cl2^2)/1755 - 
     (70992145679839*alpSb4Pi^2*Pi^2)/199415233017000 + 
     (566*alpSb4Pi^2*Pi^4)/236925 - (128*alpSb4Pi^2*Pi^2*Log[2])/1755 + 
     ((-54567149551*alpSb4Pi^2)/99608008500 - (88*alpSb4Pi^2*Pi^2)/5265)*
      Log[mu2/mt2] + (1198099171856*alpSb4Pi^2*Zeta[3])/4980400425) + 
   sw^2*((-105940973701285109494787921351479776970811942993843376006013793*
       alpSb4Pi^2)/
      87964320955396830161666324571980881180810926832484352000000 - 
     (166891922616697860812969*alpSb4Pi^2*Cl2)/(22857262452513338850*
       Sqrt[3]) + (32*alpSb4Pi^2*Cl2^2)/135 - 
     (1582201869964770713*alpSb4Pi^2*Pi^2)/341874407557683000 + 
     (566*alpSb4Pi^2*Pi^4)/18225 - (898611776*alpSb4Pi^2*Pi^2*Log[2])/
      947754675 + ((-54089248787628325393*alpSb4Pi^2)/7595050758809889375 - 
       (88*alpSb4Pi^2*Pi^2)/405)*Log[mu2/mt2] + 
     (69778893293*alpSb4Pi^2*Log[mZmt])/15585044157077892997500 - 
     (alpSb4Pi^2*Log[mZmt]^2)/776211078825 + 
     (258390134108870679682346556299817061*alpSb4Pi^2*Zeta[3])/
      56876530497543766452150573465600) + 
   sw^22*((1114114855748235223505814419*alpSb4Pi^2)/
      373335286724384534550000 - (166891922616697860812969*alpSb4Pi^2*Cl2)/
      (3809543742085556475*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/45 - 
     (70992145679839*alpSb4Pi^2*Pi^2)/2556605551500 + 
     (1132*alpSb4Pi^2*Pi^4)/6075 - (256*alpSb4Pi^2*Pi^2*Log[2])/45 + 
     ((-54567149551*alpSb4Pi^2)/1277025750 - (176*alpSb4Pi^2*Pi^2)/135)*
      Log[mu2/mt2] + (2396198343712*alpSb4Pi^2*Zeta[3])/127702575) + 
   sw^6*((1114114855748235223505814419*alpSb4Pi^2)/101818714561195782150000 - 
     (166891922616697860812969*alpSb4Pi^2*Cl2)/(1038966475114242675*
       Sqrt[3]) + (704*alpSb4Pi^2*Cl2^2)/135 - 
     (70992145679839*alpSb4Pi^2*Pi^2)/697256059500 + 
     (12452*alpSb4Pi^2*Pi^4)/18225 - (2816*alpSb4Pi^2*Pi^2*Log[2])/135 + 
     ((-54567149551*alpSb4Pi^2)/348279750 - (1936*alpSb4Pi^2*Pi^2)/405)*
      Log[mu2/mt2] + (2396198343712*alpSb4Pi^2*Zeta[3])/34827975) + 
   sw^18*((1114114855748235223505814419*alpSb4Pi^2)/40727485824478312860000 - 
     (166891922616697860812969*alpSb4Pi^2*Cl2)/(415586590045697070*Sqrt[3]) + 
     (352*alpSb4Pi^2*Cl2^2)/27 - (70992145679839*alpSb4Pi^2*Pi^2)/
      278902423800 + (6226*alpSb4Pi^2*Pi^4)/3645 - 
     (1408*alpSb4Pi^2*Pi^2*Log[2])/27 + 
     ((-54567149551*alpSb4Pi^2)/139311900 - (968*alpSb4Pi^2*Pi^2)/81)*
      Log[mu2/mt2] + (1198099171856*alpSb4Pi^2*Zeta[3])/6965595) + 
   sw^10*((1114114855748235223505814419*alpSb4Pi^2)/22626381013599062700000 - 
     (166891922616697860812969*alpSb4Pi^2*Cl2)/(230881438914276150*Sqrt[3]) + 
     (352*alpSb4Pi^2*Cl2^2)/15 - (70992145679839*alpSb4Pi^2*Pi^2)/
      154945791000 + (6226*alpSb4Pi^2*Pi^4)/2025 - 
     (1408*alpSb4Pi^2*Pi^2*Log[2])/15 + ((-54567149551*alpSb4Pi^2)/77395500 - 
       (968*alpSb4Pi^2*Pi^2)/45)*Log[mu2/mt2] + 
     (1198099171856*alpSb4Pi^2*Zeta[3])/3869775) + 
   sw^14*((1114114855748235223505814419*alpSb4Pi^2)/16969785760199297025000 - 
     (333783845233395721625938*alpSb4Pi^2*Cl2)/(346322158371414225*Sqrt[3]) + 
     (1408*alpSb4Pi^2*Cl2^2)/45 - (70992145679839*alpSb4Pi^2*Pi^2)/
      116209343250 + (24904*alpSb4Pi^2*Pi^4)/6075 - 
     (5632*alpSb4Pi^2*Pi^2*Log[2])/45 + ((-54567149551*alpSb4Pi^2)/58046625 - 
       (3872*alpSb4Pi^2*Pi^2)/135)*Log[mu2/mt2] + 
     (4792396687424*alpSb4Pi^2*Zeta[3])/11609325) + 
   nf*((-5701764965541387247910484479471*alpSb4Pi^2)/
      315681554857987954678235193000000 - (128781940088*alpSb4Pi^2*Pi^2)/
      5285627822475 + ((-1827012986908587625591*alpSb4Pi^2)/
        55028674431163918485000 - (16*alpSb4Pi^2*Pi^2)/15795)*Log[mu2/mt2] + 
     (64*alpSb4Pi^2*Zeta[3])/5265 + 
     sw^14*((4155915418687*alpSb4Pi^2)/134087703750 + 
       (13868032*alpSb4Pi^2*Pi^2)/331695 + 
       ((109134299102*alpSb4Pi^2)/1915538625 + (704*alpSb4Pi^2*Pi^2)/405)*
        Log[mu2/mt2] - (2816*alpSb4Pi^2*Zeta[3])/135) + 
     sw^10*((4155915418687*alpSb4Pi^2)/178783605000 + 
       (3467008*alpSb4Pi^2*Pi^2)/110565 + 
       ((54567149551*alpSb4Pi^2)/1277025750 + (176*alpSb4Pi^2*Pi^2)/135)*
        Log[mu2/mt2] - (704*alpSb4Pi^2*Zeta[3])/45) + 
     sw^18*((4155915418687*alpSb4Pi^2)/321810489000 + 
       (3467008*alpSb4Pi^2*Pi^2)/199017 + 
       ((54567149551*alpSb4Pi^2)/2298646350 + (176*alpSb4Pi^2*Pi^2)/243)*
        Log[mu2/mt2] - (704*alpSb4Pi^2*Zeta[3])/81) + 
     sw^6*((4155915418687*alpSb4Pi^2)/804526222500 + 
       (6934016*alpSb4Pi^2*Pi^2)/995085 + 
       ((54567149551*alpSb4Pi^2)/5746615875 + (352*alpSb4Pi^2*Pi^2)/1215)*
        Log[mu2/mt2] - (1408*alpSb4Pi^2*Zeta[3])/405) + 
     sw^22*((4155915418687*alpSb4Pi^2)/2949929482500 + 
       (6934016*alpSb4Pi^2*Pi^2)/3648645 + 
       ((54567149551*alpSb4Pi^2)/21070924875 + (32*alpSb4Pi^2*Pi^2)/405)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/135) + 
     sw^2*((20460892429839818750076752269*alpSb4Pi^2)/
        87140657395469623116921750000 + (128781998432*alpSb4Pi^2*Pi^2)/
        406586755575 + ((108178497575256650786*alpSb4Pi^2)/
          250636675040726349375 + (16*alpSb4Pi^2*Pi^2)/1215)*Log[mu2/mt2] - 
       (64*alpSb4Pi^2*Zeta[3])/405) + 
     sw^26*((4155915418687*alpSb4Pi^2)/230094499635000 + 
       (3467008*alpSb4Pi^2*Pi^2)/142297155 + 
       ((54567149551*alpSb4Pi^2)/1643532140250 + (16*alpSb4Pi^2*Pi^2)/15795)*
        Log[mu2/mt2] - (64*alpSb4Pi^2*Zeta[3])/5265) + 
     sw^24*((-4155915418687*alpSb4Pi^2)/17699576895000 - 
       (3467008*alpSb4Pi^2*Pi^2)/10945935 + 
       ((-54567149551*alpSb4Pi^2)/126425549250 - (16*alpSb4Pi^2*Pi^2)/1215)*
        Log[mu2/mt2] + (64*alpSb4Pi^2*Zeta[3])/405) + 
     sw^4*((-4155915418687*alpSb4Pi^2)/2949929482500 - 
       (6934016*alpSb4Pi^2*Pi^2)/3648645 + 
       ((-54567149551*alpSb4Pi^2)/21070924875 - (32*alpSb4Pi^2*Pi^2)/405)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/135) + 
     sw^20*((-4155915418687*alpSb4Pi^2)/804526222500 - 
       (6934016*alpSb4Pi^2*Pi^2)/995085 + 
       ((-54567149551*alpSb4Pi^2)/5746615875 - (352*alpSb4Pi^2*Pi^2)/1215)*
        Log[mu2/mt2] + (1408*alpSb4Pi^2*Zeta[3])/405) + 
     sw^8*((-4155915418687*alpSb4Pi^2)/321810489000 - 
       (3467008*alpSb4Pi^2*Pi^2)/199017 + 
       ((-54567149551*alpSb4Pi^2)/2298646350 - (176*alpSb4Pi^2*Pi^2)/243)*
        Log[mu2/mt2] + (704*alpSb4Pi^2*Zeta[3])/81) + 
     sw^16*((-4155915418687*alpSb4Pi^2)/178783605000 - 
       (3467008*alpSb4Pi^2*Pi^2)/110565 + 
       ((-54567149551*alpSb4Pi^2)/1277025750 - (176*alpSb4Pi^2*Pi^2)/135)*
        Log[mu2/mt2] + (704*alpSb4Pi^2*Zeta[3])/45) + 
     sw^12*((-4155915418687*alpSb4Pi^2)/134087703750 - 
       (13868032*alpSb4Pi^2*Pi^2)/331695 + 
       ((-109134299102*alpSb4Pi^2)/1915538625 - (704*alpSb4Pi^2*Pi^2)/405)*
        Log[mu2/mt2] + (2816*alpSb4Pi^2*Zeta[3])/135))) + 
 mZmt^14*
  ((-58461060060959111724475774730743220088659033229894745027982563647579767*
     alpSb4Pi^2)/
    43937010151038428995847782194914134243712976783717598431805440000000 + 
   (1097462365936789326758969*alpSb4Pi^2*Cl2)/(1828580996201067108000*
     Sqrt[3]) - (4*alpSb4Pi^2*Cl2^2)/273 + 
   (65396082488068381967*alpSb4Pi^2*Pi^2)/217072255409257248000 - 
   (283*alpSb4Pi^2*Pi^4)/147420 + (38779376*alpSb4Pi^2*Pi^2*Log[2])/
    610775235 + ((23638998979563103186241749*alpSb4Pi^2)/
      52227214641941028089400000 + (11*alpSb4Pi^2*Pi^2)/819)*Log[mu2/mt2] + 
   (763205500299059*alpSb4Pi^2*Log[mZmt])/6761559038465579529431250 - 
   (8*alpSb4Pi^2*Log[mZmt]^2)/23224728310875 + 
   (82639369007411770931928709373210057028017*alpSb4Pi^2*Zeta[3])/
    101340326979303581313783805778067456000 + 
   sw^12*((-13469942370027546592723902077*alpSb4Pi^2)/
      101323968620665190400000 + (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (608918080653036000*Sqrt[3]) - 44*alpSb4Pi^2*Cl2^2 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/108373513248000 - 
     (3113*alpSb4Pi^2*Pi^4)/540 + (572*alpSb4Pi^2*Pi^2*Log[2])/3 + 
     ((112210143797*alpSb4Pi^2)/82555200 + (121*alpSb4Pi^2*Pi^2)/3)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/1474200) + 
   sw^16*((-13469942370027546592723902077*alpSb4Pi^2)/
      101323968620665190400000 + (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (608918080653036000*Sqrt[3]) - 44*alpSb4Pi^2*Cl2^2 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/108373513248000 - 
     (3113*alpSb4Pi^2*Pi^4)/540 + (572*alpSb4Pi^2*Pi^2*Log[2])/3 + 
     ((112210143797*alpSb4Pi^2)/82555200 + (121*alpSb4Pi^2*Pi^2)/3)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/1474200) + 
   sw^8*((-13469942370027546592723902077*alpSb4Pi^2)/
      303971905861995571200000 + (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (1826754241959108000*Sqrt[3]) - (44*alpSb4Pi^2*Cl2^2)/3 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/325120539744000 - 
     (3113*alpSb4Pi^2*Pi^4)/1620 + (572*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((112210143797*alpSb4Pi^2)/247665600 + (121*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/4422600) + 
   sw^20*((-13469942370027546592723902077*alpSb4Pi^2)/
      303971905861995571200000 + (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (1826754241959108000*Sqrt[3]) - (44*alpSb4Pi^2*Cl2^2)/3 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/325120539744000 - 
     (3113*alpSb4Pi^2*Pi^4)/1620 + (572*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((112210143797*alpSb4Pi^2)/247665600 + (121*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/4422600) + 
   sw^4*((-13469942370027546592723902077*alpSb4Pi^2)/
      3343690964481951283200000 + (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (20094296661550188000*Sqrt[3]) - (4*alpSb4Pi^2*Cl2^2)/3 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/3576325937184000 - 
     (283*alpSb4Pi^2*Pi^4)/1620 + (52*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((112210143797*alpSb4Pi^2)/2724321600 + (11*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/48648600) + 
   sw^24*((-13469942370027546592723902077*alpSb4Pi^2)/
      3343690964481951283200000 + (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (20094296661550188000*Sqrt[3]) - (4*alpSb4Pi^2*Cl2^2)/3 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/3576325937184000 - 
     (283*alpSb4Pi^2*Pi^4)/1620 + (52*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((112210143797*alpSb4Pi^2)/2724321600 + (11*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/48648600) + 
   sw^28*((-13469942370027546592723902077*alpSb4Pi^2)/
      304275877767857566771200000 + (1097462365936789326758969*alpSb4Pi^2*
       Cl2)/(1828580996201067108000*Sqrt[3]) - (4*alpSb4Pi^2*Cl2^2)/273 + 
     (98045108641163933*alpSb4Pi^2*Pi^2)/325445660283744000 - 
     (283*alpSb4Pi^2*Pi^4)/147420 + (4*alpSb4Pi^2*Pi^2*Log[2])/63 + 
     ((112210143797*alpSb4Pi^2)/247913265600 + (11*alpSb4Pi^2*Pi^2)/819)*
      Log[mu2/mt2] - (1127189340349*alpSb4Pi^2*Zeta[3])/4427022600) + 
   sw^26*((13469942370027546592723902077*alpSb4Pi^2)/
      21733991269132683340800000 - (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (130612928300076222000*Sqrt[3]) + (8*alpSb4Pi^2*Cl2^2)/39 - 
     (98045108641163933*alpSb4Pi^2*Pi^2)/23246118591696000 + 
     (283*alpSb4Pi^2*Pi^4)/10530 - (8*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((-112210143797*alpSb4Pi^2)/17708090400 - (22*alpSb4Pi^2*Pi^2)/117)*
      Log[mu2/mt2] + (1127189340349*alpSb4Pi^2*Zeta[3])/316215900) + 
   sw^2*
    ((-452313734314050648689549143121439390636681120092513377747361998510933*
       alpSb4Pi^2)/
      343257891804987726530060798397766673779007631122793737748480000000 - 
     (1097462365936789326758969*alpSb4Pi^2*Cl2)/(130612928300076222000*
       Sqrt[3]) + (8*alpSb4Pi^2*Cl2^2)/39 - 
     (1242525645002855161373*alpSb4Pi^2*Pi^2)/294598060912563408000 + 
     (283*alpSb4Pi^2*Pi^4)/10530 - (3490144136*alpSb4Pi^2*Pi^2*Log[2])/
      3926412225 + ((-2445414313761664192253023*alpSb4Pi^2)/
        385915379127643064700000 - (22*alpSb4Pi^2*Pi^2)/117)*Log[mu2/mt2] - 
     (7975381833028*alpSb4Pi^2*Log[mZmt])/10142338557698369294146875 + 
     (16*alpSb4Pi^2*Log[mZmt]^2)/69674184932625 + 
     (423959937038574825771805542307236584509*alpSb4Pi^2*Zeta[3])/
      81902203916463023691096825790464000) + 
   sw^6*((13469942370027546592723902077*alpSb4Pi^2)/
      835922741120487820800000 - (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (5023574165387547000*Sqrt[3]) + (16*alpSb4Pi^2*Cl2^2)/3 - 
     (98045108641163933*alpSb4Pi^2*Pi^2)/894081484296000 + 
     (283*alpSb4Pi^2*Pi^4)/405 - (208*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((-112210143797*alpSb4Pi^2)/681080400 - (44*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] + (1127189340349*alpSb4Pi^2*Zeta[3])/12162150) + 
   sw^22*((13469942370027546592723902077*alpSb4Pi^2)/
      835922741120487820800000 - (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (5023574165387547000*Sqrt[3]) + (16*alpSb4Pi^2*Cl2^2)/3 - 
     (98045108641163933*alpSb4Pi^2*Pi^2)/894081484296000 + 
     (283*alpSb4Pi^2*Pi^4)/405 - (208*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((-112210143797*alpSb4Pi^2)/681080400 - (44*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] + (1127189340349*alpSb4Pi^2*Zeta[3])/12162150) + 
   sw^10*((13469942370027546592723902077*alpSb4Pi^2)/
      151985952930997785600000 - (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (913377120979554000*Sqrt[3]) + (88*alpSb4Pi^2*Cl2^2)/3 - 
     (98045108641163933*alpSb4Pi^2*Pi^2)/162560269872000 + 
     (3113*alpSb4Pi^2*Pi^4)/810 - (1144*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((-112210143797*alpSb4Pi^2)/123832800 - (242*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] + (1127189340349*alpSb4Pi^2*Zeta[3])/2211300) + 
   sw^18*((13469942370027546592723902077*alpSb4Pi^2)/
      151985952930997785600000 - (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (913377120979554000*Sqrt[3]) + (88*alpSb4Pi^2*Cl2^2)/3 - 
     (98045108641163933*alpSb4Pi^2*Pi^2)/162560269872000 + 
     (3113*alpSb4Pi^2*Pi^4)/810 - (1144*alpSb4Pi^2*Pi^2*Log[2])/9 + 
     ((-112210143797*alpSb4Pi^2)/123832800 - (242*alpSb4Pi^2*Pi^2)/9)*
      Log[mu2/mt2] + (1127189340349*alpSb4Pi^2*Zeta[3])/2211300) + 
   sw^14*((13469942370027546592723902077*alpSb4Pi^2)/
      88658472543082041600000 - (1097462365936789326758969*alpSb4Pi^2*Cl2)/
      (532803320571406500*Sqrt[3]) + (352*alpSb4Pi^2*Cl2^2)/7 - 
     (98045108641163933*alpSb4Pi^2*Pi^2)/94826824092000 + 
     (6226*alpSb4Pi^2*Pi^4)/945 - (4576*alpSb4Pi^2*Pi^2*Log[2])/21 + 
     ((-112210143797*alpSb4Pi^2)/72235800 - (968*alpSb4Pi^2*Pi^2)/21)*
      Log[mu2/mt2] + (1127189340349*alpSb4Pi^2*Zeta[3])/1289925) + 
   nf*((-641887438880823171355371228312157031*alpSb4Pi^2)/
      69210024087065279183656283713320000000 - 
     (1329912560531*alpSb4Pi^2*Pi^2)/63584145064440 + 
     ((-23638998979563103186241749*alpSb4Pi^2)/861749041592026963475100000 - 
       (2*alpSb4Pi^2*Pi^2)/2457)*Log[mu2/mt2] + (8*alpSb4Pi^2*Zeta[3])/819 + 
     sw^14*((191207208433327*alpSb4Pi^2)/6007129128000 + 
       (6172979*alpSb4Pi^2*Pi^2)/85995 + 
       ((112210143797*alpSb4Pi^2)/1191890700 + (176*alpSb4Pi^2*Pi^2)/63)*
        Log[mu2/mt2] - (704*alpSb4Pi^2*Zeta[3])/21) + 
     sw^10*((191207208433327*alpSb4Pi^2)/10297935648000 + 
       (6172979*alpSb4Pi^2*Pi^2)/147420 + 
       ((112210143797*alpSb4Pi^2)/2043241200 + (44*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] - (176*alpSb4Pi^2*Zeta[3])/9) + 
     sw^18*((191207208433327*alpSb4Pi^2)/10297935648000 + 
       (6172979*alpSb4Pi^2*Pi^2)/147420 + 
       ((112210143797*alpSb4Pi^2)/2043241200 + (44*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] - (176*alpSb4Pi^2*Zeta[3])/9) + 
     sw^6*((191207208433327*alpSb4Pi^2)/56638646064000 + 
       (6172979*alpSb4Pi^2*Pi^2)/810810 + 
       ((112210143797*alpSb4Pi^2)/11237826600 + (8*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] - (32*alpSb4Pi^2*Zeta[3])/9) + 
     sw^22*((191207208433327*alpSb4Pi^2)/56638646064000 + 
       (6172979*alpSb4Pi^2*Pi^2)/810810 + 
       ((112210143797*alpSb4Pi^2)/11237826600 + (8*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] - (32*alpSb4Pi^2*Zeta[3])/9) + 
     sw^2*((66402165716180532091836725730312737*alpSb4Pi^2)/
        511404118869940486578741012660000000 + 
       (59846072927591*alpSb4Pi^2*Pi^2)/204377609135700 + 
       ((2445414313761664192253023*alpSb4Pi^2)/6367603755606110567550000 + 
         (4*alpSb4Pi^2*Pi^2)/351)*Log[mu2/mt2] - (16*alpSb4Pi^2*Zeta[3])/
        117) + sw^26*((191207208433327*alpSb4Pi^2)/1472604797664000 + 
       (6172979*alpSb4Pi^2*Pi^2)/21081060 + 
       ((112210143797*alpSb4Pi^2)/292183491600 + (4*alpSb4Pi^2*Pi^2)/351)*
        Log[mu2/mt2] - (16*alpSb4Pi^2*Zeta[3])/117) + 
     sw^28*((-191207208433327*alpSb4Pi^2)/20616467167296000 - 
       (6172979*alpSb4Pi^2*Pi^2)/295134840 + 
       ((-112210143797*alpSb4Pi^2)/4090568882400 - (2*alpSb4Pi^2*Pi^2)/2457)*
        Log[mu2/mt2] + (8*alpSb4Pi^2*Zeta[3])/819) + 
     sw^4*((-191207208433327*alpSb4Pi^2)/226554584256000 - 
       (6172979*alpSb4Pi^2*Pi^2)/3243240 + 
       ((-112210143797*alpSb4Pi^2)/44951306400 - (2*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] + (8*alpSb4Pi^2*Zeta[3])/9) + 
     sw^24*((-191207208433327*alpSb4Pi^2)/226554584256000 - 
       (6172979*alpSb4Pi^2*Pi^2)/3243240 + 
       ((-112210143797*alpSb4Pi^2)/44951306400 - (2*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] + (8*alpSb4Pi^2*Zeta[3])/9) + 
     sw^8*((-191207208433327*alpSb4Pi^2)/20595871296000 - 
       (6172979*alpSb4Pi^2*Pi^2)/294840 + 
       ((-112210143797*alpSb4Pi^2)/4086482400 - (22*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] + (88*alpSb4Pi^2*Zeta[3])/9) + 
     sw^20*((-191207208433327*alpSb4Pi^2)/20595871296000 - 
       (6172979*alpSb4Pi^2*Pi^2)/294840 + 
       ((-112210143797*alpSb4Pi^2)/4086482400 - (22*alpSb4Pi^2*Pi^2)/27)*
        Log[mu2/mt2] + (88*alpSb4Pi^2*Zeta[3])/9) + 
     sw^12*((-191207208433327*alpSb4Pi^2)/6865290432000 - 
       (6172979*alpSb4Pi^2*Pi^2)/98280 + 
       ((-112210143797*alpSb4Pi^2)/1362160800 - (22*alpSb4Pi^2*Pi^2)/9)*
        Log[mu2/mt2] + (88*alpSb4Pi^2*Zeta[3])/3) + 
     sw^16*((-191207208433327*alpSb4Pi^2)/6865290432000 - 
       (6172979*alpSb4Pi^2*Pi^2)/98280 + 
       ((-112210143797*alpSb4Pi^2)/1362160800 - (22*alpSb4Pi^2*Pi^2)/9)*
        Log[mu2/mt2] + (88*alpSb4Pi^2*Zeta[3])/3))) + 
 mZmt^15*((-18063148196821876011772089538948945627277479575936805051019794482\
7871333087929*alpSb4Pi^2)/
    1193826640925471650336611628405578143055721609224377789560315812249600000\
00 + (439531771032265947351719863*alpSb4Pi^2*Cl2)/(686997880272740912475600*
     Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/5355 + 
   (183320837709785634202051*alpSb4Pi^2*Pi^2)/710581853615753423304000 - 
   (1132*alpSb4Pi^2*Pi^4)/722925 + (2262890816*alpSb4Pi^2*Pi^2*Log[2])/
    40572926325 + ((911407464670311839780057303*alpSb4Pi^2)/
      2407808510928460730890800000 + (176*alpSb4Pi^2*Pi^2)/16065)*
    Log[mu2/mt2] + (2216435226589447*alpSb4Pi^2*Log[mZmt])/
    95694953639464464945660000 + (alpSb4Pi^2*Log[mZmt]^2)/15904587119400 + 
   (3024588037772476710874023697548360504603850177*alpSb4Pi^2*Zeta[3])/
    3191348289183020740249489843107416506368000 + 
   sw^16*((-13508718648480297247441952554789*alpSb4Pi^2)/
      41849754322752826369920000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(106759577353961291760*Sqrt[3]) - (9152*alpSb4Pi^2*Cl2^2)/119 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/281076432436800 - 
     (161876*alpSb4Pi^2*Pi^4)/16065 + (18304*alpSb4Pi^2*Pi^2*Log[2])/51 + 
     ((1495583405621*alpSb4Pi^2)/614004300 + (25168*alpSb4Pi^2*Pi^2)/357)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/5735205) + 
   sw^12*((-13508718648480297247441952554789*alpSb4Pi^2)/
      53806826986396491047040000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(137262313740807375120*Sqrt[3]) - (9152*alpSb4Pi^2*Cl2^2)/153 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/361383984561600 - 
     (161876*alpSb4Pi^2*Pi^4)/20655 + (128128*alpSb4Pi^2*Pi^2*Log[2])/459 + 
     ((1495583405621*alpSb4Pi^2)/789434100 + (25168*alpSb4Pi^2*Pi^2)/459)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/7373835) + 
   sw^20*((-13508718648480297247441952554789*alpSb4Pi^2)/
      89678044977327485078400000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(228770522901345625200*Sqrt[3]) - (9152*alpSb4Pi^2*Cl2^2)/255 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/602306640936000 - 
     (161876*alpSb4Pi^2*Pi^4)/34425 + (128128*alpSb4Pi^2*Pi^2*Log[2])/765 + 
     ((1495583405621*alpSb4Pi^2)/1315723500 + (25168*alpSb4Pi^2*Pi^2)/765)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/12289725) + 
   sw^8*((-13508718648480297247441952554789*alpSb4Pi^2)/
      197291698950120467172480000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(503295150382960375440*Sqrt[3]) - (832*alpSb4Pi^2*Cl2^2)/51 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/1325074610059200 - 
     (14716*alpSb4Pi^2*Pi^4)/6885 + (11648*alpSb4Pi^2*Pi^2*Log[2])/153 + 
     ((1495583405621*alpSb4Pi^2)/2894591700 + (2288*alpSb4Pi^2*Pi^2)/153)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/27037395) + 
   sw^24*((-13508718648480297247441952554789*alpSb4Pi^2)/
      591875096850361401517440000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(1509885451148881126320*Sqrt[3]) - (832*alpSb4Pi^2*Cl2^2)/153 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/3975223830177600 - 
     (14716*alpSb4Pi^2*Pi^4)/20655 + (11648*alpSb4Pi^2*Pi^2*Log[2])/459 + 
     ((1495583405621*alpSb4Pi^2)/8683775100 + (2288*alpSb4Pi^2*Pi^2)/459)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/81112185) + 
   sw^4*((-13508718648480297247441952554789*alpSb4Pi^2)/
      2564792086351566073242240000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(6542836954978484880720*Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/51 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/17225969930769600 - 
     (1132*alpSb4Pi^2*Pi^4)/6885 + (896*alpSb4Pi^2*Pi^2*Log[2])/153 + 
     ((1495583405621*alpSb4Pi^2)/37629692100 + (176*alpSb4Pi^2*Pi^2)/153)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/351486135) + 
   sw^28*((-13508718648480297247441952554789*alpSb4Pi^2)/
      17953544604460962512695680000 + (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(45799858684849394165040*Sqrt[3]) - (64*alpSb4Pi^2*Cl2^2)/357 + 
     (466627912613043157*alpSb4Pi^2*Pi^2)/120581789515387200 - 
     (1132*alpSb4Pi^2*Pi^4)/48195 + (128*alpSb4Pi^2*Pi^2*Log[2])/153 + 
     ((1495583405621*alpSb4Pi^2)/263407844700 + (176*alpSb4Pi^2*Pi^2)/1071)*
      Log[mu2/mt2] - (9936516279227*alpSb4Pi^2*Zeta[3])/2460402945) + 
   sw^30*((13508718648480297247441952554789*alpSb4Pi^2)/
      269303169066914437690435200000 - (439531771032265947351719863*
       alpSb4Pi^2*Cl2)/(686997880272740912475600*Sqrt[3]) + 
     (64*alpSb4Pi^2*Cl2^2)/5355 - (466627912613043157*alpSb4Pi^2*Pi^2)/
      1808726842730808000 + (1132*alpSb4Pi^2*Pi^4)/722925 - 
     (128*alpSb4Pi^2*Pi^2*Log[2])/2295 + 
     ((-1495583405621*alpSb4Pi^2)/3951117670500 - (176*alpSb4Pi^2*Pi^2)/
        16065)*Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/
      36906044175) + 
   sw^2*((-745687027248730844684080111115534665755363280604235748762449182560\
733687317*alpSb4Pi^2)/
      51929272384578666108964333653173041936947597470840608978127290368000000\
0 - (439531771032265947351719863*alpSb4Pi^2*Cl2)/(45799858684849394165040*
       Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/357 - 
     (36664168195810275561983*alpSb4Pi^2*Pi^2)/9474424714876712310720 + 
     (1132*alpSb4Pi^2*Pi^4)/48195 - (6788672608*alpSb4Pi^2*Pi^2*Log[2])/
      8114585265 + ((-33075273291572336913987883*alpSb4Pi^2)/
        5825343171601114671510000 - (176*alpSb4Pi^2*Pi^2)/1071)*
      Log[mu2/mt2] + (122025060941339*alpSb4Pi^2*Log[mZmt])/
      861254582755180184510940000 - (alpSb4Pi^2*Log[mZmt]^2)/23856880679100 + 
     (3279771968068042392853688046450386950911362263*alpSb4Pi^2*Zeta[3])/
      559772784594602428229245194254728298496000) + 
   sw^26*((13508718648480297247441952554789*alpSb4Pi^2)/
      2564792086351566073242240000 - (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(6542836954978484880720*Sqrt[3]) + (64*alpSb4Pi^2*Cl2^2)/51 - 
     (466627912613043157*alpSb4Pi^2*Pi^2)/17225969930769600 + 
     (1132*alpSb4Pi^2*Pi^4)/6885 - (896*alpSb4Pi^2*Pi^2*Log[2])/153 + 
     ((-1495583405621*alpSb4Pi^2)/37629692100 - (176*alpSb4Pi^2*Pi^2)/153)*
      Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/351486135) + 
   sw^6*((13508718648480297247441952554789*alpSb4Pi^2)/
      591875096850361401517440000 - (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(1509885451148881126320*Sqrt[3]) + (832*alpSb4Pi^2*Cl2^2)/153 - 
     (466627912613043157*alpSb4Pi^2*Pi^2)/3975223830177600 + 
     (14716*alpSb4Pi^2*Pi^4)/20655 - (11648*alpSb4Pi^2*Pi^2*Log[2])/459 + 
     ((-1495583405621*alpSb4Pi^2)/8683775100 - (2288*alpSb4Pi^2*Pi^2)/459)*
      Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/81112185) + 
   sw^22*((13508718648480297247441952554789*alpSb4Pi^2)/
      197291698950120467172480000 - (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(503295150382960375440*Sqrt[3]) + (832*alpSb4Pi^2*Cl2^2)/51 - 
     (466627912613043157*alpSb4Pi^2*Pi^2)/1325074610059200 + 
     (14716*alpSb4Pi^2*Pi^4)/6885 - (11648*alpSb4Pi^2*Pi^2*Log[2])/153 + 
     ((-1495583405621*alpSb4Pi^2)/2894591700 - (2288*alpSb4Pi^2*Pi^2)/153)*
      Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/27037395) + 
   sw^10*((13508718648480297247441952554789*alpSb4Pi^2)/
      89678044977327485078400000 - (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(228770522901345625200*Sqrt[3]) + (9152*alpSb4Pi^2*Cl2^2)/255 - 
     (466627912613043157*alpSb4Pi^2*Pi^2)/602306640936000 + 
     (161876*alpSb4Pi^2*Pi^4)/34425 - (128128*alpSb4Pi^2*Pi^2*Log[2])/765 + 
     ((-1495583405621*alpSb4Pi^2)/1315723500 - (25168*alpSb4Pi^2*Pi^2)/765)*
      Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/12289725) + 
   sw^18*((13508718648480297247441952554789*alpSb4Pi^2)/
      53806826986396491047040000 - (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(137262313740807375120*Sqrt[3]) + (9152*alpSb4Pi^2*Cl2^2)/153 - 
     (466627912613043157*alpSb4Pi^2*Pi^2)/361383984561600 + 
     (161876*alpSb4Pi^2*Pi^4)/20655 - (128128*alpSb4Pi^2*Pi^2*Log[2])/459 + 
     ((-1495583405621*alpSb4Pi^2)/789434100 - (25168*alpSb4Pi^2*Pi^2)/459)*
      Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/7373835) + 
   sw^14*((13508718648480297247441952554789*alpSb4Pi^2)/
      41849754322752826369920000 - (439531771032265947351719863*alpSb4Pi^2*
       Cl2)/(106759577353961291760*Sqrt[3]) + (9152*alpSb4Pi^2*Cl2^2)/119 - 
     (466627912613043157*alpSb4Pi^2*Pi^2)/281076432436800 + 
     (161876*alpSb4Pi^2*Pi^4)/16065 - (18304*alpSb4Pi^2*Pi^2*Log[2])/51 + 
     ((-1495583405621*alpSb4Pi^2)/614004300 - (25168*alpSb4Pi^2*Pi^2)/357)*
      Log[mu2/mt2] + (9936516279227*alpSb4Pi^2*Zeta[3])/5735205) + 
   nf*((-137702139373321116494669460349292404639*alpSb4Pi^2)/
      46266013794202022912746230068973480000000 - 
     (263084196923906*alpSb4Pi^2*Pi^2)/14499019232723025 + 
     ((-911407464670311839780057303*alpSb4Pi^2)/
        39728840430319602059698200000 - (32*alpSb4Pi^2*Pi^2)/48195)*
      Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/16065 + 
     sw^14*((19175334787447*alpSb4Pi^2)/1001188188000 + 
       (133931782*alpSb4Pi^2*Pi^2)/1147041 + 
       ((1495583405621*alpSb4Pi^2)/10131070950 + (4576*alpSb4Pi^2*Pi^2)/1071)*
        Log[mu2/mt2] - (18304*alpSb4Pi^2*Zeta[3])/357) + 
     sw^18*((19175334787447*alpSb4Pi^2)/1287241956000 + 
       (133931782*alpSb4Pi^2*Pi^2)/1474767 + 
       ((1495583405621*alpSb4Pi^2)/13025662650 + (4576*alpSb4Pi^2*Pi^2)/1377)*
        Log[mu2/mt2] - (18304*alpSb4Pi^2*Zeta[3])/459) + 
     sw^10*((19175334787447*alpSb4Pi^2)/2145403260000 + 
       (133931782*alpSb4Pi^2*Pi^2)/2457945 + 
       ((1495583405621*alpSb4Pi^2)/21709437750 + (4576*alpSb4Pi^2*Pi^2)/2295)*
        Log[mu2/mt2] - (18304*alpSb4Pi^2*Zeta[3])/765) + 
     sw^22*((19175334787447*alpSb4Pi^2)/4719887172000 + 
       (133931782*alpSb4Pi^2*Pi^2)/5407479 + 
       ((1495583405621*alpSb4Pi^2)/47760763050 + (416*alpSb4Pi^2*Pi^2)/459)*
        Log[mu2/mt2] - (1664*alpSb4Pi^2*Zeta[3])/153) + 
     sw^6*((19175334787447*alpSb4Pi^2)/14159661516000 + 
       (133931782*alpSb4Pi^2*Pi^2)/16222437 + 
       ((1495583405621*alpSb4Pi^2)/143282289150 + (416*alpSb4Pi^2*Pi^2)/1377)*
        Log[mu2/mt2] - (1664*alpSb4Pi^2*Zeta[3])/459) + 
     sw^26*((19175334787447*alpSb4Pi^2)/61358533236000 + 
       (133931782*alpSb4Pi^2*Pi^2)/70297227 + 
       ((1495583405621*alpSb4Pi^2)/620889919650 + (32*alpSb4Pi^2*Pi^2)/459)*
        Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/153) + 
     sw^2*((4997255823973487724019172397308176679*alpSb4Pi^2)/
        111933904340811345756644105005581000000 + 
       (263084206453426*alpSb4Pi^2*Pi^2)/966601282181535 + 
       ((33075273291572336913987883*alpSb4Pi^2)/96118162331418392079915000 + 
         (32*alpSb4Pi^2*Pi^2)/3213)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/
        1071) + sw^30*((19175334787447*alpSb4Pi^2)/6442645989780000 + 
       (133931782*alpSb4Pi^2*Pi^2)/7381208835 + 
       ((1495583405621*alpSb4Pi^2)/65193441563250 + (32*alpSb4Pi^2*Pi^2)/
          48195)*Log[mu2/mt2] - (128*alpSb4Pi^2*Zeta[3])/16065) + 
     sw^28*((-19175334787447*alpSb4Pi^2)/429509732652000 - 
       (133931782*alpSb4Pi^2*Pi^2)/492080589 + 
       ((-1495583405621*alpSb4Pi^2)/4346229437550 - (32*alpSb4Pi^2*Pi^2)/
          3213)*Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/1071) + 
     sw^4*((-19175334787447*alpSb4Pi^2)/61358533236000 - 
       (133931782*alpSb4Pi^2*Pi^2)/70297227 + 
       ((-1495583405621*alpSb4Pi^2)/620889919650 - (32*alpSb4Pi^2*Pi^2)/459)*
        Log[mu2/mt2] + (128*alpSb4Pi^2*Zeta[3])/153) + 
     sw^24*((-19175334787447*alpSb4Pi^2)/14159661516000 - 
       (133931782*alpSb4Pi^2*Pi^2)/16222437 + 
       ((-1495583405621*alpSb4Pi^2)/143282289150 - (416*alpSb4Pi^2*Pi^2)/
          1377)*Log[mu2/mt2] + (1664*alpSb4Pi^2*Zeta[3])/459) + 
     sw^8*((-19175334787447*alpSb4Pi^2)/4719887172000 - 
       (133931782*alpSb4Pi^2*Pi^2)/5407479 + 
       ((-1495583405621*alpSb4Pi^2)/47760763050 - (416*alpSb4Pi^2*Pi^2)/459)*
        Log[mu2/mt2] + (1664*alpSb4Pi^2*Zeta[3])/153) + 
     sw^20*((-19175334787447*alpSb4Pi^2)/2145403260000 - 
       (133931782*alpSb4Pi^2*Pi^2)/2457945 + 
       ((-1495583405621*alpSb4Pi^2)/21709437750 - (4576*alpSb4Pi^2*Pi^2)/
          2295)*Log[mu2/mt2] + (18304*alpSb4Pi^2*Zeta[3])/765) + 
     sw^12*((-19175334787447*alpSb4Pi^2)/1287241956000 - 
       (133931782*alpSb4Pi^2*Pi^2)/1474767 + 
       ((-1495583405621*alpSb4Pi^2)/13025662650 - (4576*alpSb4Pi^2*Pi^2)/
          1377)*Log[mu2/mt2] + (18304*alpSb4Pi^2*Zeta[3])/459) + 
     sw^16*((-19175334787447*alpSb4Pi^2)/1001188188000 - 
       (133931782*alpSb4Pi^2*Pi^2)/1147041 + 
       ((-1495583405621*alpSb4Pi^2)/10131070950 - (4576*alpSb4Pi^2*Pi^2)/
          1071)*Log[mu2/mt2] + (18304*alpSb4Pi^2*Zeta[3])/357))) + 
 mZmt*((-40363*alpSb4Pi^2)/243 + (1712*alpSb4Pi^2*Cl2)/(9*Sqrt[3]) - 
   (256*alpSb4Pi^2*Cl2^2)/27 - (5320*alpSb4Pi^2*Pi^2)/729 + 
   (4016*alpSb4Pi^2*Pi^4)/3645 + (64*alpSb4Pi^2*Pi^2*Log[2])/27 + 
   (256*alpSb4Pi^2*Pi^2*Log[2]^2)/81 - (256*alpSb4Pi^2*Log[2]^4)/81 - 
   (116*alpSb4Pi^2*Log[mZmt]^2)/9 - (2048*alpSb4Pi^2*PolyLog[4, 1/2])/27 + 
   (24671*alpSb4Pi^2*Zeta[3])/54 + Log[mZmt]*((1400*alpSb4Pi^2)/9 - 
     (1120*alpSb4Pi^2*Zeta[3])/9) + Log[mu2/mt2]*((-88*alpSb4Pi^2)/3 - 
     (352*alpSb4Pi^2*Pi^2)/81 + (88*alpSb4Pi^2*Log[mZmt])/3 + 
     (352*alpSb4Pi^2*Zeta[3])/3) + nf*((1924*alpSb4Pi^2)/243 - 
     (8*alpSb4Pi^2*Pi^2)/81 + (8*alpSb4Pi^2*Log[mZmt]^2)/9 - 
     (2080*alpSb4Pi^2*Zeta[3])/81 + Log[mu2/mt2]*((16*alpSb4Pi^2)/9 + 
       (64*alpSb4Pi^2*Pi^2)/243 - (16*alpSb4Pi^2*Log[mZmt])/9 - 
       (64*alpSb4Pi^2*Zeta[3])/9) + Log[mZmt]*((-88*alpSb4Pi^2)/9 + 
       (64*alpSb4Pi^2*Zeta[3])/9) + sw^2*((356*alpSb4Pi^2)/243 - 
       (16*alpSb4Pi^2*Pi^2)/27 - (16*alpSb4Pi^2*Log[mZmt]^2)/27 + 
       (1472*alpSb4Pi^2*Zeta[3])/81 + Log[mZmt]*((176*alpSb4Pi^2)/27 - 
         (128*alpSb4Pi^2*Zeta[3])/27) + Log[mu2/mt2]*((-80*alpSb4Pi^2)/27 - 
         (64*alpSb4Pi^2*Pi^2)/243 + (32*alpSb4Pi^2*Log[mZmt])/27 + 
         (128*alpSb4Pi^2*Zeta[3])/27))) - (800*alpSb4Pi^2*Zeta[5])/9 + 
   sw^2*((-50*alpSb4Pi^2)/81 - (1712*alpSb4Pi^2*Cl2)/(9*Sqrt[3]) + 
     (256*alpSb4Pi^2*Cl2^2)/27 + (9172*alpSb4Pi^2*Pi^2)/729 - 
     (4016*alpSb4Pi^2*Pi^4)/3645 - (128*alpSb4Pi^2*Pi^2*Log[2])/81 - 
     (256*alpSb4Pi^2*Pi^2*Log[2]^2)/81 + (256*alpSb4Pi^2*Log[2]^4)/81 + 
     (280*alpSb4Pi^2*Log[mZmt]^2)/27 + (2048*alpSb4Pi^2*PolyLog[4, 1/2])/27 - 
     (6200*alpSb4Pi^2*Zeta[3])/27 + Log[mu2/mt2]*((440*alpSb4Pi^2)/9 + 
       (352*alpSb4Pi^2*Pi^2)/81 - (176*alpSb4Pi^2*Log[mZmt])/9 - 
       (704*alpSb4Pi^2*Zeta[3])/9) + Log[mZmt]*((-344*alpSb4Pi^2)/3 + 
       (2240*alpSb4Pi^2*Zeta[3])/27) + (1600*alpSb4Pi^2*Zeta[5])/27))


==> anc/src/result/deltaK-tb-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1 + mZmt^2*(2/5 - (37*sw^2)/45 + sw^4/2) + 
 mZmt^3*(13/105 - (8*sw^2)/21 + (2*sw^4)/5 - (2*sw^6)/15) + 
 mZmt^4*(41/756 - (622*sw^2)/2835 + sw^4/3 - (2*sw^6)/9 + sw^8/18) + 
 mZmt^5*(131/4620 - (296*sw^2)/2079 + (2*sw^4)/7 - (2*sw^6)/7 + sw^8/7 - 
   sw^10/35) + mZmt^6*(107/6435 - (9001*sw^2)/90090 + sw^4/4 - sw^6/3 + 
   sw^8/4 - sw^10/10 + sw^12/60) + 
 mZmt^7*(1429/135135 - (4289*sw^2)/57915 + (2*sw^4)/9 - (10*sw^6)/27 + 
   (10*sw^8)/27 - (2*sw^10)/9 + (2*sw^12)/27 - (2*sw^14)/189) + 
 mZmt^8*(4861/680680 - (131266*sw^2)/2297295 + sw^4/5 - (2*sw^6)/5 + sw^8/2 - 
   (2*sw^10)/5 + sw^12/5 - (2*sw^14)/35 + sw^16/140) + 
 mZmt^9*(16795/3325608 - (31492*sw^2)/692835 + (2*sw^4)/11 - (14*sw^6)/33 + 
   (7*sw^8)/11 - (7*sw^10)/11 + (14*sw^12)/33 - (2*sw^14)/11 + sw^16/22 - 
   sw^18/198) + mZmt^10*(3919/1058148 - (969965*sw^2)/26189163 + sw^4/6 - 
   (4*sw^6)/9 + (7*sw^8)/9 - (14*sw^10)/15 + (7*sw^12)/9 - (4*sw^14)/9 + 
   sw^16/6 - sw^18/27 + sw^20/270) + 
 mZmt^11*(208011/74364290 - (936053*sw^2)/30421755 + (2*sw^4)/13 - 
   (6*sw^6)/13 + (12*sw^8)/13 - (84*sw^10)/65 + (84*sw^12)/65 - 
   (12*sw^14)/13 + (6*sw^16)/13 - (2*sw^18)/13 + (2*sw^20)/65 - 
   (2*sw^22)/715) + mZmt^12*(247633/114406600 - (14486546*sw^2)/557732175 + 
   sw^4/7 - (10*sw^6)/21 + (15*sw^8)/14 - (12*sw^10)/7 + 2*sw^12 - 
   (12*sw^14)/7 + (15*sw^16)/14 - (10*sw^18)/21 + sw^20/7 - (2*sw^22)/77 + 
   sw^24/462) + mZmt^13*(2674439/1564547400 - (14040809*sw^2)/631836450 + 
   (2*sw^4)/15 - (22*sw^6)/45 + (11*sw^8)/9 - (11*sw^10)/5 + (44*sw^12)/15 - 
   (44*sw^14)/15 + (11*sw^16)/5 - (11*sw^18)/9 + (22*sw^20)/45 - 
   (2*sw^22)/15 + sw^24/45 - sw^26/585) + 
 mZmt^14*(2423711/1764461790 - (436268017*sw^2)/22685937300 + sw^4/8 - 
   sw^6/2 + (11*sw^8)/8 - (11*sw^10)/4 + (33*sw^12)/8 - (33*sw^14)/7 + 
   (33*sw^16)/8 - (11*sw^18)/4 + (11*sw^20)/8 - sw^22/2 + sw^24/8 - 
   sw^26/52 + sw^28/728) + mZmt^15*(35357669/31556720475 - 
   (212146019*sw^2)/12622688190 + (2*sw^4)/17 - (26*sw^6)/51 + (26*sw^8)/17 - 
   (286*sw^10)/85 + (286*sw^12)/51 - (858*sw^14)/119 + (858*sw^16)/119 - 
   (286*sw^18)/51 + (286*sw^20)/85 - (26*sw^22)/17 + (26*sw^24)/51 - 
   (2*sw^26)/17 + (2*sw^28)/119 - (2*sw^30)/1785) + 
 mZmt*(-1/3 + sw^2*(8/27 - (4*Log[mZmt])/9) + (2*Log[mZmt])/3)


==> anc/src/result/deltaK-tb-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2*alpSb4Pi*Cf + (2*alpSb4Pi*Cf*Pi^2)/3 + 
 mZmt^2*((523*alpSb4Pi*Cf)/810 + (alpSb4Pi*Cf*Pi^2)/3 + 
   ((-713*alpSb4Pi*Cf)/486 - (2*alpSb4Pi*Cf*Pi^2)/3)*sw^2 + 
   ((25*alpSb4Pi*Cf)/12 + (alpSb4Pi*Cf*Pi^2)/3)*sw^4) + 
 mZmt^3*((11341*alpSb4Pi*Cf)/12600 + (4*alpSb4Pi*Cf*Pi^2)/45 + 
   ((-5852*alpSb4Pi*Cf)/2025 - (4*alpSb4Pi*Cf*Pi^2)/15)*sw^2 + 
   ((10*alpSb4Pi*Cf)/3 + (4*alpSb4Pi*Cf*Pi^2)/15)*sw^4 + 
   ((-10*alpSb4Pi*Cf)/9 - (4*alpSb4Pi*Cf*Pi^2)/45)*sw^6) + 
 mZmt^4*((4630271*alpSb4Pi*Cf)/7938000 + (alpSb4Pi*Cf*Pi^2)/27 + 
   ((-3572092*alpSb4Pi*Cf)/1488375 - (4*alpSb4Pi*Cf*Pi^2)/27)*sw^2 + 
   ((503*alpSb4Pi*Cf)/135 + (2*alpSb4Pi*Cf*Pi^2)/9)*sw^4 + 
   ((-1006*alpSb4Pi*Cf)/405 - (4*alpSb4Pi*Cf*Pi^2)/27)*sw^6 + 
   ((503*alpSb4Pi*Cf)/810 + (alpSb4Pi*Cf*Pi^2)/27)*sw^8) + 
 mZmt^5*((293347979*alpSb4Pi*Cf)/785862000 + (2*alpSb4Pi*Cf*Pi^2)/105 + 
   ((-412511*alpSb4Pi*Cf)/218700 - (2*alpSb4Pi*Cf*Pi^2)/21)*sw^2 + 
   ((1199*alpSb4Pi*Cf)/315 + (4*alpSb4Pi*Cf*Pi^2)/21)*sw^4 + 
   ((-1199*alpSb4Pi*Cf)/315 - (4*alpSb4Pi*Cf*Pi^2)/21)*sw^6 + 
   ((1199*alpSb4Pi*Cf)/630 + (2*alpSb4Pi*Cf*Pi^2)/21)*sw^8 + 
   ((-1199*alpSb4Pi*Cf)/3150 - (2*alpSb4Pi*Cf*Pi^2)/105)*sw^10) + 
 mZmt^6*((130603725073*alpSb4Pi*Cf)/524431908000 + (alpSb4Pi*Cf*Pi^2)/90 + 
   ((-90750171727*alpSb4Pi*Cf)/60511374000 - (alpSb4Pi*Cf*Pi^2)/15)*sw^2 + 
   ((37883*alpSb4Pi*Cf)/10080 + (alpSb4Pi*Cf*Pi^2)/6)*sw^4 + 
   ((-37883*alpSb4Pi*Cf)/7560 - (2*alpSb4Pi*Cf*Pi^2)/9)*sw^6 + 
   ((37883*alpSb4Pi*Cf)/10080 + (alpSb4Pi*Cf*Pi^2)/6)*sw^8 + 
   ((-37883*alpSb4Pi*Cf)/25200 - (alpSb4Pi*Cf*Pi^2)/15)*sw^10 + 
   ((37883*alpSb4Pi*Cf)/151200 + (alpSb4Pi*Cf*Pi^2)/90)*sw^12) + 
 mZmt^7*((1421436926347*alpSb4Pi*Cf)/8181137764800 + 
   (4*alpSb4Pi*Cf*Pi^2)/567 + ((-533684850863*alpSb4Pi*Cf)/438275237400 - 
     (4*alpSb4Pi*Cf*Pi^2)/81)*sw^2 + 
   ((23029*alpSb4Pi*Cf)/6300 + (4*alpSb4Pi*Cf*Pi^2)/27)*sw^4 + 
   ((-23029*alpSb4Pi*Cf)/3780 - (20*alpSb4Pi*Cf*Pi^2)/81)*sw^6 + 
   ((23029*alpSb4Pi*Cf)/3780 + (20*alpSb4Pi*Cf*Pi^2)/81)*sw^8 + 
   ((-23029*alpSb4Pi*Cf)/6300 - (4*alpSb4Pi*Cf*Pi^2)/27)*sw^10 + 
   ((23029*alpSb4Pi*Cf)/18900 + (4*alpSb4Pi*Cf*Pi^2)/81)*sw^12 + 
   ((-23029*alpSb4Pi*Cf)/132300 - (4*alpSb4Pi*Cf*Pi^2)/567)*sw^14) + 
 mZmt^8*((40448337074657*alpSb4Pi*Cf)/320952327696000 + 
   (alpSb4Pi*Cf*Pi^2)/210 + ((-23207244820181*alpSb4Pi*Cf)/23009449963500 - 
     (4*alpSb4Pi*Cf*Pi^2)/105)*sw^2 + 
   ((222433*alpSb4Pi*Cf)/63000 + (2*alpSb4Pi*Cf*Pi^2)/15)*sw^4 + 
   ((-222433*alpSb4Pi*Cf)/31500 - (4*alpSb4Pi*Cf*Pi^2)/15)*sw^6 + 
   ((222433*alpSb4Pi*Cf)/25200 + (alpSb4Pi*Cf*Pi^2)/3)*sw^8 + 
   ((-222433*alpSb4Pi*Cf)/31500 - (4*alpSb4Pi*Cf*Pi^2)/15)*sw^10 + 
   ((222433*alpSb4Pi*Cf)/63000 + (2*alpSb4Pi*Cf*Pi^2)/15)*sw^12 + 
   ((-222433*alpSb4Pi*Cf)/220500 - (4*alpSb4Pi*Cf*Pi^2)/105)*sw^14 + 
   ((222433*alpSb4Pi*Cf)/1764000 + (alpSb4Pi*Cf*Pi^2)/210)*sw^16) + 
 mZmt^9*((7153797122161*alpSb4Pi*Cf)/75767629392000 + 
   (alpSb4Pi*Cf*Pi^2)/297 + ((-55202307848201*alpSb4Pi*Cf)/64954637748000 - 
     (alpSb4Pi*Cf*Pi^2)/33)*sw^2 + ((1649141*alpSb4Pi*Cf)/485100 + 
     (4*alpSb4Pi*Cf*Pi^2)/33)*sw^4 + ((-1649141*alpSb4Pi*Cf)/207900 - 
     (28*alpSb4Pi*Cf*Pi^2)/99)*sw^6 + 
   ((1649141*alpSb4Pi*Cf)/138600 + (14*alpSb4Pi*Cf*Pi^2)/33)*sw^8 + 
   ((-1649141*alpSb4Pi*Cf)/138600 - (14*alpSb4Pi*Cf*Pi^2)/33)*sw^10 + 
   ((1649141*alpSb4Pi*Cf)/207900 + (28*alpSb4Pi*Cf*Pi^2)/99)*sw^12 + 
   ((-1649141*alpSb4Pi*Cf)/485100 - (4*alpSb4Pi*Cf*Pi^2)/33)*sw^14 + 
   ((1649141*alpSb4Pi*Cf)/1940400 + (alpSb4Pi*Cf*Pi^2)/33)*sw^16 + 
   ((-1649141*alpSb4Pi*Cf)/17463600 - (alpSb4Pi*Cf*Pi^2)/297)*sw^18) + 
 mZmt^10*((730867685342310799*alpSb4Pi*Cf)/10059459793395012000 + 
   (alpSb4Pi*Cf*Pi^2)/405 + ((-2192681768585234947*alpSb4Pi*Cf)/
      3017837938018503600 - (2*alpSb4Pi*Cf*Pi^2)/81)*sw^2 + 
   ((114198691*alpSb4Pi*Cf)/34927200 + (alpSb4Pi*Cf*Pi^2)/9)*sw^4 + 
   ((-114198691*alpSb4Pi*Cf)/13097700 - (8*alpSb4Pi*Cf*Pi^2)/27)*sw^6 + 
   ((114198691*alpSb4Pi*Cf)/7484400 + (14*alpSb4Pi*Cf*Pi^2)/27)*sw^8 + 
   ((-114198691*alpSb4Pi*Cf)/6237000 - (28*alpSb4Pi*Cf*Pi^2)/45)*sw^10 + 
   ((114198691*alpSb4Pi*Cf)/7484400 + (14*alpSb4Pi*Cf*Pi^2)/27)*sw^12 + 
   ((-114198691*alpSb4Pi*Cf)/13097700 - (8*alpSb4Pi*Cf*Pi^2)/27)*sw^14 + 
   ((114198691*alpSb4Pi*Cf)/34927200 + (alpSb4Pi*Cf*Pi^2)/9)*sw^16 + 
   ((-114198691*alpSb4Pi*Cf)/157172400 - (2*alpSb4Pi*Cf*Pi^2)/81)*sw^18 + 
   ((114198691*alpSb4Pi*Cf)/1571724000 + (alpSb4Pi*Cf*Pi^2)/405)*sw^20) + 
 mZmt^11*((4409058909672850781*alpSb4Pi*Cf)/77122525082695092000 + 
   (4*alpSb4Pi*Cf*Pi^2)/2145 + 
   ((-143775190335309053*alpSb4Pi*Cf)/228624086213523000 - 
     (4*alpSb4Pi*Cf*Pi^2)/195)*sw^2 + ((356927873*alpSb4Pi*Cf)/113513400 + 
     (4*alpSb4Pi*Cf*Pi^2)/39)*sw^4 + ((-356927873*alpSb4Pi*Cf)/37837800 - 
     (4*alpSb4Pi*Cf*Pi^2)/13)*sw^6 + ((356927873*alpSb4Pi*Cf)/18918900 + 
     (8*alpSb4Pi*Cf*Pi^2)/13)*sw^8 + ((-356927873*alpSb4Pi*Cf)/13513500 - 
     (56*alpSb4Pi*Cf*Pi^2)/65)*sw^10 + 
   ((356927873*alpSb4Pi*Cf)/13513500 + (56*alpSb4Pi*Cf*Pi^2)/65)*sw^12 + 
   ((-356927873*alpSb4Pi*Cf)/18918900 - (8*alpSb4Pi*Cf*Pi^2)/13)*sw^14 + 
   ((356927873*alpSb4Pi*Cf)/37837800 + (4*alpSb4Pi*Cf*Pi^2)/13)*sw^16 + 
   ((-356927873*alpSb4Pi*Cf)/113513400 - (4*alpSb4Pi*Cf*Pi^2)/39)*sw^18 + 
   ((356927873*alpSb4Pi*Cf)/567567000 + (4*alpSb4Pi*Cf*Pi^2)/195)*sw^20 + 
   ((-356927873*alpSb4Pi*Cf)/6243237000 - (4*alpSb4Pi*Cf*Pi^2)/2145)*sw^22) + 
 mZmt^12*((986578516434087478739*alpSb4Pi*Cf)/21522325999744110340800 + 
   (alpSb4Pi*Cf*Pi^2)/693 + ((-4439617126857645106771*alpSb4Pi*Cf)/
      8070872249904041377800 - (4*alpSb4Pi*Cf*Pi^2)/231)*sw^2 + 
   ((192319469*alpSb4Pi*Cf)/63567504 + (2*alpSb4Pi*Cf*Pi^2)/21)*sw^4 + 
   ((-961597345*alpSb4Pi*Cf)/95351256 - (20*alpSb4Pi*Cf*Pi^2)/63)*sw^6 + 
   ((961597345*alpSb4Pi*Cf)/42378336 + (5*alpSb4Pi*Cf*Pi^2)/7)*sw^8 + 
   ((-192319469*alpSb4Pi*Cf)/5297292 - (8*alpSb4Pi*Cf*Pi^2)/7)*sw^10 + 
   ((192319469*alpSb4Pi*Cf)/4540536 + (4*alpSb4Pi*Cf*Pi^2)/3)*sw^12 + 
   ((-192319469*alpSb4Pi*Cf)/5297292 - (8*alpSb4Pi*Cf*Pi^2)/7)*sw^14 + 
   ((961597345*alpSb4Pi*Cf)/42378336 + (5*alpSb4Pi*Cf*Pi^2)/7)*sw^16 + 
   ((-961597345*alpSb4Pi*Cf)/95351256 - (20*alpSb4Pi*Cf*Pi^2)/63)*sw^18 + 
   ((192319469*alpSb4Pi*Cf)/63567504 + (2*alpSb4Pi*Cf*Pi^2)/21)*sw^20 + 
   ((-192319469*alpSb4Pi*Cf)/349621272 - (4*alpSb4Pi*Cf*Pi^2)/231)*sw^22 + 
   ((192319469*alpSb4Pi*Cf)/4195455264 + (alpSb4Pi*Cf*Pi^2)/693)*sw^24) + 
 mZmt^13*((1827012986908587625591*alpSb4Pi*Cf)/48914377272145705320000 + 
   (2*alpSb4Pi*Cf*Pi^2)/1755 + 
   ((-54089248787628325393*alpSb4Pi*Cf)/111394077795878377500 - 
     (2*alpSb4Pi*Cf*Pi^2)/135)*sw^2 + 
   ((54567149551*alpSb4Pi*Cf)/18729711000 + (4*alpSb4Pi*Cf*Pi^2)/45)*sw^4 + 
   ((-54567149551*alpSb4Pi*Cf)/5108103000 - (44*alpSb4Pi*Cf*Pi^2)/135)*sw^6 + 
   ((54567149551*alpSb4Pi*Cf)/2043241200 + (22*alpSb4Pi*Cf*Pi^2)/27)*sw^8 + 
   ((-54567149551*alpSb4Pi*Cf)/1135134000 - (22*alpSb4Pi*Cf*Pi^2)/15)*sw^10 + 
   ((54567149551*alpSb4Pi*Cf)/851350500 + (88*alpSb4Pi*Cf*Pi^2)/45)*sw^12 + 
   ((-54567149551*alpSb4Pi*Cf)/851350500 - (88*alpSb4Pi*Cf*Pi^2)/45)*sw^14 + 
   ((54567149551*alpSb4Pi*Cf)/1135134000 + (22*alpSb4Pi*Cf*Pi^2)/15)*sw^16 + 
   ((-54567149551*alpSb4Pi*Cf)/2043241200 - (22*alpSb4Pi*Cf*Pi^2)/27)*sw^18 + 
   ((54567149551*alpSb4Pi*Cf)/5108103000 + (44*alpSb4Pi*Cf*Pi^2)/135)*sw^20 + 
   ((-54567149551*alpSb4Pi*Cf)/18729711000 - (4*alpSb4Pi*Cf*Pi^2)/45)*sw^22 + 
   ((54567149551*alpSb4Pi*Cf)/112378266000 + (2*alpSb4Pi*Cf*Pi^2)/135)*
    sw^24 + ((-54567149551*alpSb4Pi*Cf)/1460917458000 - 
     (2*alpSb4Pi*Cf*Pi^2)/1755)*sw^26) + 
 mZmt^14*((23638998979563103186241749*alpSb4Pi*Cf)/
    765999148081801745311200000 + (alpSb4Pi*Cf*Pi^2)/1092 + 
   ((-2445414313761664192253023*alpSb4Pi*Cf)/5660092227205431615600000 - 
     (alpSb4Pi*Cf*Pi^2)/78)*sw^2 + ((112210143797*alpSb4Pi*Cf)/39956716800 + 
     (alpSb4Pi*Cf*Pi^2)/12)*sw^4 + ((-112210143797*alpSb4Pi*Cf)/9989179200 - 
     (alpSb4Pi*Cf*Pi^2)/3)*sw^6 + ((112210143797*alpSb4Pi*Cf)/3632428800 + 
     (11*alpSb4Pi*Cf*Pi^2)/12)*sw^8 + 
   ((-112210143797*alpSb4Pi*Cf)/1816214400 - (11*alpSb4Pi*Cf*Pi^2)/6)*sw^10 + 
   ((112210143797*alpSb4Pi*Cf)/1210809600 + (11*alpSb4Pi*Cf*Pi^2)/4)*sw^12 + 
   ((-112210143797*alpSb4Pi*Cf)/1059458400 - (22*alpSb4Pi*Cf*Pi^2)/7)*sw^14 + 
   ((112210143797*alpSb4Pi*Cf)/1210809600 + (11*alpSb4Pi*Cf*Pi^2)/4)*sw^16 + 
   ((-112210143797*alpSb4Pi*Cf)/1816214400 - (11*alpSb4Pi*Cf*Pi^2)/6)*sw^18 + 
   ((112210143797*alpSb4Pi*Cf)/3632428800 + (11*alpSb4Pi*Cf*Pi^2)/12)*sw^20 + 
   ((-112210143797*alpSb4Pi*Cf)/9989179200 - (alpSb4Pi*Cf*Pi^2)/3)*sw^22 + 
   ((112210143797*alpSb4Pi*Cf)/39956716800 + (alpSb4Pi*Cf*Pi^2)/12)*sw^24 + 
   ((-112210143797*alpSb4Pi*Cf)/259718659200 - (alpSb4Pi*Cf*Pi^2)/78)*sw^26 + 
   ((112210143797*alpSb4Pi*Cf)/3636061228800 + (alpSb4Pi*Cf*Pi^2)/1092)*
    sw^28) + mZmt^15*((911407464670311839780057303*alpSb4Pi*Cf)/
    35314524826950757386398400000 + (4*alpSb4Pi*Cf*Pi^2)/5355 + 
   ((-33075273291572336913987883*alpSb4Pi*Cf)/85438366516816348515480000 - 
     (4*alpSb4Pi*Cf*Pi^2)/357)*sw^2 + 
   ((1495583405621*alpSb4Pi*Cf)/551902150800 + (4*alpSb4Pi*Cf*Pi^2)/51)*
    sw^4 + ((-1495583405621*alpSb4Pi*Cf)/127362034800 - 
     (52*alpSb4Pi*Cf*Pi^2)/153)*sw^6 + 
   ((1495583405621*alpSb4Pi*Cf)/42454011600 + (52*alpSb4Pi*Cf*Pi^2)/51)*
    sw^8 + ((-1495583405621*alpSb4Pi*Cf)/19297278000 - 
     (572*alpSb4Pi*Cf*Pi^2)/255)*sw^10 + 
   ((1495583405621*alpSb4Pi*Cf)/11578366800 + (572*alpSb4Pi*Cf*Pi^2)/153)*
    sw^12 + ((-1495583405621*alpSb4Pi*Cf)/9005396400 - 
     (572*alpSb4Pi*Cf*Pi^2)/119)*sw^14 + 
   ((1495583405621*alpSb4Pi*Cf)/9005396400 + (572*alpSb4Pi*Cf*Pi^2)/119)*
    sw^16 + ((-1495583405621*alpSb4Pi*Cf)/11578366800 - 
     (572*alpSb4Pi*Cf*Pi^2)/153)*sw^18 + 
   ((1495583405621*alpSb4Pi*Cf)/19297278000 + (572*alpSb4Pi*Cf*Pi^2)/255)*
    sw^20 + ((-1495583405621*alpSb4Pi*Cf)/42454011600 - 
     (52*alpSb4Pi*Cf*Pi^2)/51)*sw^22 + 
   ((1495583405621*alpSb4Pi*Cf)/127362034800 + (52*alpSb4Pi*Cf*Pi^2)/153)*
    sw^24 + ((-1495583405621*alpSb4Pi*Cf)/551902150800 - 
     (4*alpSb4Pi*Cf*Pi^2)/51)*sw^26 + 
   ((1495583405621*alpSb4Pi*Cf)/3863315055600 + (4*alpSb4Pi*Cf*Pi^2)/357)*
    sw^28 + ((-1495583405621*alpSb4Pi*Cf)/57949725834000 - 
     (4*alpSb4Pi*Cf*Pi^2)/5355)*sw^30) + 
 mZmt*(-2*alpSb4Pi*Cf - (8*alpSb4Pi*Cf*Pi^2)/27 + 2*alpSb4Pi*Cf*Log[mZmt] + 
   8*alpSb4Pi*Cf*Zeta[3] + sw^2*((10*alpSb4Pi*Cf)/3 + 
     (8*alpSb4Pi*Cf*Pi^2)/27 - (4*alpSb4Pi*Cf*Log[mZmt])/3 - 
     (16*alpSb4Pi*Cf*Zeta[3])/3))


==> anc/src/result/deltaK-ud-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt^3*((2606*alpSb4Pi^2*Log[-(mW2/mt2)])/99225 - 
   (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945 + 
   sw^4*((-16376*alpSb4Pi^2)/128625 + (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/
      33075 - (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/315) + 
   sw^6*((16376*alpSb4Pi^2)/385875 - (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/
      99225 + (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945) - 
   (2606*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 + (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    945 + sw^2*((32752*alpSb4Pi^2)/385875 - (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/
      33075 + (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/315 + 
     (2606*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 - 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/945)) + 
 mZmt^5*((32429*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 - 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555 + 
   sw^4*((-270296021*alpSb4Pi^2)/224648475975 + 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/64833615 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18711) + 
   sw^8*((-270296021*alpSb4Pi^2)/449296951950 + 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/64833615 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18711) + 
   sw^10*((270296021*alpSb4Pi^2)/2246484759750 - 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555) + 
   sw^6*((270296021*alpSb4Pi^2)/224648475975 - 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/64833615 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18711) - 
   (32429*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 + 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555 + 
   sw^2*((540592042*alpSb4Pi^2)/1123242379875 - 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/64833615 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18711 + 
     (32429*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 - 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555)) + 
 mZmt^7*((147887*alpSb4Pi^2*Log[-(mW2/mt2)])/131482571220 - 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645 + 
   sw^8*((-6966521899*alpSb4Pi^2)/169218069160140 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/3756644892 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/104247) + 
   sw^4*((-6966521899*alpSb4Pi^2)/282030115266900 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/6261074820 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/173745) + 
   sw^12*((-6966521899*alpSb4Pi^2)/846090345800700 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/18783224460 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/521235) + 
   sw^14*((6966521899*alpSb4Pi^2)/5922632420604900 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/131482571220 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645) + 
   sw^10*((6966521899*alpSb4Pi^2)/282030115266900 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/6261074820 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/173745) + 
   sw^6*((6966521899*alpSb4Pi^2)/169218069160140 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/3756644892 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/104247) - 
   (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/131482571220 + 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645 + 
   sw^2*((6966521899*alpSb4Pi^2)/987105403434150 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/18783224460 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/521235 + 
     (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/131482571220 - 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645)) + 
 mZmt^9*((220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/10886861248263000 - 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/187065450 + 
   sw^8*((-294767215453537*alpSb4Pi^2)/119726960522861835000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/86403660700500 - 
     (7*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10392525) + 
   sw^12*((-294767215453537*alpSb4Pi^2)/179590440784292752500 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/129605491050750 - 
     (14*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31177575) + 
   sw^4*((-294767215453537*alpSb4Pi^2)/419044361830016422500 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/302412812451750 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10392525) + 
   sw^16*((-294767215453537*alpSb4Pi^2)/1676177447320065690000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/1209651249807000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/20785050) + 
   sw^18*((294767215453537*alpSb4Pi^2)/15085597025880591210000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/10886861248263000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/187065450) + 
   sw^14*((294767215453537*alpSb4Pi^2)/419044361830016422500 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/302412812451750 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10392525) + 
   sw^6*((294767215453537*alpSb4Pi^2)/179590440784292752500 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/129605491050750 + 
     (14*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31177575) + 
   sw^10*((294767215453537*alpSb4Pi^2)/119726960522861835000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/86403660700500 + 
     (7*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10392525) - 
   (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/10886861248263000 + 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/187065450 + 
   sw^2*((294767215453537*alpSb4Pi^2)/1885699628235073901250 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/1209651249807000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/20785050 + 
     (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/10886861248263000 - 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/187065450)) + 
 mZmt^11*((4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/10078511800579472250 - 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725 + 
   sw^12*((-654037005994005619*alpSb4Pi^2)/3244508113881878971627500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/21814960607314875 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/65189475) + 
   sw^8*((-654037005994005619*alpSb4Pi^2)/4542311359434630560278500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/30540944850240825 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/91265265) + 
   sw^16*((-654037005994005619*alpSb4Pi^2)/9084622718869261120557000 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/61081889700481650 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/91265265) + 
   sw^4*((-654037005994005619*alpSb4Pi^2)/27253868156607783361671000 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/183245669101444950 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/273795795) + 
   sw^20*((-654037005994005619*alpSb4Pi^2)/136269340783038916808355000 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/916228345507224750 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1368978975) + 
   sw^22*((654037005994005619*alpSb4Pi^2)/1498962748613428084891905000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/10078511800579472250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725) + 
   sw^18*((654037005994005619*alpSb4Pi^2)/27253868156607783361671000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/183245669101444950 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/273795795) + 
   sw^6*((654037005994005619*alpSb4Pi^2)/9084622718869261120557000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/61081889700481650 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/91265265) + 
   sw^14*((654037005994005619*alpSb4Pi^2)/4542311359434630560278500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/30540944850240825 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/91265265) + 
   sw^10*((654037005994005619*alpSb4Pi^2)/3244508113881878971627500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/21814960607314875 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/65189475) - 
   (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/10078511800579472250 + 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725 + 
   sw^2*((654037005994005619*alpSb4Pi^2)/149896274861342808489190500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/916228345507224750 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1368978975 + 
     (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/10078511800579472250 - 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725)) + 
 mZmt^13*((69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/5195014719025964332500 - 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275 + 
   sw^12*((-111569037366562345207*alpSb4Pi^2)/5525925349776284110561312500 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/3027397854910235625 - 
     (44*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6634282725) + 
   sw^16*((-111569037366562345207*alpSb4Pi^2)/7367900466368378814081750000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/4036530473213647500 - 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2211427575) + 
   sw^8*((-111569037366562345207*alpSb4Pi^2)/13262220839463081865347150000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/7265754851784565500 - 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3980569635) + 
   sw^20*((-111569037366562345207*alpSb4Pi^2)/33155552098657704663367875000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/18164387129461413750 - 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19902848175) + 
   sw^4*((-10142639760596576837*alpSb4Pi^2)/11051850699552568221122625000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/66602752808025183750 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6634282725) + 
   sw^24*((-10142639760596576837*alpSb4Pi^2)/66311104197315409326735750000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/399616516848151102500 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19902848175) + 
   sw^26*((10142639760596576837*alpSb4Pi^2)/862044354565100321247564750000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/5195014719025964332500 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275) + 
   sw^22*((10142639760596576837*alpSb4Pi^2)/11051850699552568221122625000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/66602752808025183750 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6634282725) + 
   sw^6*((111569037366562345207*alpSb4Pi^2)/33155552098657704663367875000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/18164387129461413750 + 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19902848175) + 
   sw^18*((111569037366562345207*alpSb4Pi^2)/13262220839463081865347150000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/7265754851784565500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3980569635) + 
   sw^10*((111569037366562345207*alpSb4Pi^2)/7367900466368378814081750000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/4036530473213647500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2211427575) + 
   sw^14*((111569037366562345207*alpSb4Pi^2)/5525925349776284110561312500 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/3027397854910235625 + 
     (44*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6634282725) - 
   (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/5195014719025964332500 + 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275 + 
   sw^2*((10142639760596576837*alpSb4Pi^2)/71837029547091693437297062500 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/399616516848151102500 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19902848175 + 
     (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/5195014719025964332500 - 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275)) + 
 mZmt^15*((122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
    287084860918393394836980000 - (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    7952293559700 + sw^16*((-6550677964605312908131039*alpSb4Pi^2)/
      2815681960716703075977276162600000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/44613031999750333308000 - 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/176717634660) + 
   sw^12*((-6550677964605312908131039*alpSb4Pi^2)/
      3620162520921475383399355066200000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/57359612571107571396000 - 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/227208387420) + 
   sw^20*((-6550677964605312908131039*alpSb4Pi^2)/
      6033604201535792305665591777000000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/95599354285179285660000 - 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/378680645700) + 
   sw^8*((-6550677964605312908131039*alpSb4Pi^2)/
      13273929243378743072464301909400000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/210318579427394428452000 - 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/75736129140) + 
   sw^24*((-6550677964605312908131039*alpSb4Pi^2)/
      39821787730136229217392905728200000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/630955738282183285356000 - 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/227208387420) + 
   sw^4*((-6550677964605312908131039*alpSb4Pi^2)/
      172561080163923659942035924822200000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/2734141532556127569876000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/75736129140) + 
   sw^28*((-6550677964605312908131039*alpSb4Pi^2)/
      1207927561147465619594251473755400000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      19138990727892892989132000 - (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      530152903980) + sw^30*((6550677964605312908131039*alpSb4Pi^2)/
      18118913417211984293913772106331000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      287084860918393394836980000 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      7952293559700) + sw^26*((6550677964605312908131039*alpSb4Pi^2)/
      172561080163923659942035924822200000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/2734141532556127569876000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/75736129140) + 
   sw^6*((6550677964605312908131039*alpSb4Pi^2)/
      39821787730136229217392905728200000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/630955738282183285356000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/227208387420) + 
   sw^22*((6550677964605312908131039*alpSb4Pi^2)/
      13273929243378743072464301909400000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/210318579427394428452000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/75736129140) + 
   sw^10*((6550677964605312908131039*alpSb4Pi^2)/
      6033604201535792305665591777000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/95599354285179285660000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/378680645700) + 
   sw^18*((6550677964605312908131039*alpSb4Pi^2)/
      3620162520921475383399355066200000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/57359612571107571396000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/227208387420) + 
   sw^14*((6550677964605312908131039*alpSb4Pi^2)/
      2815681960716703075977276162600000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/44613031999750333308000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/176717634660) - 
   (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/287084860918393394836980000 + 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/7952293559700 + 
   sw^2*((6550677964605312908131039*alpSb4Pi^2)/
      1294208101229427449565269436166500000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      19138990727892892989132000 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      530152903980 + (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/
      287084860918393394836980000 - (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
      7952293559700)) + mZmt^14*((-7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/
    3380779519232789764715625 + (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    23224728310875 + sw^14*((-104169886852742454696968*alpSb4Pi^2)/
      14898242462789279857502024296875 + 
     (63803054664224*alpSb4Pi^2*Log[-(mW2/mt2)])/7880604939936572878125 - 
     (1408*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/595505854125) + 
   sw^10*((-26042471713185613674242*alpSb4Pi^2)/
      6384961055481119938929438984375 + (15950763666056*alpSb4Pi^2*
       Log[-(mW2/mt2)])/3377402117115674090625 - 
     (352*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^18*((-26042471713185613674242*alpSb4Pi^2)/
      6384961055481119938929438984375 + (15950763666056*alpSb4Pi^2*
       Log[-(mW2/mt2)])/3377402117115674090625 - 
     (352*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^6*((-52084943426371227348484*alpSb4Pi^2)/
      70234571610292319328223828828125 + 
     (31901527332112*alpSb4Pi^2*Log[-(mW2/mt2)])/37151423288272414996875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^22*((-52084943426371227348484*alpSb4Pi^2)/
      70234571610292319328223828828125 + 
     (31901527332112*alpSb4Pi^2*Log[-(mW2/mt2)])/37151423288272414996875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^26*((-26042471713185613674242*alpSb4Pi^2)/
      913049430933800151266909774765625 + 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/482968502747541394959375 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3317818330125) + 
   sw^28*((13021235856592806837121*alpSb4Pi^2)/
      6391346016536601058868368423359375 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/3380779519232789764715625 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/23224728310875) + 
   sw^4*((13021235856592806837121*alpSb4Pi^2)/
      70234571610292319328223828828125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/37151423288272414996875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^24*((13021235856592806837121*alpSb4Pi^2)/
      70234571610292319328223828828125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/37151423288272414996875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^8*((13021235856592806837121*alpSb4Pi^2)/
      6384961055481119938929438984375 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/3377402117115674090625 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^20*((13021235856592806837121*alpSb4Pi^2)/
      6384961055481119938929438984375 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/3377402117115674090625 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^12*((13021235856592806837121*alpSb4Pi^2)/
      2128320351827039979643146328125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1125800705705224696875 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/85072264875) + 
   sw^16*((13021235856592806837121*alpSb4Pi^2)/
      2128320351827039979643146328125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1125800705705224696875 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/85072264875) + 
   (7975381833028*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 - 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875 + 
   sw^2*((-13021235856592806837121*alpSb4Pi^2)/
      491642001272046235297566801796875 + 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/482968502747541394959375 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3317818330125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 + 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875)) + 
 mZmt^12*((-94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 + 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225 + 
   sw^10*((-377495968192877706608*alpSb4Pi^2)/6766151295824501772081515625 + 
     (757117772192*alpSb4Pi^2*Log[-(mW2/mt2)])/12131541982178994375 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7250518275) + 
   sw^14*((-377495968192877706608*alpSb4Pi^2)/6766151295824501772081515625 + 
     (757117772192*alpSb4Pi^2*Log[-(mW2/mt2)])/12131541982178994375 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7250518275) + 
   sw^6*((-188747984096438853304*alpSb4Pi^2)/12179072332484103189746728125 + 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/21836775567922189875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/13050932895) + 
   sw^18*((-188747984096438853304*alpSb4Pi^2)/12179072332484103189746728125 + 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/21836775567922189875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/13050932895) + 
   sw^22*((-188747984096438853304*alpSb4Pi^2)/
      223282992762208558478690015625 + (378558886096*alpSb4Pi^2*
       Log[-(mW2/mt2)])/400340885411906814375 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/239267103075) + 
   sw^24*((47186996024109713326*alpSb4Pi^2)/669848978286625675436070046875 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225) + 
   sw^4*((94373992048219426652*alpSb4Pi^2)/20298453887473505316244546875 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/36394625946536983125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/21751554825) + 
   sw^20*((94373992048219426652*alpSb4Pi^2)/20298453887473505316244546875 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/36394625946536983125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/21751554825) + 
   sw^8*((47186996024109713326*alpSb4Pi^2)/1353230259164900354416303125 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/2426308396435798875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1450103655) + 
   sw^16*((47186996024109713326*alpSb4Pi^2)/1353230259164900354416303125 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/2426308396435798875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1450103655) + 
   sw^12*((188747984096438853304*alpSb4Pi^2)/2899779126781929330892078125 - 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/5199232278076711875 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3107364975) + 
   (94639721524*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 - 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225 + 
   sw^2*((-47186996024109713326*alpSb4Pi^2)/60895361662420515948733640625 + 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/400340885411906814375 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/239267103075 - 
     (94639721524*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 + 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225)) + 
 mZmt^10*((-38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 + 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055 + 
   sw^10*((-31258607421500432*alpSb4Pi^2)/43559661412230207118875 + 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/199592456218155 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/617315985) + 
   sw^6*((-62517214843000864*alpSb4Pi^2)/182950577931366869899275 + 
     (305574848*alpSb4Pi^2*Log[-(mW2/mt2)])/838288316116251 - 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2592727137) + 
   sw^14*((-62517214843000864*alpSb4Pi^2)/182950577931366869899275 + 
     (305574848*alpSb4Pi^2*Log[-(mW2/mt2)])/838288316116251 - 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2592727137) + 
   sw^18*((-15629303710750216*alpSb4Pi^2)/548851733794100609697825 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/2514864948348753 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7778181411) + 
   sw^20*((7814651855375108*alpSb4Pi^2)/2744258668970503048489125 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055) + 
   sw^4*((7814651855375108*alpSb4Pi^2)/60983525977122289966425 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/279429438705417 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/864242379) + 
   sw^16*((7814651855375108*alpSb4Pi^2)/60983525977122289966425 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/279429438705417 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/864242379) + 
   sw^8*((15629303710750216*alpSb4Pi^2)/26135796847338124271325 - 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/119755473730893 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/370389591) + 
   sw^12*((15629303710750216*alpSb4Pi^2)/26135796847338124271325 - 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/119755473730893 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/370389591) + 
   (38196856*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 - 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055 + 
   sw^2*((-7814651855375108*alpSb4Pi^2)/304917629885611449832125 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/2514864948348753 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7778181411 - 
     (38196856*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 + 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055)) + 
 mZmt^8*((-642088*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 + 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755 + 
   sw^6*((-19763721282364*alpSb4Pi^2)/2424824423535989475 + 
     (5136704*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/62026965) + 
   sw^10*((-19763721282364*alpSb4Pi^2)/2424824423535989475 + 
     (5136704*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/62026965) + 
   sw^14*((-19763721282364*alpSb4Pi^2)/16973770964751926325 + 
     (5136704*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755) + 
   sw^16*((4940930320591*alpSb4Pi^2)/33947541929503852650 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755) + 
   sw^4*((9881860641182*alpSb4Pi^2)/2424824423535989475 - 
     (2568352*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/62026965) + 
   sw^12*((9881860641182*alpSb4Pi^2)/2424824423535989475 - 
     (2568352*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/62026965) + 
   sw^8*((4940930320591*alpSb4Pi^2)/484964884707197895 - 
     (6420880*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/12405393) + 
   (642088*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 - 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755 + 
   sw^2*((-4940930320591*alpSb4Pi^2)/4849648847071978950 + 
     (5136704*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755 - 
     (642088*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 + 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755)) + 
 mZmt^6*((-6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 + 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175 + 
   sw^6*((-1266718677376*alpSb4Pi^2)/5758114853365875 + 
     (25020992*alpSb4Pi^2*Log[-(mW2/mt2)])/127830277575 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2837835) + 
   sw^10*((-633359338688*alpSb4Pi^2)/9596858088943125 + 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/213050462625 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4729725) + 
   sw^12*((316679669344*alpSb4Pi^2)/28790574266829375 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175) + 
   sw^4*((316679669344*alpSb4Pi^2)/1919371617788625 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/42610092525 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945945) + 
   sw^8*((316679669344*alpSb4Pi^2)/1919371617788625 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/42610092525 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945945) + 
   (6255248*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 - 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175 + 
   sw^2*((-316679669344*alpSb4Pi^2)/5758114853365875 + 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/213050462625 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4729725 - 
     (6255248*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 + 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175)) + 
 mZmt^4*((-52576*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 + 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575 + 
   sw^6*((-92216464*alpSb4Pi^2)/12658629375 + 
     (210304*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575) + 
   sw^8*((23054116*alpSb4Pi^2)/12658629375 - 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575) + 
   sw^4*((46108232*alpSb4Pi^2)/4219543125 - 
     (105152*alpSb4Pi^2*Log[-(mW2/mt2)])/13395375 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/42525) + 
   (52576*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 - 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575 + 
   sw^2*((-23054116*alpSb4Pi^2)/4219543125 + 
     (210304*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575 - 
     (52576*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 + 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575)) + 
 mZmt^2*((-2816*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 + 
   (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 + 
   sw^4*((112096*alpSb4Pi^2)/30375 - (2816*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405) + 
   (2816*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 - (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    405 + sw^2*((-112096*alpSb4Pi^2)/30375 + 
     (5632*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 - 
     (2816*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/405)) + 
 mZmt*((280*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
   (176*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/3 - 
   (280*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mZ2/mt2)]*
    (344*alpSb4Pi^2 - (2240*alpSb4Pi^2*Zeta[3])/9) + 
   Log[-(mW2/mt2)]*(-344*alpSb4Pi^2 - (176*alpSb4Pi^2*Log[mu2/mt2])/3 + 
     (2240*alpSb4Pi^2*Zeta[3])/9) + 
   sw^2*((-280*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
     (176*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/3 + 
     (280*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mW2/mt2)]*
      (344*alpSb4Pi^2 + (176*alpSb4Pi^2*Log[mu2/mt2])/3 - 
       (2240*alpSb4Pi^2*Zeta[3])/9) + Log[-(mZ2/mt2)]*
      (-344*alpSb4Pi^2 + (2240*alpSb4Pi^2*Zeta[3])/9)) + 
   nf*((-16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
     (32*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/9 + 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mW2/mt2)]*
      ((176*alpSb4Pi^2)/9 + (32*alpSb4Pi^2*Log[mu2/mt2])/9 - 
       (128*alpSb4Pi^2*Zeta[3])/9) + Log[-(mZ2/mt2)]*
      ((-176*alpSb4Pi^2)/9 + (128*alpSb4Pi^2*Zeta[3])/9) + 
     sw^2*((16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
       (32*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/9 - 
       (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mZ2/mt2)]*
        ((176*alpSb4Pi^2)/9 - (128*alpSb4Pi^2*Zeta[3])/9) + 
       Log[-(mW2/mt2)]*((-176*alpSb4Pi^2)/9 - (32*alpSb4Pi^2*Log[mu2/mt2])/
          9 + (128*alpSb4Pi^2*Zeta[3])/9))))


==> anc/src/result/deltaK-ud-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((-4*Log[-(mW2/mt2)])/3 + sw^2*((4*Log[-(mW2/mt2)])/3 - 
    (4*Log[-(mZ2/mt2)])/3) + (4*Log[-(mZ2/mt2)])/3)


==> anc/src/result/deltaK-ud-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((-16*alpSb4Pi*Log[-(mW2/mt2)])/3 + (16*alpSb4Pi*Log[-(mZ2/mt2)])/3 + 
  sw^2*((16*alpSb4Pi*Log[-(mW2/mt2)])/3 - (16*alpSb4Pi*Log[-(mZ2/mt2)])/3))


==> anc/src/result/deltagW-tb-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi^2*(314/81 + (392*Cl2)/Sqrt[3] + (16*Cl2^2)/3 - (13252*Pi^2)/243 + 
   (71*Pi^4)/45 - (32*Pi^2*Log[2])/9 + (32*Pi^2*Log[2]^2)/27 - 
   (32*Log[2]^4)/27 + (-88/3 - (88*Pi^2)/9)*Log[mu2/mt2] - 
   (256*PolyLog[4, 1/2])/9 - (5072*Zeta[3])/27 + 
   sw^2*(-314/81 - (392*Cl2)/Sqrt[3] - (16*Cl2^2)/3 + (13252*Pi^2)/243 - 
     (71*Pi^4)/45 + (32*Pi^2*Log[2])/9 - (32*Pi^2*Log[2]^2)/27 + 
     (32*Log[2]^4)/27 + (88/3 + (88*Pi^2)/9)*Log[mu2/mt2] + 
     (256*PolyLog[4, 1/2])/9 + (5072*Zeta[3])/27) + 
   nf*(-8/9 + (104*Pi^2)/27 + (16/9 + (16*Pi^2)/27)*Log[mu2/mt2] - 
     (64*Zeta[3])/9 + sw^2*(8/9 - (104*Pi^2)/27 + (-16/9 - (16*Pi^2)/27)*
        Log[mu2/mt2] + (64*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^3*(33580484803637/1152216576000 - 
   (354796*Cl2)/(2025*Sqrt[3]) + (64*Cl2^2)/45 - (18618337*Pi^2)/1913625 + 
   (1132*Pi^4)/6075 - (832*Pi^2*Log[2])/945 + (-124751/9450 - (176*Pi^2)/135)*
    Log[mu2/mt2] - (1784*Log[mZmt])/99225 - (2*Log[mZmt]^2)/945 + 
   sw^6*(66350583209/47239200 + (4612348*Cl2)/(2025*Sqrt[3]) - 
     (832*Cl2^2)/45 + (35081233*Pi^2)/273375 - (14716*Pi^4)/6075 + 
     (6784*Pi^2*Log[2])/567 + (3544904/18225 + (2288*Pi^2)/135)*
      Log[mu2/mt2] - (441132623*Zeta[3])/233280) + 
   sw^2*(371319697253111/493807104000 + (2483572*Cl2)/(2025*Sqrt[3]) - 
     (448*Cl2^2)/45 + (18750637*Pi^2)/273375 - (7924*Pi^4)/6075 + 
     (1984*Pi^2*Log[2])/315 + (8332423/85050 + (1232*Pi^2)/135)*
      Log[mu2/mt2] + (4*Log[mZmt])/8505 + (2*Log[mZmt]^2)/405 - 
     (359406049927*Zeta[3])/348364800) + (12442075367*Zeta[3])/348364800 + 
   sw^8*(-5294596/18225 - (1419184*Cl2)/(2025*Sqrt[3]) + (256*Cl2^2)/45 - 
     (10900564*Pi^2)/273375 + (4528*Pi^4)/6075 - (512*Pi^2*Log[2])/135 + 
     (-1760/27 - (704*Pi^2)/135)*Log[mu2/mt2] + (547264*Zeta[3])/1215) + 
   sw^4*(-614144216659597/324060912000 - (354796*Cl2)/(135*Sqrt[3]) + 
     (64*Cl2^2)/3 - (18793387*Pi^2)/127575 + (1132*Pi^4)/405 - 
     (5504*Pi^2*Log[2])/405 + (-3901832/18225 - (176*Pi^2)/9)*Log[mu2/mt2] + 
     (5212*Log[mZmt])/297675 - (8*Log[mZmt]^2)/2835 + 
     (2273599529*Zeta[3])/933120) + nf*(193306/91125 + (19112*Pi^2)/42525 + 
     (11341/14175 + (32*Pi^2)/405)*Log[mu2/mt2] + 
     sw^4*(26663566/820125 + (104*Pi^2)/15 + (709424/54675 + (32*Pi^2)/27)*
        Log[mu2/mt2] - (128*Zeta[3])/9) + 
     sw^8*(10984/1215 + (11744*Pi^2)/6075 + (320/81 + (128*Pi^2)/405)*
        Log[mu2/mt2] - (512*Zeta[3])/135) - (128*Zeta[3])/135 + 
     sw^2*(-4124206/273375 - (136664*Pi^2)/42525 + 
       (-757493/127575 - (224*Pi^2)/405)*Log[mu2/mt2] + (896*Zeta[3])/135) + 
     sw^6*(-23444902/820125 - (259496*Pi^2)/42525 + 
       (-644528/54675 - (416*Pi^2)/405)*Log[mu2/mt2] + 
       (1664*Zeta[3])/135))) + alpSb4Pi^2*mZmt^4*
  (692215770283918303/6636767477760000 - (168270272*Cl2)/(820125*Sqrt[3]) + 
   (16*Cl2^2)/27 - (9839336*Pi^2)/1913625 + (283*Pi^4)/3645 - 
   (328*Pi^2*Log[2])/567 + (-50932981/5953500 - (44*Pi^2)/81)*Log[mu2/mt2] - 
   (161072*Log[mZmt])/40186125 + (16*Log[mZmt]^2)/127575 + 
   sw^6*(108560566286483/49380710400 + (5721189248*Cl2)/(820125*Sqrt[3]) - 
     (544*Cl2^2)/27 + (337204664*Pi^2)/1913625 - (9622*Pi^4)/3645 + 
     (512032*Pi^2*Log[2])/25515 + (4104104884/13395375 + (1496*Pi^2)/81)*
      Log[mu2/mt2] - (2357197157069*Zeta[3])/522547200) + 
   sw^2*(617319745151179163/796412097331200 + (168270272*Cl2)/
      (91125*Sqrt[3]) - (16*Cl2^2)/3 + (88905224*Pi^2)/1913625 - 
     (283*Pi^4)/405 + (44728*Pi^2*Log[2])/8505 + 
     (1410175327/17860500 + (44*Pi^2)/9)*Log[mu2/mt2] + 
     (588368*Log[mZmt])/120558375 - (16*Log[mZmt]^2)/54675 - 
     (60705363264169*Zeta[3])/44590694400) + 
   sw^10*(144230123/656100 + (168270272*Cl2)/(164025*Sqrt[3]) - 
     (80*Cl2^2)/27 + (9933596*Pi^2)/382725 - (283*Pi^4)/729 + 
     (80*Pi^2*Log[2])/27 + (11066/243 + (220*Pi^2)/81)*Log[mu2/mt2] - 
     (233204*Zeta[3])/405) - (289701605527*Zeta[3])/44590694400 + 
   sw^8*(-1009610861/1093500 - (1177891904*Cl2)/(273375*Sqrt[3]) + 
     (112*Cl2^2)/9 - (9933596*Pi^2)/91125 + (1981*Pi^4)/1215 - 
     (112*Pi^2*Log[2])/9 + (-77462/405 - (308*Pi^2)/27)*Log[mu2/mt2] + 
     (1632428*Zeta[3])/675) + sw^4*(-738676133980745411/311098475520000 - 
     (4375027072*Cl2)/(820125*Sqrt[3]) + (416*Cl2^2)/27 - 
     (85777672*Pi^2)/637875 + (7358*Pi^4)/3645 - (55648*Pi^2*Log[2])/3645 + 
     (-442156396/1913625 - (1144*Pi^2)/81)*Log[mu2/mt2] - 
     (105152*Log[mZmt])/120558375 + (64*Log[mZmt]^2)/382725 + 
     (241044326953*Zeta[3])/59719680) + 
   nf*(2158609921/1875352500 + (50*Pi^2)/189 + 
     (4630271/8930250 + (8*Pi^2)/243)*Log[mu2/mt2] + 
     sw^4*(225845411/7441875 + (25484*Pi^2)/3645 + 
       (80392072/5740875 + (208*Pi^2)/243)*Log[mu2/mt2] - (832*Zeta[3])/81) + 
     sw^8*(180397/7290 + (154*Pi^2)/27 + (14084/1215 + (56*Pi^2)/81)*
        Log[mu2/mt2] - (224*Zeta[3])/27) - (32*Zeta[3])/81 + 
     sw^10*(-25771/4374 - (110*Pi^2)/81 + (-2012/729 - (40*Pi^2)/243)*
        Log[mu2/mt2] + (160*Zeta[3])/81) + 
     sw^2*(-2178292201/208372500 - (20474*Pi^2)/8505 + 
       (-128197757/26790750 - (8*Pi^2)/27)*Log[mu2/mt2] + (32*Zeta[3])/9) + 
     sw^6*(-18706208921/468838125 - (234596*Pi^2)/25515 + 
       (-746200888/40186125 - (272*Pi^2)/243)*Log[mu2/mt2] + 
       (1088*Zeta[3])/81))) + alpSb4Pi^2*mZmt^5*
  (3251154049860502000231/17667075025797120000 - 
   (221071576*Cl2)/(893025*Sqrt[3]) + (32*Cl2^2)/105 - 
   (118924073*Pi^2)/38201625 + (566*Pi^4)/14175 - (4192*Pi^2*Log[2])/10395 + 
   (-293347979/53581500 - (88*Pi^2)/315)*Log[mu2/mt2] - 
   (43096*Log[mZmt])/108056025 - Log[mZmt]^2/93555 + 
   sw^6*(2616285448867096231/933295426560000 + (442143152*Cl2)/
      (25515*Sqrt[3]) - (64*Cl2^2)/3 + (2147422264*Pi^2)/9823275 - 
     (1132*Pi^4)/405 + (1595648*Pi^2*Log[2])/56133 + 
     (1343781956/3444525 + (176*Pi^2)/9)*Log[mu2/mt2] - 
     (20462211524917*Zeta[3])/2090188800) + 
   sw^10*(932770129/1148175 + (6853218856*Cl2)/(893025*Sqrt[3]) - 
     (992*Cl2^2)/105 + (1008932324*Pi^2)/10418625 - (17546*Pi^4)/14175 + 
     (3968*Pi^2*Log[2])/315 + (817718/4725 + (2728*Pi^2)/315)*Log[mu2/mt2] - 
     (710393024*Zeta[3])/178605) + 
   sw^2*(42648433473500652507499/53001225077391360000 + 
     (2431787336*Cl2)/(893025*Sqrt[3]) - (352*Cl2^2)/105 + 
     (11794095077*Pi^2)/343814625 - (6226*Pi^4)/14175 + 
     (416608*Pi^2*Log[2])/93555 + (9773781097/160744500 + (968*Pi^2)/315)*
      Log[mu2/mt2] + (323006*Log[mZmt])/972504225 + Log[mZmt]^2/40095 - 
     (37968709708421117*Zeta[3])/20600900812800) - 
   (952069879874147*Zeta[3])/20600900812800 + 
   sw^12*(-60178718/382725 - (442143152*Cl2)/(297675*Sqrt[3]) + 
     (64*Cl2^2)/35 - (65092408*Pi^2)/3472875 + (1132*Pi^4)/4725 - 
     (256*Pi^2*Log[2])/105 + (-52756/1575 - (176*Pi^2)/105)*Log[mu2/mt2] + 
     (45831808*Zeta[3])/59535) + 
   sw^4*(-13633169226804077525987/4968864851005440000 - 
     (1768572608*Cl2)/(178605*Sqrt[3]) + (256*Cl2^2)/21 - 
     (8584513676*Pi^2)/68762925 + (4528*Pi^4)/2835 - 
     (910592*Pi^2*Log[2])/56133 + (-765179558/3444525 - (704*Pi^2)/63)*
      Log[mu2/mt2] + (64858*Log[mZmt])/972504225 - (4*Log[mZmt]^2)/280665 + 
     (383148982346533*Zeta[3])/58525286400) + 
   sw^8*(-391161667/229635 - (2873930488*Cl2)/(178605*Sqrt[3]) + 
     (416*Cl2^2)/21 - (423100652*Pi^2)/2083725 + (7358*Pi^4)/2835 - 
     (1664*Pi^2*Log[2])/63 + (-342914/945 - (1144*Pi^2)/63)*Log[mu2/mt2] + 
     (297906752*Zeta[3])/35721) + nf*(93376744598/139244923125 + 
     (560668*Pi^2)/3274425 + (293347979/884094750 + (16*Pi^2)/945)*
      Log[mu2/mt2] + sw^8*(1121042/25515 + (668564*Pi^2)/59535 + 
       (62348/2835 + (208*Pi^2)/189)*Log[mu2/mt2] - (832*Zeta[3])/63) + 
     sw^4*(1792207828/66430125 + (13545632*Pi^2)/1964655 + 
       (139123556/10333575 + (128*Pi^2)/189)*Log[mu2/mt2] - 
       (512*Zeta[3])/63) + sw^12*(172468/42525 + (102856*Pi^2)/99225 + 
       (9592/4725 + (32*Pi^2)/315)*Log[mu2/mt2] - (128*Zeta[3])/105) - 
     (64*Zeta[3])/315 + sw^2*(-3093224862754/417734769375 - 
       (688372*Pi^2)/363825 + (-9773781097/2652284250 - (176*Pi^2)/945)*
        Log[mu2/mt2] + (704*Zeta[3])/315) + 
     sw^10*(-2673254/127575 - (1594268*Pi^2)/297675 + 
       (-148676/14175 - (496*Pi^2)/945)*Log[mu2/mt2] + (1984*Zeta[3])/315) + 
     sw^6*(-153908386084/3255076125 - (3391688*Pi^2)/280665 + 
       (-244323992/10333575 - (32*Pi^2)/27)*Log[mu2/mt2] + 
       (128*Zeta[3])/9))) + alpSb4Pi^2*mZmt^6*
  (56480253527437244947671016871/208667095159091641712640000 - 
   (63975000569*Cl2)/(225042300*Sqrt[3]) + (8*Cl2^2)/45 - 
   (883656309517*Pi^2)/429080652000 + (283*Pi^4)/12150 - 
   (3424*Pi^2*Log[2])/11583 + (-130603725073/35756721000 - (22*Pi^2)/135)*
    Log[mu2/mt2] - (46700894*Log[mZmt])/639151387875 + 
   (16*Log[mZmt]^2)/14189175 + 
   sw^6*(176390223089558074298197/59626378212065280000 + 
     (319875002845*Cl2)/(9001692*Sqrt[3]) - (200*Cl2^2)/9 + 
     (884642480269*Pi^2)/3432645216 - (1415*Pi^4)/486 + 
     (9007976*Pi^2*Log[2])/243243 + (11367336460147/24754653000 + 
       (550*Pi^2)/27)*Log[mu2/mt2] - (143441458781403329*Zeta[3])/
      7725337804800) + sw^10*(958219712183/640120320 + 
     (2367075021053*Cl2)/(75014100*Sqrt[3]) - (296*Cl2^2)/15 + 
     (228906595343*Pi^2)/1000188000 - (10471*Pi^4)/4050 + 
     (296*Pi^2*Log[2])/9 + (15418381/37800 + (814*Pi^2)/45)*Log[mu2/mt2] - 
     (3085412647*Zeta[3])/198450) + 
   sw^2*(529314314423402084897801170187/626001285477274925137920000 + 
     (831675007397*Cl2)/(225042300*Sqrt[3]) - (104*Cl2^2)/45 + 
     (1045021092251*Pi^2)/39007332000 - (3679*Pi^4)/12150 + 
     (8000*Pi^2*Log[2])/2079 + (5110820105023/107270163000 + (286*Pi^2)/135)*
      Log[mu2/mt2] + (152613178*Log[mZmt])/1917454163625 - 
     (16*Log[mZmt]^2)/6081075 - (163099632856929683329*Zeta[3])/
      68559797904998400) + sw^14*(25897830059/274337280 + 
     (63975000569*Cl2)/(32148900*Sqrt[3]) - (56*Cl2^2)/45 + 
     (6186664739*Pi^2)/428652000 - (1981*Pi^4)/12150 + (56*Pi^2*Log[2])/27 + 
     (416713/16200 + (154*Pi^2)/135)*Log[mu2/mt2] - 
     (83389531*Zeta[3])/85050) - (199947318213443231*Zeta[3])/
    2077569633484800 + sw^12*(-1113606692537/1920360960 - 
     (2750925024467*Cl2)/(225042300*Sqrt[3]) + (344*Cl2^2)/45 - 
     (266026583777*Pi^2)/3000564000 + (12169*Pi^4)/12150 - 
     (344*Pi^2*Log[2])/27 + (-17918659/113400 - (946*Pi^2)/135)*
      Log[mu2/mt2] + (3585749833*Zeta[3])/595350) + 
   sw^4*(-10987806849642184725456359977/3667976282093407764480000 - 
     (1215525010811*Cl2)/(75014100*Sqrt[3]) + (152*Cl2^2)/15 - 
     (1527770943173*Pi^2)/13002444000 + (5377*Pi^4)/4050 - 
     (586616*Pi^2*Log[2])/34749 + (-739861339153/3536379000 - (418*Pi^2)/45)*
      Log[mu2/mt2] - (12510496*Log[mZmt])/1917454163625 + 
     (64*Log[mZmt]^2)/42567525 + (303988832878792007*Zeta[3])/
      30901351219200) + sw^8*(-802832731829/384072192 - 
     (1983225017639*Cl2)/(45008460*Sqrt[3]) + (248*Cl2^2)/9 - 
     (191786606909*Pi^2)/600112800 + (8773*Pi^4)/2430 - 
     (1240*Pi^2*Log[2])/27 + (-12918103/22680 - (682*Pi^2)/27)*Log[mu2/mt2] + 
     (2585075461*Zeta[3])/119070) + nf*(6715881847769771/16354409050980000 + 
     (1444819*Pi^2)/12162150 + (130603725073/589985896500 + (4*Pi^2)/405)*
      Log[mu2/mt2] + sw^8*(3473581/54432 + (314123*Pi^2)/17010 + 
       (1174373/34020 + (124*Pi^2)/81)*Log[mu2/mt2] - (496*Zeta[3])/27) + 
     sw^4*(37938380076350981/1617469027020000 + (82549283*Pi^2)/12162150 + 
       (739861339153/58350253500 + (76*Pi^2)/135)*Log[mu2/mt2] - 
       (304*Zeta[3])/45) + sw^12*(4818193/272160 + (435719*Pi^2)/85050 + 
       (1628969/170100 + (172*Pi^2)/405)*Log[mu2/mt2] - (688*Zeta[3])/135) + 
     sw^14*(-112051/38880 - (10133*Pi^2)/12150 + 
       (-37883/24300 - (28*Pi^2)/405)*Log[mu2/mt2] + (112*Zeta[3])/135) - 
     (16*Zeta[3])/135 + sw^2*(-262291650932274941/49063227152940000 - 
       (1447219*Pi^2)/935550 + (-5110820105023/1769957689500 - (52*Pi^2)/405)*
        Log[mu2/mt2] + (208*Zeta[3])/135) + 
     sw^10*(-4145887/90720 - (374921*Pi^2)/28350 + 
       (-1401671/56700 - (148*Pi^2)/135)*Log[mu2/mt2] + (592*Zeta[3])/45) + 
     sw^6*(-582609072919534799/11322283189140000 - (7244071*Pi^2)/486486 + 
       (-11367336460147/408451774500 - (100*Pi^2)/81)*Log[mu2/mt2] + 
       (400*Zeta[3])/27))) + alpSb4Pi^2*mZmt^2*
  (-381507377/17496000 - (3826*Cl2)/(27*Sqrt[3]) + (16*Cl2^2)/3 - 
   (1020481*Pi^2)/43740 + (283*Pi^4)/405 - (64*Pi^2*Log[2])/45 + 
   (-11506/1215 - (44*Pi^2)/9)*Log[mu2/mt2] - (7024*Log[mZmt])/6075 + 
   (32*Log[mZmt]^2)/405 + sw^2*(31932809539/52488000 + 
     (19130*Cl2)/(27*Sqrt[3]) - (80*Cl2^2)/3 + (5117381*Pi^2)/43740 - 
     (283*Pi^4)/81 + (2944*Pi^2*Log[2])/405 + (191378/3645 + (220*Pi^2)/9)*
      Log[mu2/mt2] + (12656*Log[mZmt])/6075 - (224*Log[mZmt]^2)/1215 - 
     (368295089*Zeta[3])/466560) + 
   sw^6*(156222539/314928 + (3826*Cl2)/(9*Sqrt[3]) - 16*Cl2^2 + 
     (985441*Pi^2)/14580 - (283*Pi^4)/135 + (4432*Pi^2*Log[2])/1215 + 
     (-30437/2187 + (44*Pi^2)/3)*Log[mu2/mt2] - (1434692*Zeta[3])/2187) + 
   (4003241*Zeta[3])/51840 + sw^4*(-42619032931/39366000 - 
     (26782*Cl2)/(27*Sqrt[3]) + (112*Cl2^2)/3 - (7053223*Pi^2)/43740 + 
     (1981*Pi^4)/405 - (11536*Pi^2*Log[2])/1215 + 
     (-63679/2187 - (308*Pi^2)/9)*Log[mu2/mt2] - (5632*Log[mZmt])/6075 + 
     (128*Log[mZmt]^2)/1215 + (5984377*Zeta[3])/4374) + 
   nf*(35533/7290 + (1034*Pi^2)/1215 + (2092/3645 + (8*Pi^2)/27)*
      Log[mu2/mt2] + sw^4*(430241/13122 + (6958*Pi^2)/1215 + 
       (11578/6561 + (56*Pi^2)/27)*Log[mu2/mt2] - (224*Zeta[3])/9) - 
     (32*Zeta[3])/9 + sw^6*(-175301/13122 - (2726*Pi^2)/1215 + 
       (5534/6561 - (8*Pi^2)/9)*Log[mu2/mt2] + (32*Zeta[3])/3) + 
     sw^2*(-531499/21870 - (5266*Pi^2)/1215 + (-34796/10935 - (40*Pi^2)/27)*
        Log[mu2/mt2] + (160*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^7*(527806997828934859815688775243557/
    1442306961739641427517767680000 - (3820201390853*Cl2)/
    (11718274050*Sqrt[3]) + (64*Cl2^2)/567 - (1600371335*Pi^2)/1103350248 + 
   (1132*Pi^4)/76545 - (91456*Pi^2*Log[2])/405405 + 
   (-1421436926347/557804847600 - (176*Pi^2)/1701)*Log[mu2/mt2] - 
   (1406147*Log[mZmt])/131482571220 - Log[mZmt]^2/7297290 + 
   sw^10*(144452149180231/133923132000 + (164268659806679*Cl2)/
      (1674039150*Sqrt[3]) - (2752*Cl2^2)/81 + (2407069523*Pi^2)/5511240 - 
     (48676*Pi^4)/10935 + (5504*Pi^2*Log[2])/81 + 
     (10892717/14175 + (7568*Pi^2)/243)*Log[mu2/mt2] - 
     (132257164*Zeta[3])/2835) + 
   sw^6*(26417007342171538979895677560817/11268023138590948652482560000 + 
     (110785840334737*Cl2)/(1674039150*Sqrt[3]) - (1856*Cl2^2)/81 + 
     (232139553563*Pi^2)/788107320 - (32828*Pi^4)/10935 + 
     (23886208*Pi^2*Log[2])/521235 + (4645731980821/8964720765 + 
       (5104*Pi^2)/243)*Log[mu2/mt2] - (1226895561200977350803*Zeta[3])/
      37396253402726400) + sw^14*(63827693823823/312487308000 + 
     (72583826426207*Cl2)/(3906091350*Sqrt[3]) - (1216*Cl2^2)/189 + 
     (1063588859*Pi^2)/12859560 - (21508*Pi^4)/25515 + 
     (2432*Pi^2*Log[2])/189 + (4813061/33075 + (3344*Pi^2)/567)*
      Log[mu2/mt2] - (58439212*Zeta[3])/6615) + 
   sw^2*(86245910343347125682470502170133/96153797449309428501184512000 + 
     (3820201390853*Cl2)/(781218270*Sqrt[3]) - (320*Cl2^2)/189 + 
     (40018769831*Pi^2)/1838917080 - (1132*Pi^4)/5103 + 
     (4117312*Pi^2*Log[2])/1216215 + (4925924159669/128724195600 + 
       (880*Pi^2)/567)*Log[mu2/mt2] + (560381*Log[mZmt])/56349673380 + 
     Log[mZmt]^2/3127410 - (53117455466465007981001*Zeta[3])/
      17551308263679590400) - (76426875491867545661*Zeta[3])/
    501465950390845440 + sw^16*(-3359352306517/117182740500 - 
     (15280805563412*Cl2)/(5859137025*Sqrt[3]) + (512*Cl2^2)/567 - 
     (55978361*Pi^2)/4822335 + (9056*Pi^4)/76545 - (1024*Pi^2*Log[2])/567 + 
     (-2026552/99225 - (1408*Pi^2)/1701)*Log[mu2/mt2] + 
     (24605984*Zeta[3])/19845) + 
   sw^4*(-19996833781044510933765865613297/6438870364909113515704320000 - 
     (42022215299383*Cl2)/(1674039150*Sqrt[3]) + (704*Cl2^2)/81 - 
     (967573847*Pi^2)/8660520 + (12452*Pi^4)/10935 - 
     (9059584*Pi^2*Log[2])/521235 + (-1258430763182/6403371975 - 
       (1936*Pi^2)/243)*Log[mu2/mt2] + (147887*Log[mZmt])/197223856830 - 
     (2*Log[mZmt]^2)/10945935 + (305332910349997346963*Zeta[3])/
      21369287658700800) + sw^12*(-3359352306517/5356925280 - 
     (3820201390853*Cl2)/(66961566*Sqrt[3]) + (1600*Cl2^2)/81 - 
     (279891805*Pi^2)/1102248 + (5660*Pi^4)/2187 - (3200*Pi^2*Log[2])/81 + 
     (-253319/567 - (4400*Pi^2)/243)*Log[mu2/mt2] + (15378740*Zeta[3])/567) + 
   sw^8*(-3359352306517/2976069600 - (3820201390853*Cl2)/(37200870*Sqrt[3]) + 
     (320*Cl2^2)/9 - (55978361*Pi^2)/122472 + (1132*Pi^4)/243 - 
     (640*Pi^2*Log[2])/9 + (-253319/315 - (880*Pi^2)/27)*Log[mu2/mt2] + 
     (3075748*Zeta[3])/63) + nf*(432296852738720479/1658337077769372000 + 
     (19963532*Pi^2)/229864635 + (1421436926347/9203779985400 + 
       (32*Pi^2)/5103)*Log[mu2/mt2] + 
     sw^8*(718927/8748 + (139732*Pi^2)/5103 + (46058/945 + (160*Pi^2)/81)*
        Log[mu2/mt2] - (640*Zeta[3])/27) + 
     sw^12*(3594635/78732 + (698660*Pi^2)/45927 + 
       (46058/1701 + (800*Pi^2)/729)*Log[mu2/mt2] - (3200*Zeta[3])/243) + 
     sw^4*(152954325105044081/7614813112206300 + (219770212*Pi^2)/32837805 + 
       (2516861526364/211311275175 + (352*Pi^2)/729)*Log[mu2/mt2] - 
       (1408*Zeta[3])/243) + sw^16*(1437854/688905 + (1117856*Pi^2)/1607445 + 
       (368464/297675 + (256*Pi^2)/5103)*Log[mu2/mt2] - 
       (1024*Zeta[3])/1701) - (128*Zeta[3])/1701 + 
     sw^2*(-1497150960840846209/382693171792932000 - 
       (99874108*Pi^2)/76621545 + (-4925924159669/2123949227400 - 
         (160*Pi^2)/1701)*Log[mu2/mt2] + (640*Zeta[3])/567) + 
     sw^14*(-13659613/918540 - (2654908*Pi^2)/535815 + 
       (-875102/99225 - (608*Pi^2)/1701)*Log[mu2/mt2] + (2432*Zeta[3])/567) + 
     sw^6*(-2822975824691738189/53303691785444100 - (579452476*Pi^2)/
        32837805 + (-9291463961642/295835785245 - (928*Pi^2)/729)*
        Log[mu2/mt2] + (3712*Zeta[3])/243) + 
     sw^10*(-30913861/393660 - (6008476*Pi^2)/229635 + 
       (-1980494/42525 - (1376*Pi^2)/729)*Log[mu2/mt2] + 
       (5504*Zeta[3])/243))) + alpSb4Pi^2*mZmt^8*
  (2564104353444444091584998753855264970661/
    5442089551124627200047200725893120000 - (127934759516527*Cl2)/
    (351548221500*Sqrt[3]) + (8*Cl2^2)/105 - (105403158180757*Pi^2)/
    98474009634000 + (283*Pi^4)/28350 - (19444*Pi^2*Log[2])/109395 + 
   (-40448337074657/21883113252000 - (22*Pi^2)/315)*Log[mu2/mt2] - 
   (135982934*Log[mZmt])/66497310394515 + (8*Log[mZmt]^2)/434188755 + 
   sw^10*(-4795042730009483/1434890700000 + (895543316615689*Cl2)/
      (3587226750*Sqrt[3]) - (784*Cl2^2)/15 + (476994383417*Pi^2)/649539000 - 
     (13867*Pi^4)/2025 + (5488*Pi^2*Log[2])/45 + 
     (17127341/13500 + (2156*Pi^2)/45)*Log[mu2/mt2] - 
     (28054852*Zeta[3])/243) + 
   sw^6*(89745222221578280049425806548481/178798383686732408369971200000 + 
     (1407282354681797*Cl2)/(12555293625*Sqrt[3]) - (352*Cl2^2)/15 + 
     (1159570501107527*Pi^2)/3516928915500 - (6226*Pi^4)/2025 + 
     (485186656*Pi^2*Log[2])/8860995 + (5361715515772361/9412956803250 + 
       (968*Pi^2)/45)*Log[mu2/mt2] - (3621931821369091974190457*Zeta[3])/
      67697903302764134400) + sw^14*(-8905079355731897/7030964430000 + 
     (1663151873714851*Cl2)/(17577411075*Sqrt[3]) - (416*Cl2^2)/21 + 
     (6200926984421*Pi^2)/22279187700 - (7358*Pi^4)/2835 + 
     (416*Pi^2*Log[2])/9 + (31807919/66150 + (1144*Pi^2)/63)*Log[mu2/mt2] - 
     (74431240*Zeta[3])/1701) + 
   sw^2*(25921502635339758017793901255413760649351/
      27210447755623136000236003629465600000 + (2174890911780959*Cl2)/
      (351548221500*Sqrt[3]) - (136*Cl2^2)/105 + (1791995555799269*Pi^2)/
      98474009634000 - (4811*Pi^4)/28350 + (8926012*Pi^2*Log[2])/2953665 + 
     (26826967510268551/853441416828000 + (374*Pi^2)/315)*Log[mu2/mt2] + 
     (2260378*Log[mZmt])/1055512863405 - (8*Log[mZmt]^2)/186080895 - 
     (365573573303042216980679821*Zeta[3])/98207091724543170969600) + 
   sw^18*(-685006104287069/15624365400000 + (127934759516527*Cl2)/
      (39060913500*Sqrt[3]) - (24*Cl2^2)/35 + (476994383417*Pi^2)/
      49509306000 - (283*Pi^4)/3150 + (8*Pi^2*Log[2])/5 + 
     (2446763/147000 + (22*Pi^2)/35)*Log[mu2/mt2] - (286274*Zeta[3])/189) - 
   (53252132764016599275559*Zeta[3])/242486646233439928320 + 
   sw^16*(50005445612956037/140619288600000 - (9339237444706471*Cl2)/
      (351548221500*Sqrt[3]) + (584*Cl2^2)/105 - (34820589989441*Pi^2)/
      445583754000 + (20659*Pi^4)/28350 - (584*Pi^2*Log[2])/45 + 
     (-178613699/1323000 - (1606*Pi^2)/315)*Log[mu2/mt2] + 
     (20898002*Zeta[3])/1701) + 
   sw^4*(-256535890795938011731222118020277139923/
      85032649236322300000737511342080000 - (127934759516527*Cl2)/
      (3515482215*Sqrt[3]) + (160*Cl2^2)/21 - (105414364719541*Pi^2)/
      984740096340 + (566*Pi^4)/567 - (157525216*Pi^2*Log[2])/8860995 + 
     (-49735069096879/268941622950 - (440*Pi^2)/63)*Log[mu2/mt2] - 
     (1284176*Log[mZmt])/13299462078903 + (32*Log[mZmt]^2)/1302566265 + 
     (5346736950002398864299599*Zeta[3])/270791613211056537600) + 
   sw^12*(13015115981454311/5022117450000 - (2430760430814013*Cl2)/
      (12555293625*Sqrt[3]) + (608*Cl2^2)/15 - (9062893284923*Pi^2)/
      15913705500 + (10754*Pi^4)/2025 - (4256*Pi^2*Log[2])/45 + 
     (-46488497/47250 - (1672*Pi^2)/45)*Log[mu2/mt2] + 
     (21756824*Zeta[3])/243) + sw^8*(28085250275769829/10044234900000 - 
     (5245325140177607*Cl2)/(25110587250*Sqrt[3]) + (656*Cl2^2)/15 - 
     (19556769720097*Pi^2)/31827411000 + (11603*Pi^4)/2025 - 
     (4592*Pi^2*Log[2])/45 + (-100317283/94500 - (1804*Pi^2)/45)*
      Log[mu2/mt2] + (23474468*Zeta[3])/243) + 
   nf*(11027594032352868101/65057839204798440000 + 
     (57397051*Pi^2)/868377510 + (40448337074657/361071368658000 + 
       (4*Pi^2)/945)*Log[mu2/mt2] + sw^8*(4966263703/51030000 + 
       (968297*Pi^2)/25515 + (9119753/141750 + (328*Pi^2)/135)*Log[mu2/mt2] - 
       (1312*Zeta[3])/45) + sw^12*(2301439277/25515000 + 
       (897446*Pi^2)/25515 + (4226227/70875 + (304*Pi^2)/135)*Log[mu2/mt2] - 
       (1216*Zeta[3])/45) + sw^4*(27111760490957751737/1599110753563323000 + 
       (2870558542*Pi^2)/434188755 + (49735069096879/4437536778675 + 
         (80*Pi^2)/189)*Log[mu2/mt2] - (320*Zeta[3])/63) + 
     sw^16*(8842371959/714420000 + (1724041*Pi^2)/357210 + 
       (16237609/1984500 + (292*Pi^2)/945)*Log[mu2/mt2] - 
       (1168*Zeta[3])/315) + sw^18*(-121128383/79380000 - 
       (23617*Pi^2)/39690 + (-222433/220500 - (4*Pi^2)/105)*Log[mu2/mt2] + 
       (16*Zeta[3])/35) + sw^2*(-7312498865622245681443/
        2537255728987139160000 - (975928619*Pi^2)/868377510 + 
       (-26826967510268551/14081783377662000 - (68*Pi^2)/945)*Log[mu2/mt2] + 
       (272*Zeta[3])/315) - (16*Zeta[3])/315 + 
     sw^14*(-1574668979/35721000 - (614042*Pi^2)/35721 + 
       (-2891629/99225 - (208*Pi^2)/189)*Log[mu2/mt2] + (832*Zeta[3])/63) + 
     sw^6*(-2922719804866302554671/55968876374716305000 - 
       (15593546*Pi^2)/765765 + (-5361715515772361/155313787253625 - 
         (176*Pi^2)/135)*Log[mu2/mt2] + (704*Zeta[3])/45) + 
     sw^10*(-847898681/7290000 - (165319*Pi^2)/3645 + 
       (-1557031/20250 - (392*Pi^2)/135)*Log[mu2/mt2] + 
       (1568*Zeta[3])/45))) + alpSb4Pi^2*mZmt^9*
  (1623424715032468011907208128190924205864925267/
    2766611071250965331532701454200890982400000 - 
   (15496346245504207*Cl2)/(38283601321350*Sqrt[3]) + (16*Cl2^2)/297 - 
   (1203749314628017*Pi^2)/1470076286679000 + (283*Pi^4)/40095 - 
   (537440*Pi^2*Log[2])/3741309 + (-78691768343771/56825722044000 - 
     (4*Pi^2)/81)*Log[mu2/mt2] - (588221509*Log[mZmt])/1674901730502000 - 
   Log[mZmt]^2/374130900 + sw^10*(-59083136378880301/3452705746875 + 
     (15496346245504207*Cl2)/(27621645975*Sqrt[3]) - (224*Cl2^2)/3 + 
     (286685717273*Pi^2)/252598500 - (3962*Pi^4)/405 + (1792*Pi^2*Log[2])/9 + 
     (18140551/9450 + (616*Pi^2)/9)*Log[mu2/mt2] - (16974190192*Zeta[3])/
      66825) + sw^14*(-8626137911316523946/797575027528125 + 
     (2262466551843614222*Cl2)/(6380600220225*Sqrt[3]) - (4672*Cl2^2)/99 + 
     (20928057360929*Pi^2)/29175126750 - (82636*Pi^4)/13365 + 
     (37376*Pi^2*Log[2])/297 + (120387293/99225 + (1168*Pi^2)/27)*
      Log[mu2/mt2] - (2478231768032*Zeta[3])/15436575) + 
   sw^6*(-54525144681768214428895003710199045756189/
      17856856339627683000154877381836800000 + (1146729622167311318*Cl2)/
      (6380600220225*Sqrt[3]) - (2368*Cl2^2)/99 + (44540329621606699*Pi^2)/
      122506357223250 - (41884*Pi^4)/13365 + (1193186816*Pi^2*Log[2])/
      18706545 + (1021285968114926/1660771987875 + (592*Pi^2)/27)*
      Log[mu2/mt2] - (3477572314678481512079717083*Zeta[3])/
      41701908434502706790400) + sw^18*(-768080772925443913/683635737881250 + 
     (201452501191554691*Cl2)/(5469085903050*Sqrt[3]) - (1456*Cl2^2)/297 + 
     (3726914324549*Pi^2)/50014503000 - (25753*Pi^4)/40095 + 
     (11648*Pi^2*Log[2])/891 + (21438833/170100 + (364*Pi^2)/81)*
      Log[mu2/mt2] - (110332236248*Zeta[3])/6615675) + 
   sw^2*(332921869603311284218136458080888381594318611/
      328897819659205668783607865184721305600000 + (294430578664579933*Cl2)/
      (38283601321350*Sqrt[3]) - (304*Cl2^2)/297 + (22871817952611223*Pi^2)/
      1470076286679000 - (5377*Pi^4)/40095 + (51058912*Pi^2*Log[2])/
      18706545 + (115139026470515543/4375580597388000 + (76*Pi^2)/81)*
      Log[mu2/mt2] + (2005150349*Log[mZmt])/5938287953598000 + 
     (7*Log[mZmt]^2)/1122392700 - (199792163631968819758776530521*Zeta[3])/
      44208300059386664347238400) - (3762628410300174079953681383*Zeta[3])/
    12771286683822814144757760 + sw^20*(59083136378880301/478545016516875 - 
     (15496346245504207*Cl2)/(3828360132135*Sqrt[3]) + (160*Cl2^2)/297 - 
     (286685717273*Pi^2)/35010152100 + (566*Pi^4)/8019 - 
     (1280*Pi^2*Log[2])/891 + (-1649141/119070 - (40*Pi^2)/81)*Log[mu2/mt2] + 
     (16974190192*Zeta[3])/9261945) + 
   sw^4*(-62848985924304134679119013140727950827526827/
      23329557644477386228202343611813068800000 - (15496346245504207*Cl2)/
      (303838105725*Sqrt[3]) + (224*Cl2^2)/33 - (92599185764719*Pi^2)/
      897482470500 + (3962*Pi^4)/4455 - (338605568*Pi^2*Log[2])/18706545 + 
     (-165611869021541/949012564500 - (56*Pi^2)/9)*Log[mu2/mt2] + 
     (220996253*Log[mZmt])/16330291872394500 - Log[mZmt]^2/280598175 + 
     (126902840753051369327590751*Zeta[3])/4765932392514595061760) + 
   sw^16*(2422408591534092341/531716685018750 - (635350196065672487*Cl2)/
      (4253733480150*Sqrt[3]) + (656*Cl2^2)/33 - (11754114408193*Pi^2)/
      38900169000 + (11603*Pi^4)/4455 - (5248*Pi^2*Log[2])/99 + 
     (-67614781/132300 - (164*Pi^2)/9)*Log[mu2/mt2] + 
     (347970898936*Zeta[3])/5145525) + 
   sw^8*(1358912136714246923/113939289646875 - (356415963646596761*Cl2)/
      (911514317175*Sqrt[3]) + (5152*Cl2^2)/99 - (6593771497279*Pi^2)/
      8335750500 + (91126*Pi^4)/13365 - (41216*Pi^2*Log[2])/297 + 
     (-37930243/28350 - (1288*Pi^2)/27)*Log[mu2/mt2] + 
     (390406374416*Zeta[3])/2205225) + 
   sw^12*(1890660364124169632/113939289646875 - (495883079856134624*Cl2)/
      (911514317175*Sqrt[3]) + (7168*Cl2^2)/99 - (2293485738184*Pi^2)/
      2083937625 + (126784*Pi^4)/13365 - (57344*Pi^2*Log[2])/297 + 
     (-26386256/14175 - (1792*Pi^2)/27)*Log[mu2/mt2] + 
     (543174086144*Zeta[3])/2205225) + 
   nf*(89795028645778718233/804159954278117236800 + 
     (2018851447*Pi^2)/38890907055 + (7153797122161/85238583066000 + 
       (8*Pi^2)/2673)*Log[mu2/mt2] + sw^12*(57442108/382725 + 
       (30773312*Pi^2)/441045 + (52772512/467775 + (3584*Pi^2)/891)*
        Log[mu2/mt2] - (14336*Zeta[3])/297) + 
     sw^8*(330292121/3061800 + (22118318*Pi^2)/441045 + 
       (37930243/467775 + (2576*Pi^2)/891)*Log[mu2/mt2] - 
       (10304*Zeta[3])/297) + sw^16*(588781607/14288400 + 
       (19714153*Pi^2)/1029105 + (67614781/2182950 + (328*Pi^2)/297)*
        Log[mu2/mt2] - (1312*Zeta[3])/99) + 
     sw^4*(33743719254883270681/2398178001299330250 + 
       (4038005966*Pi^2)/617315985 + (165611869021541/15658707314250 + 
         (112*Pi^2)/297)*Log[mu2/mt2] - (448*Zeta[3])/99) + 
     sw^20*(14360527/12859560 + (961666*Pi^2)/1852389 + 
       (1649141/1964655 + (80*Pi^2)/2673)*Log[mu2/mt2] - (320*Zeta[3])/891) + 
     sw^2*(-4468611246970747692979/2106133213585545144000 - 
       (38360372917*Pi^2)/38890907055 + 
       (-115139026470515543/72197079856902000 - (152*Pi^2)/2673)*
        Log[mu2/mt2] + (608*Zeta[3])/891) - (32*Zeta[3])/891 + 
     sw^18*(-186686851/18370800 - (6250829*Pi^2)/1323135 + 
       (-21438833/2806650 - (728*Pi^2)/2673)*Log[mu2/mt2] + 
       (2912*Zeta[3])/891) + sw^6*(-1664700682371964566713/
        33574492018190623500 - (59762854940*Pi^2)/2592727137 + 
       (-2042571936229852/54805475599875 - (1184*Pi^2)/891)*Log[mu2/mt2] + 
       (4736*Zeta[3])/297) + sw^14*(-1048318471/10716300 - 
       (140403236*Pi^2)/3087315 + (-240774586/3274425 - (2336*Pi^2)/891)*
        Log[mu2/mt2] + (9344*Zeta[3])/297) + 
     sw^10*(-157965797/1020600 - (961666*Pi^2)/13365 + 
       (-1649141/14175 - (112*Pi^2)/27)*Log[mu2/mt2] + (448*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^10*(27950343040829869557074853758667908759843187163/
    39184380237552133831696297046007412162560000 - 
   (1865820106463870551*Cl2)/(4211196145348500*Sqrt[3]) + (16*Cl2^2)/405 - 
   (20846680516388893*Pi^2)/32341678306938000 + (283*Pi^4)/54675 - 
   (31352*Pi^2*Log[2])/264537 + (-730867685342310799/685872258640569000 - 
     (44*Pi^2)/1215)*Log[mu2/mt2] - (4403504821*Log[mZmt])/
    62871623708718825 + (16*Log[mZmt]^2)/38890907055 + 
   sw^10*(-3966366490820709280099/80213259911400000 + 
     (113815026494296103611*Cl2)/(100266574889250*Sqrt[3]) - 
     (13664*Cl2^2)/135 + (3937032296476451*Pi^2)/2384024643000 - 
     (241682*Pi^4)/18225 + (13664*Pi^2*Log[2])/45 + 
     (6966120151/2551500 + (37576*Pi^2)/405)*Log[mu2/mt2] - 
     (24738615148*Zeta[3])/49005) + 
   sw^14*(-65022401488864086559/1386402023160000 + (1865820106463870551*Cl2)/
      (1733002528950*Sqrt[3]) - 96*Cl2^2 + (64541513056991*Pi^2)/
      41205364200 - (566*Pi^4)/45 + 288*Pi^2*Log[2] + 
     (114198691/44100 + 88*Pi^2)*Log[mu2/mt2] - (405551068*Zeta[3])/847) + 
   sw^6*(-386930772100849393889832883140894621694365670517/
      43113022526994209749717930994630551142400000 + 
     (76498624365018692591*Cl2)/(280746409689900*Sqrt[3]) - (656*Cl2^2)/27 + 
     (854723159058736613*Pi^2)/2156111887129200 - (11603*Pi^4)/3645 + 
     (5726695952*Pi^2*Log[2])/78567489 + 
     (809108749899730602499/1234570065553024200 + (1804*Pi^2)/81)*
      Log[mu2/mt2] - (1183786835916877648388344099253*Zeta[3])/
      9578465012867110608568320) + 
   sw^18*(-6567262550375272742459/673791383255760000 + 
     (188447830752850925651*Cl2)/(842239229069700*Sqrt[3]) - 
     (1616*Cl2^2)/81 + (6518692818756091*Pi^2)/20025807001200 - 
     (28583*Pi^4)/10935 + (1616*Pi^2*Log[2])/27 + 
     (11534067791/21432600 + (4444*Pi^2)/243)*Log[mu2/mt2] - 
     (20480328934*Zeta[3])/205821) + 
   sw^2*(910056571856495183145128550536665681615341470647/
      848994905146962899686753102663493930188800000 + 
     (1865820106463870551*Cl2)/(200533149778500*Sqrt[3]) - (112*Cl2^2)/135 + 
     (20846845161361693*Pi^2)/1540079919378000 - (1981*Pi^4)/18225 + 
     (65181608*Pi^2*Log[2])/26189163 + 
     (46046238427731631337/2057616775921707000 + (308*Pi^2)/405)*
      Log[mu2/mt2] + (1941783289*Log[mZmt])/26944981589450925 - 
     (16*Log[mZmt]^2)/16667531595 - (21933001125591959405390775785539*
       Zeta[3])/4086811738823300526322483200) + 
   sw^22*(-65022401488864086559/306268810570800000 + 
     (1865820106463870551*Cl2)/(382836013213500*Sqrt[3]) - (176*Cl2^2)/405 + 
     (64541513056991*Pi^2)/9102639546000 - (3113*Pi^4)/54675 + 
     (176*Pi^2*Log[2])/135 + (1256185601/107163000 + (484*Pi^2)/1215)*
      Log[mu2/mt2] - (202775534*Zeta[3])/93555) - 
   (172692805596709056777035222869*Zeta[3])/454090193202588947369164800 + 
   sw^20*(2405828855087971202683/1122985638759600000 - 
     (69035343939163210387*Cl2)/(1403732048449500*Sqrt[3]) + 
     (592*Cl2^2)/135 - (2388035983108667*Pi^2)/33376345002000 + 
     (10471*Pi^4)/18225 - (592*Pi^2*Log[2])/45 + 
     (-4225351567/35721000 - (1628*Pi^2)/405)*Log[mu2/mt2] + 
     (7502694758*Zeta[3])/343035) + 
   sw^4*(-153332831378006061752496080450736160383755463329/
      73908038617704359570945024562223801958400000 - 
     (57840423300379987081*Cl2)/(842239229069700*Sqrt[3]) + (496*Cl2^2)/81 - 
     (646253653879474243*Pi^2)/6468335661387600 + (8773*Pi^4)/10935 - 
     (206187440*Pi^2*Log[2])/11223927 + 
     (-203921094348017866951/1234570065553024200 - (1364*Pi^2)/243)*
      Log[mu2/mt2] - (76393712*Log[mZmt])/37722974225231295 + 
     (64*Log[mZmt]^2)/116672721165 + (190233387767524479097576206773*Zeta[3])/
      5473408578781206062039040) + 
   sw^16*(845291219355233125267/32085303964560000 - 
     (24255661384030317163*Cl2)/(40106629955700*Sqrt[3]) + (1456*Cl2^2)/27 - 
     (64541513056991*Pi^2)/73354604400 + (25753*Pi^4)/3645 - 
     (1456*Pi^2*Log[2])/9 + (-1484582983/1020600 - (4004*Pi^2)/81)*
      Log[mu2/mt2] + (2636081942*Zeta[3])/9801) + 
   sw^8*(1105380825310689471503/37432854625320000 - 
     (31718941809885799367*Cl2)/(46791068281650*Sqrt[3]) + (544*Cl2^2)/9 - 
     (1097205721968847*Pi^2)/1112544833400 + (9622*Pi^4)/1215 - 
     (544*Pi^2*Log[2])/3 + (-1941377747/1190700 - (1496*Pi^2)/27)*
      Log[mu2/mt2] + (6894368156*Zeta[3])/22869) + 
   sw^12*(4616590505709350145689/80213259911400000 - 
     (132473227558934809121*Cl2)/(100266574889250*Sqrt[3]) + 
     (15904*Cl2^2)/135 - (4582447427046361*Pi^2)/2384024643000 + 
     (281302*Pi^4)/18225 - (15904*Pi^2*Log[2])/45 + 
     (-8108107061/2551500 - (43736*Pi^2)/405)*Log[mu2/mt2] + 
     (28794125828*Zeta[3])/49005) + 
   nf*(3466996199726462616634033/47044434325208623688385000 + 
     (443420504*Pi^2)/10606611015 + 
     (730867685342310799/11316892267569388500 + (8*Pi^2)/3645)*Log[mu2/mt2] + 
     sw^12*(79304189323/360855000 + (14995768*Pi^2)/120285 + 
       (8108107061/42099750 + (7952*Pi^2)/1215)*Log[mu2/mt2] - 
       (31808*Zeta[3])/405) + sw^8*(18988327021/168399000 + 
       (3590536*Pi^2)/56133 + (1941377747/19646550 + (272*Pi^2)/81)*
        Log[mu2/mt2] - (1088*Zeta[3])/27) + 
     sw^16*(14520485369/144342000 + (1372852*Pi^2)/24057 + 
       (1484582983/16839900 + (728*Pi^2)/243)*Log[mu2/mt2] - 
       (2912*Zeta[3])/81) + sw^4*(1934627588207571728283473417/
        169359963570751045278186000 + (13746342884*Pi^2)/2121322203 + 
       (203921094348017866951/20370406081624899300 + (248*Pi^2)/729)*
        Log[mu2/mt2] - (992*Zeta[3])/243) + 
     sw^20*(41327535281/5051970000 + (3907348*Pi^2)/841995 + 
       (4225351567/589396500 + (296*Pi^2)/1215)*Log[mu2/mt2] - 
       (1184*Zeta[3])/405) + sw^22*(-1116960413/1377810000 - 
       (105604*Pi^2)/229635 + (-114198691/160744500 - (88*Pi^2)/3645)*
        Log[mu2/mt2] + (352*Zeta[3])/1215) + 
     sw^2*(-1528971710205020853468569123/987933120829381097456085000 - 
       (3103997528*Pi^2)/3535537005 + 
       (-46046238427731631337/33950676802708165500 - (56*Pi^2)/1215)*
        Log[mu2/mt2] + (224*Zeta[3])/405) - (32*Zeta[3])/1215 + 
     sw^18*(-112813001713/3031182000 - (10666004*Pi^2)/505197 + 
       (-11534067791/353637900 - (808*Pi^2)/729)*Log[mu2/mt2] + 
       (3232*Zeta[3])/243) + sw^6*(-53732809695005985416646679931/
        1185519744995257316947302000 - (2597239204*Pi^2)/101015343 + 
       (-809108749899730602499/20370406081624899300 - (328*Pi^2)/243)*
        Log[mu2/mt2] + (1312*Zeta[3])/81) + 
     sw^14*(-1116960413/6237000 - (211208*Pi^2)/2079 + 
       (-114198691/727650 - (16*Pi^2)/3)*Log[mu2/mt2] + 64*Zeta[3]) + 
     sw^10*(-68134585193/360855000 - (12883688*Pi^2)/120285 + 
       (-6966120151/42099750 - (6832*Pi^2)/1215)*Log[mu2/mt2] + 
       (27328*Zeta[3])/405))) + alpSb4Pi^2*mZmt^11*
  (37017283418890374164199141430358127247355176085732341387/
    43508784898008087093258509700449549491933229875200000 - 
   (211081001339710145717*Cl2)/(436720182073300125*Sqrt[3]) + 
   (64*Cl2^2)/2145 - (1813459829467759721*Pi^2)/3492002877196333500 + 
   (1132*Pi^4)/289575 - (2218784*Pi^2*Log[2])/22309287 + 
   (-4409058909672850781/5258353982911029000 - (16*Pi^2)/585)*Log[mu2/mt2] - 
   (1043035181*Log[mZmt])/79514886000627000 - Log[mZmt]^2/15058768725 + 
   sw^14*(-9830587992434615399129/64781548516912500 + 
     (37572418238468405937626*Cl2)/(13233944911312125*Sqrt[3]) - 
     (11392*Cl2^2)/65 + (21725460348618121*Pi^2)/7121972607750 - 
     (201496*Pi^4)/8775 + (22784*Pi^2*Log[2])/39 + 
     (31766580697/6449625 + (31328*Pi^2)/195)*Log[mu2/mt2] - 
     (98390583313696*Zeta[3])/79053975) + 
   sw^10*(-7400555005540665525187/64781548516912500 + 
     (28284854179521159526078*Cl2)/(13233944911312125*Sqrt[3]) - 
     (8576*Cl2^2)/65 + (16355121835476563*Pi^2)/7121972607750 - 
     (151688*Pi^4)/8775 + (17152*Pi^2*Log[2])/39 + 
     (23914167491/6449625 + (23584*Pi^2)/195)*Log[mu2/mt2] - 
     (74069315528288*Zeta[3])/79053975) + 
   sw^18*(-4086873659776188424357/77737858220295000 + 
     (7809997049569275391529*Cl2)/(7940366946787275*Sqrt[3]) - 
     (2368*Cl2^2)/39 + (9031932953919893*Pi^2)/8546367129300 - 
     (41884*Pi^4)/5265 + (23680*Pi^2*Log[2])/117 + 
     (13206331301/7739550 + (6512*Pi^2)/117)*Log[mu2/mt2] - 
     (20451975183184*Zeta[3])/47432385) + 
   sw^6*(-1334359692782651102390683555133238046602135138300823/
      74499302926645994447512584758721592374067200000 + 
     (211081001339710145717*Cl2)/(529357796452485*Sqrt[3]) - (320*Cl2^2)/13 + 
     (1813465627197277301*Pi^2)/4232730760237980 - (1132*Pi^4)/351 + 
     (1036859776*Pi^2*Log[2])/12636729 + 
     (32349515456546177053/46764017634584250 + (880*Pi^2)/39)*Log[mu2/mt2] - 
     (214486786005947351436363121216021*Zeta[3])/
      1207467104652338791868006400) + 
   sw^22*(-2098664852317502163859/610797457445175000 + 
     (4010539025454492768623*Cl2)/(62388597439042875*Sqrt[3]) - 
     (8512*Cl2^2)/2145 + (4638019624985891*Pi^2)/67150027444500 - 
     (150556*Pi^4)/289575 + (17024*Pi^2*Log[2])/1287 + 
     (6781629587/60810750 + (2128*Pi^2)/585)*Log[mu2/mt2] - 
     (10502365634608*Zeta[3])/372683025) + 
   sw^2*(49271681914173764092882484518142460035342823309840572113/
      43508784898008087093258509700449549491933229875200000 + 
     (4854863030813333351491*Cl2)/(436720182073300125*Sqrt[3]) - 
     (1472*Cl2^2)/2145 + (41709676074234693223*Pi^2)/3492002877196333500 - 
     (26036*Pi^4)/289575 + (105989984*Pi^2*Log[2])/46334673 + 
     (4680433261041293471/242693260749739800 + (368*Pi^2)/585)*Log[mu2/mt2] + 
     (1547840296229*Log[mZmt])/120942141606953667000 + 
     Log[mZmt]^2/6453758025 - (30840772759130320449669126264641029*Zeta[3])/
      4887826839632667429481689907200) - 
   (2318845675700279297287452907911943*Zeta[3])/
    4887826839632667429481689907200 + 
   sw^24*(110456044858815903361/356298516843018750 - 
     (844324005358840582868*Cl2)/(145573394024433375*Sqrt[3]) + 
     (256*Cl2^2)/715 - (244106296051889*Pi^2)/39170849342625 + 
     (4528*Pi^4)/96525 - (512*Pi^2*Log[2])/429 + 
     (-713855746/70945875 - (64*Pi^2)/195)*Log[mu2/mt2] + 
     (2211024344128*Zeta[3])/869593725) + 
   sw^4*(-1744638409253064744668008069474986910404119426039412509/
      1553885174928860253330661060730341053283329638400000 - 
     (3588377022775072477189*Cl2)/(39701834733936375*Sqrt[3]) + 
     (1088*Cl2^2)/195 - (30828910387151061397*Pi^2)/317454807017848500 + 
     (19244*Pi^4)/26325 - (436468480*Pi^2*Log[2])/23468211 + 
     (-7332551353878460711/46764017634584250 - (2992*Pi^2)/585)*
      Log[mu2/mt2] + (4827026759*Log[mZmt])/15117767700869208375 - 
     (4*Log[mZmt]^2)/45176306175 + (410079428560537578837508203295*Zeta[3])/
      9199749368779724128518144) + 
   sw^20*(6737818736387770105021/388689291101475000 - 
     (12875941081722318888737*Cl2)/(39701834733936375*Sqrt[3]) + 
     (3904*Cl2^2)/195 - (14890484059165229*Pi^2)/42731835646500 + 
     (69052*Pi^4)/26325 - (7808*Pi^2*Log[2])/117 + 
     (-21772600253/38697750 - (10736*Pi^2)/585)*Log[mu2/mt2] + 
     (33718121247952*Zeta[3])/237161925) + 
   sw^8*(110456044858815903361/1850901386197500 - (422162002679420291434*Cl2)/
      (378112711751775*Sqrt[3]) + (896*Cl2^2)/13 - (244106296051889*Pi^2)/
      203484931650 + (15848*Pi^4)/1755 - (8960*Pi^2*Log[2])/39 + 
     (-356927873/184275 - (2464*Pi^2)/39)*Log[mu2/mt2] + 
     (1105512172064*Zeta[3])/2258685) + 
   sw^16*(110456044858815903361/1036504776270600 - 
     (211081001339710145717*Cl2)/(105871559290497*Sqrt[3]) + 
     (1600*Cl2^2)/13 - (244106296051889*Pi^2)/113951561724 + 
     (5660*Pi^4)/351 - (16000*Pi^2*Log[2])/39 + 
     (-356927873/103194 - (4400*Pi^2)/39)*Log[mu2/mt2] + 
     (2763780430160*Zeta[3])/3162159) + 
   sw^12*(110456044858815903361/711885148537500 - (422162002679420291434*Cl2)/
      (145427966058375*Sqrt[3]) + (896*Cl2^2)/5 - (244106296051889*Pi^2)/
      78263435250 + (15848*Pi^4)/675 - (1792*Pi^2*Log[2])/3 + 
     (-356927873/70875 - (2464*Pi^2)/15)*Log[mu2/mt2] + 
     (1105512172064*Zeta[3])/868725) + 
   nf*(485624173671102070596027859/10098871901811451218439980000 + 
     (6342827584*Pi^2)/184577479515 + 
     (4409058909672850781/86762840718031978500 + (32*Pi^2)/19305)*
      Log[mu2/mt2] + sw^12*(60794684339/210498750 + (11953184*Pi^2)/57915 + 
       (713855746/2338875 + (448*Pi^2)/45)*Log[mu2/mt2] - 
       (1792*Zeta[3])/15) + sw^16*(60794684339/306486180 + 
       (149414800*Pi^2)/1054053 + (356927873/1702701 + (800*Pi^2)/117)*
        Log[mu2/mt2] - (3200*Zeta[3])/39) + 
     sw^8*(60794684339/547296750 + (11953184*Pi^2)/150579 + 
       (713855746/6081075 + (448*Pi^2)/117)*Log[mu2/mt2] - 
       (1792*Zeta[3])/39) + sw^20*(3708475744679/114932317500 + 
       (364572112*Pi^2)/15810795 + (21772600253/638512875 + (1952*Pi^2)/1755)*
        Log[mu2/mt2] - (7808*Zeta[3])/585) + 
     sw^4*(57687134993670820136578069/6415150135255721412052500 + 
       (754801413136*Pi^2)/117458396055 + 
       (7332551353878460711/771606290970640125 + (544*Pi^2)/1755)*
        Log[mu2/mt2] - (2176*Zeta[3])/585) + 
     sw^24*(60794684339/105354624375 + (23906368*Pi^2)/57972915 + 
       (1427711492/2341213875 + (128*Pi^2)/6435)*Log[mu2/mt2] - 
       (512*Zeta[3])/2145) + sw^2*(-2577558026549362521945560717/
        2330508900418027204255380000 - (145885789472*Pi^2)/184577479515 + 
       (-4680433261041293471/4004438802370706700 - (736*Pi^2)/19305)*
        Log[mu2/mt2] + (2944*Zeta[3])/6435) - (128*Zeta[3])/6435 + 
     sw^22*(-1155099002441/180607927500 - (113555248*Pi^2)/24845535 + 
       (-6781629587/1003377375 - (4256*Pi^2)/19305)*Log[mu2/mt2] + 
       (17024*Zeta[3])/6435) + sw^6*(-356303049415717256654067401/
        8981210189358009976873500 - (95143070416*Pi^2)/3355954173 + 
       (-32349515456546177053/771606290970640125 - (160*Pi^2)/117)*
        Log[mu2/mt2] + (640*Zeta[3])/39) + 
     sw^18*(-2249403320543/22986463500 - (221133904*Pi^2)/3162159 + 
       (-13206331301/127702575 - (1184*Pi^2)/351)*Log[mu2/mt2] + 
       (4736*Zeta[3])/117) + sw^10*(-4073243850713/19155386250 - 
       (800863328*Pi^2)/5270265 + (-47828334982/212837625 - (4288*Pi^2)/585)*
        Log[mu2/mt2] + (17152*Zeta[3])/195) + 
     sw^14*(-5410726906171/19155386250 - (1063833376*Pi^2)/5270265 + 
       (-63533161394/212837625 - (5696*Pi^2)/585)*Log[mu2/mt2] + 
       (22784*Zeta[3])/195))) + alpSb4Pi^2*mZmt^12*
  (4341692139563917507040142861442558086839143168660812869037397/
    4343917084217127415390929608492883021274613670739968000000 - 
   (49766464655638930720579*Cl2)/(95379687764808747300*Sqrt[3]) + 
   (16*Cl2^2)/693 - (8340607630951060097*Pi^2)/19555216112299467600 + 
   (283*Pi^4)/93555 - (990532*Pi^2*Log[2])/11700675 + 
   (-986578516434087478739/1467431318164371159600 - (4*Pi^2)/189)*
    Log[mu2/mt2] - (6491678857649*Log[mZmt])/2402045312471440886250 + 
   (8*Log[mZmt]^2)/717801309225 + 
   sw^14*(-5830203327354473351660641337/14162438486289783690000 + 
     (4827347071596976279896163*Cl2)/(722573392157642025*Sqrt[3]) - 
     (6208*Cl2^2)/21 + (21780581416561897*Pi^2)/3988304660340 - 
     (109804*Pi^4)/2835 + (68288*Pi^2*Log[2])/63 + 
     (18654988493/2167074 + (17072*Pi^2)/63)*Log[mu2/mt2] - 
     (320040754003216*Zeta[3])/110675565) + 
   sw^10*(-4387678792751304687332235233/18883251315053044920000 + 
     (3632951919861641942602267*Cl2)/(963431189543522700*Sqrt[3]) - 
     (1168*Cl2^2)/7 + (16391571581536273*Pi^2)/5317739547120 - 
     (20659*Pi^4)/945 + (12848*Pi^2*Log[2])/21 + 
     (14039321237/2889432 + (3212*Pi^2)/21)*Log[mu2/mt2] - 
     (60213853201636*Zeta[3])/36891855) + 
   sw^18*(-661157078359785637817186131/3089986578826861896000 + 
     (547431111212028237926369*Cl2)/(157652376470758260*Sqrt[3]) - 
     (9680*Cl2^2)/63 + (224542076459401*Pi^2)/79106869296 - 
     (34243*Pi^4)/1701 + (106480*Pi^2*Log[2])/189 + 
     (116353278745/26004888 + (26620*Pi^2)/189)*Log[mu2/mt2] - 
     (9073320345452*Zeta[3])/6036849) + 
   sw^6*(-104218088058114148568080058257549033249818914446227381798839/
      3393685222044630793274163756635064860370791930265600000 + 
     (49766464655638930720579*Cl2)/(88478374549915350*Sqrt[3]) - 
     (224*Cl2^2)/9 + (8340615382593038177*Pi^2)/18140274686734200 - 
     (3962*Pi^4)/1215 + (124932006176*Pi^2*Log[2])/1368978975 + 
     (341850791959380674264323/471674352267119301300 + (616*Pi^2)/27)*
      Log[mu2/mt2] - (311610588308655833077027931107030601*Zeta[3])/
      1262883489665856656421106483200) + 
   sw^22*(-1743050479312162136063490709/62314729339675048236000 + 
     (1443227475013528990896791*Cl2)/(3179322925493624910*Sqrt[3]) - 
     (4640*Cl2^2)/231 + (6511720217322629*Pi^2)/17548540505496 - 
     (16414*Pi^4)/6237 + (4640*Pi^2*Log[2])/63 + 
     (27886323005/47675628 + (1160*Pi^2)/63)*Log[mu2/mt2] - 
     (47841143639656*Zeta[3])/243486243) + 
   sw^2*(27671695287265291480077416471678536313972194766516595738641/
      23229503124155761579630639617609000113767987544064000000 + 
     (49766464655638930720579*Cl2)/(3815187510592349892*Sqrt[3]) - 
     (400*Cl2^2)/693 + (208515339556461881753*Pi^2)/19555216112299467600 - 
     (1415*Pi^4)/18711 + (965769692*Pi^2*Log[2])/456326325 + 
     (2475779087195924119/147297954110252400 + (100*Pi^2)/189)*Log[mu2/mt2] + 
     (19853595459043*Log[mZmt])/7206135937414322658750 - 
     (8*Log[mZmt]^2)/307629132525 - (8660441951901637814873450437062934231*
       Zeta[3])/1185426635633017448160611952230400) + 
   sw^26*(-60105188941798694347016921/143803221553096265160000 + 
     (49766464655638930720579*Cl2)/(7336899058831442100*Sqrt[3]) - 
     (208*Cl2^2)/693 + (224542076459401*Pi^2)/40496631935760 - 
     (3679*Pi^4)/93555 + (208*Pi^2*Log[2])/189 + 
     (192319469/22004136 + (52*Pi^2)/189)*Log[mu2/mt2] - 
     (824847304132*Zeta[3])/280945665) - 
   (193359357869684029532519150258557*Zeta[3])/
    334017085272757804497213849600 + 
   sw^24*(9436514663862395012481656597/1869441880190251447080000 - 
     (7813334950935312123130903*Cl2)/(95379687764808747300*Sqrt[3]) + 
     (2512*Cl2^2)/693 - (35253106004125957*Pi^2)/526456215164880 + 
     (44431*Pi^4)/93555 - (2512*Pi^2*Log[2])/189 + 
     (-30194156633/286053768 - (628*Pi^2)/189)*Log[mu2/mt2] + 
     (129501026748724*Zeta[3])/3652293645) + 
   sw^4*(5100877443034476438205010097127982087357615804965664550743/
      22624568146964205288494425044233765735805279535104000000 - 
     (1841359192258640436661423*Cl2)/(15896614627468124550*Sqrt[3]) + 
     (1184*Cl2^2)/231 - (308602755981081641477*Pi^2)/3259202685383244600 + 
     (20942*Pi^4)/31185 - (25728111008*Pi^2*Log[2])/1368978975 + 
     (-492797804569094787742513/3301720465869835109100 - (296*Pi^2)/63)*
      Log[mu2/mt2] - (189279443048*Log[mZmt])/3603067968707161329375 + 
     (32*Log[mZmt]^2)/2153403927675 + (3105497083297076572592639272296649717*
       Zeta[3])/55566873545297692882528685260800) + 
   sw^20*(1141998589894175192593321499/12139232988248386020000 - 
     (945562828457139683691001*Cl2)/(619348621849407450*Sqrt[3]) + 
     (608*Cl2^2)/9 - (4266299452728619*Pi^2)/3418546851720 + 
     (10754*Pi^4)/1215 - (6688*Pi^2*Log[2])/27 + 
     (-3654069911/1857492 - (1672*Pi^2)/27)*Log[mu2/mt2] + 
     (31344197557016*Zeta[3])/47432385) + 
   sw^8*(3666416525449720355168032181/33989852367095480856000 - 
     (3035754343993974773955319*Cl2)/(1734176141178340860*Sqrt[3]) + 
     (4880*Cl2^2)/63 - (13697066664023461*Pi^2)/9571931184816 + 
     (17263*Pi^4)/1701 - (53680*Pi^2*Log[2])/189 + 
     (-58657438045/26004888 - (13420*Pi^2)/189)*Log[mu2/mt2] + 
     (50315685552052*Zeta[3])/66405339) + 
   sw^16*(6551465594656057683824844389/18883251315053044920000 - 
     (5424544647464643448543111*Cl2)/(963431189543522700*Sqrt[3]) + 
     (1744*Cl2^2)/7 - (24475086334074709*Pi^2)/5317739547120 + 
     (30847*Pi^4)/945 - (19184*Pi^2*Log[2])/21 + 
     (-20962822121/2889432 - (4796*Pi^2)/21)*Log[mu2/mt2] + 
     (89908356150388*Zeta[3])/36891855) + 
   sw^12*(1021788212010577803899287657/2832487697257956738000 - 
     (846029899145861822249843*Cl2)/(144514678431528405*Sqrt[3]) + 
     (5440*Cl2^2)/21 - (3817215299809817*Pi^2)/797660932068 + 
     (19244*Pi^4)/567 - (59840*Pi^2*Log[2])/63 + 
     (-16347154865/2167074 - (14960*Pi^2)/63)*Log[mu2/mt2] + 
     (56089616680976*Zeta[3])/22135113) + 
   nf*(14613668692216519912895134483/480147747635853284152575009600 + 
     (299815867226*Pi^2)/10435726726425 + 
     (986578516434087478739/24212616749712124133400 + (8*Pi^2)/6237)*
      Log[mu2/mt2] + sw^12*(25642198776079/75089114100 + 
       (548863088*Pi^2)/1702701 + (16347154865/35756721 + (2720*Pi^2)/189)*
        Log[mu2/mt2] - (10880*Zeta[3])/63) + 
     sw^16*(164411745093683/500594094000 + (879795244*Pi^2)/2837835 + 
       (20962822121/47675628 + (872*Pi^2)/63)*Log[mu2/mt2] - 
       (3488*Zeta[3])/21) + sw^8*(92010242667107/901069369200 + 
       (492362476*Pi^2)/5108103 + (58657438045/429080652 + (2440*Pi^2)/567)*
        Log[mu2/mt2] - (9760*Zeta[3])/189) + 
     sw^20*(28658928043853/321810489000 + (306717608*Pi^2)/3648645 + 
       (3654069911/30648618 + (304*Pi^2)/81)*Log[mu2/mt2] - 
       (1216*Zeta[3])/27) + sw^4*(492719245801632964467754113920027/
        72922439172195217530672329583000 + (22186415897944*Pi^2)/
        3478575575475 + (492797804569094787742513/54478387686852279300150 + 
         (592*Pi^2)/2079)*Log[mu2/mt2] - (2368*Zeta[3])/693) + 
     sw^24*(236813247520259/49558815306000 + (1267228012*Pi^2)/280945665 + 
       (30194156633/4719887172 + (1256*Pi^2)/6237)*Log[mu2/mt2] - 
       (5024*Zeta[3])/2079) + sw^26*(-1508364633887/3812216562000 - 
       (8071516*Pi^2)/21611205 + (-192319469/363068244 - (104*Pi^2)/6237)*
        Log[mu2/mt2] + (416*Zeta[3])/2079) + 
     sw^2*(-4950770087844629154193954897/6506502418861731859396824000 - 
       (7495408023674*Pi^2)/10435726726425 + 
       (-2475779087195924119/2430416242819164600 - (200*Pi^2)/6237)*
        Log[mu2/mt2] + (800*Zeta[3])/2079) - (32*Zeta[3])/2079 + 
     sw^22*(-43742574382723/1651960510200 - (468147928*Pi^2)/18729711 + 
       (-27886323005/786647862 - (2320*Pi^2)/2079)*Log[mu2/mt2] + 
       (9280*Zeta[3])/693) + sw^6*(-6975434188706407850008041453161/
        212601863475787806211872681000 - (4197430414792*Pi^2)/135528918525 + 
       (-341850791959380674264323/7782626812407468471450 - (112*Pi^2)/81)*
        Log[mu2/mt2] + (448*Zeta[3])/27) + 
     sw^18*(-16592010972757/81915397200 - (88786676*Pi^2)/464373 + 
       (-10577570795/39007332 - (4840*Pi^2)/567)*Log[mu2/mt2] + 
       (19360*Zeta[3])/189) + sw^10*(-110110618273751/500594094000 - 
       (589220668*Pi^2)/2837835 + (-14039321237/47675628 - (584*Pi^2)/63)*
        Log[mu2/mt2] + (2336*Zeta[3])/21) + 
     sw^14*(-146311369487039/375445570500 - (3131748208*Pi^2)/8513505 + 
       (-18654988493/35756721 - (3104*Pi^2)/189)*Log[mu2/mt2] + 
       (12416*Zeta[3])/63))) + alpSb4Pi^2*mZmt^13*
  (233104985148630261390283711153965853660690448760398382493046713/
    201061305040907040369523027593099156984710689902821376000000 - 
   (166891922616697860812969*Cl2)/(297144411882673405050*Sqrt[3]) + 
   (32*Cl2^2)/1755 - (527400508850279951*Pi^2)/1481455766083293000 + 
   (566*Pi^4)/236925 - (42791024*Pi^2*Log[2])/586705275 + 
   (-1827012986908587625591/3335071177646298090000 - (88*Pi^2)/5265)*
    Log[mu2/mt2] - (2776009307387*Log[mZmt])/5195014719025964332500 - 
   Log[mZmt]^2/517474052550 + 
   sw^14*(-1114114855748235223505814419/1131319050679953135000 + 
     (333783845233395721625938*Cl2)/(23088143891427615*Sqrt[3]) - 
     (1408*Cl2^2)/3 + (70992145679839*Pi^2)/7747289550 - (24904*Pi^4)/405 + 
     (5632*Pi^2*Log[2])/3 + (54567149551/3869775 + (3872*Pi^2)/9)*
      Log[mu2/mt2] - (4792396687424*Zeta[3])/773955) + 
   sw^18*(-145949046103018814279261688889/203637429122391564300000 + 
     (21862841862787419766498939*Cl2)/(2077932950228485350*Sqrt[3]) - 
     (46112*Cl2^2)/135 + (9299971084058909*Pi^2)/1394512119000 - 
     (815606*Pi^4)/18225 + (184448*Pi^2*Log[2])/135 + 
     (7148296591181/696559500 + (126808*Pi^2)/405)*Log[mu2/mt2] - 
     (156950991513136*Zeta[3])/34827975) + 
   sw^10*(-88015073604110582656959339101/203637429122391564300000 + 
     (13184461886719131004224551*Cl2)/(2077932950228485350*Sqrt[3]) - 
     (27808*Cl2^2)/135 + (5608379508707281*Pi^2)/1394512119000 - 
     (491854*Pi^4)/18225 + (111232*Pi^2*Log[2])/135 + 
     (4310804814529/696559500 + (76472*Pi^2)/405)*Log[mu2/mt2] - 
     (94649834576624*Zeta[3])/34827975) + 
   sw^22*(-174916032352472930090412863783/1120005860173153603650000 + 
     (26202031850821564147636133*Cl2)/(11428631226256669425*Sqrt[3]) - 
     (10048*Cl2^2)/135 + (11145766871734723*Pi^2)/7669816654500 - 
     (177724*Pi^4)/18225 + (40192*Pi^2*Log[2])/135 + 
     (8567042479507/3831077250 + (27632*Pi^2)/405)*Log[mu2/mt2] - 
     (376203139962784*Zeta[3])/383107725) + 
   sw^6*(-15137175480586408883331182595932394137584001841767366438376391/
      314158289126417250577379730614217432788610452973158400000 + 
     (8845271898684986623087357*Cl2)/(11428631226256669425*Sqrt[3]) - 
     (3392*Cl2^2)/135 + (3105803825292339167*Pi^2)/6331007547364500 - 
     (59996*Pi^4)/18225 + (285758564608*Pi^2*Log[2])/2843264025 + 
     (34400769479408617843963/45570304552859336250 + (9328*Pi^2)/405)*
      Log[mu2/mt2] - (21452665029017196988895711444898058543*Zeta[3])/
      63986096809736737258669395148800) + 
   sw^26*(-67961006200642348633854679559/9706717454833997898300000 + 
     (10180407279618569509591109*Cl2)/(99048137294224468350*Sqrt[3]) - 
     (1952*Cl2^2)/585 + (4330520886470179*Pi^2)/66471744339000 - 
     (34526*Pi^4)/78975 + (7808*Pi^2*Log[2])/585 + 
     (3328596122611/33202669500 + (5368*Pi^2)/1755)*Log[mu2/mt2] - 
     (73084049483216*Zeta[3])/1660133475) + 
   sw^2*(58936693896454220683801826886864149067911816138099525883731/
      47173760190593238900172991223452123307959605474099200000 + 
     (166891922616697860812969*Cl2)/(11005348588247163150*Sqrt[3]) - 
     (32*Cl2^2)/65 + (42719450145634878391*Pi^2)/4444367298249879000 - 
     (566*Pi^4)/8775 + (4852503536*Pi^2*Log[2])/2464162155 + 
     (443964539299591572536591/30015640598816682810000 + (88*Pi^2)/195)*
      Log[mu2/mt2] + (327538805423*Log[mZmt])/623401766283115719900 + 
     Log[mZmt]^2/221774593950 - (114579848993091583013700271359914104699*
       Zeta[3])/13650367319410503948516137631744000) - 
   (410757190398536662340264159304264547*Zeta[3])/
    593494231278717562978962505728000 + 
   sw^28*(1114114855748235223505814419/2080010883178713835350000 - 
     (166891922616697860812969*Cl2)/(21224600848762386075*Sqrt[3]) + 
     (448*Cl2^2)/1755 - (70992145679839*Pi^2)/14243945215500 + 
     (7924*Pi^4)/236925 - (1792*Pi^2*Log[2])/1755 + 
     (-54567149551/7114857750 - (1232*Pi^2)/5265)*Log[mu2/mt2] + 
     (2396198343712*Zeta[3])/711485775) + 
   sw^4*(88227372595889845676238908953203233365961586281756081928744307/
      43982160477698415080833162285990440590405463416242176000000 - 
     (333783845233395721625938*Cl2)/(2285726245251333885*Sqrt[3]) + 
     (128*Cl2^2)/27 - (1582201931912876933*Pi^2)/17093720377884150 + 
     (2264*Pi^4)/3645 - (7702387072*Pi^2*Log[2])/406180575 + 
     (-927244418627518819237/6510043507551333750 - (352*Pi^2)/81)*
      Log[mu2/mt2] + (69778893293*Log[mZmt])/7792522078538946498750 - 
     (2*Log[mZmt]^2)/776211078825 + (321805207293830836099954937729944447*
       Zeta[3])/4653534313435399073357774192640) + 
   sw^24*(18939952547719998799598845123/448002344069261441460000 - 
     (2837162684483863633820473*Cl2)/(4571452490502667770*Sqrt[3]) + 
     (544*Cl2^2)/27 - (1206866476557263*Pi^2)/3067926661800 + 
     (9622*Pi^4)/3645 - (2176*Pi^2*Log[2])/27 + 
     (-927641542367/1532430900 - (1496*Pi^2)/81)*Log[mu2/mt2] + 
     (20367685921552*Zeta[3])/76621545) + 
   sw^8*(1114114855748235223505814419/6170831185527017100000 - 
     (166891922616697860812969*Cl2)/(62967665158438950*Sqrt[3]) + 
     (3872*Cl2^2)/45 - (70992145679839*Pi^2)/42257943000 + 
     (68486*Pi^4)/6075 - (15488*Pi^2*Log[2])/45 + 
     (-600238645061/232186500 - (10648*Pi^2)/135)*Log[mu2/mt2] + 
     (13179090890416*Zeta[3])/11609325) + 
   sw^20*(1114114855748235223505814419/2828297626699882837500 - 
     (667567690466791443251876*Cl2)/(115440719457138075*Sqrt[3]) + 
     (2816*Cl2^2)/15 - (70992145679839*Pi^2)/19368223875 + 
     (49808*Pi^4)/2025 - (11264*Pi^2*Log[2])/15 + 
     (-109134299102/19348875 - (7744*Pi^2)/45)*Log[mu2/mt2] + 
     (9584793374848*Zeta[3])/3869775) + 
   sw^12*(25624641682209410140633731637/33939571520398594050000 - 
     (3838514220184050798698287*Cl2)/(346322158371414225*Sqrt[3]) + 
     (16192*Cl2^2)/45 - (1632819350636297*Pi^2)/232418686500 + 
     (286396*Pi^4)/6075 - (64768*Pi^2*Log[2])/45 + 
     (-1255044439673/116093250 - (44528*Pi^2)/135)*Log[mu2/mt2] + 
     (55112561905376*Zeta[3])/11609325) + 
   sw^16*(65732776489145878186843050721/67879143040797188100000 - 
     (9846623434385173787965171*Cl2)/(692644316742828450*Sqrt[3]) + 
     (20768*Cl2^2)/45 - (4188536595110501*Pi^2)/464837373000 + 
     (367334*Pi^4)/6075 - (83072*Pi^2*Log[2])/45 + 
     (-3219461823509/232186500 - (57112*Pi^2)/135)*Log[mu2/mt2] + 
     (70687851139504*Zeta[3])/11609325) + 
   nf*(5701764965541387247910484479471/315681554857987954678235193000000 + 
     (128781940088*Pi^2)/5285627822475 + 
     (1827012986908587625591/55028674431163918485000 + (16*Pi^2)/15795)*
      Log[mu2/mt2] + sw^16*(245199009702533/536350815000 + 
       (204553472*Pi^2)/331695 + (3219461823509/3831077250 + 
         (10384*Pi^2)/405)*Log[mu2/mt2] - (41536*Zeta[3])/135) + 
     sw^12*(95586054629801/268175407500 + (159482368*Pi^2)/331695 + 
       (1255044439673/1915538625 + (8096*Pi^2)/405)*Log[mu2/mt2] - 
       (32384*Zeta[3])/135) + sw^20*(4155915418687/22347950625 + 
       (27736064*Pi^2)/110565 + (218268598204/638512875 + (1408*Pi^2)/135)*
        Log[mu2/mt2] - (5632*Zeta[3])/45) + 
     sw^8*(4155915418687/48759165000 + (38137088*Pi^2)/331695 + 
       (54567149551/348279750 + (1936*Pi^2)/405)*Log[mu2/mt2] - 
       (7744*Zeta[3])/135) + sw^24*(70650562117679/3539915379000 + 
       (58939136*Pi^2)/2189187 + (927641542367/25285109850 + (272*Pi^2)/243)*
        Log[mu2/mt2] - (1088*Zeta[3])/81) + 
     sw^4*(613826854452389708970883208533/130710986093204434675382625000 + 
       (2575640179136*Pi^2)/406586755575 + 
       (927244418627518819237/107415717874597006875 + (64*Pi^2)/243)*
        Log[mu2/mt2] - (256*Zeta[3])/81) + 
     sw^28*(4155915418687/16435321402500 + (6934016*Pi^2)/20328165 + 
       (54567149551/117395152875 + (224*Pi^2)/15795)*Log[mu2/mt2] - 
       (896*Zeta[3])/5265) + sw^2*(-461843252751622462095399740757397/
        947044664573963864034705579000000 - (231807593288*Pi^2)/
        352375188165 + (-443964539299591572536591/495258069880475266365000 - 
         (16*Pi^2)/585)*Log[mu2/mt2] + (64*Zeta[3])/195) - 
     (64*Zeta[3])/5265 + sw^26*(-253510840539907/76698166545000 - 
       (211487488*Pi^2)/47432385 + (-3328596122611/547844046750 - 
         (976*Pi^2)/5265)*Log[mu2/mt2] + (3904*Zeta[3])/1755) + 
     sw^6*(-3017887241158726501236617017/121253233852694280774937500 - 
       (505588638976*Pi^2)/15058768725 + 
       (-34400769479408617843963/751910025122179048125 - (1696*Pi^2)/1215)*
        Log[mu2/mt2] + (6784*Zeta[3])/405) + 
     sw^22*(-652478720733859/8849788447500 - (1088640512*Pi^2)/10945935 + 
       (-8567042479507/63212774625 - (5024*Pi^2)/1215)*Log[mu2/mt2] + 
       (20096*Zeta[3])/405) + sw^10*(-328317318076273/1609052445000 - 
       (273893632*Pi^2)/995085 + (-4310804814529/11493231750 - 
         (13904*Pi^2)/1215)*Log[mu2/mt2] + (55616*Zeta[3])/405) + 
     sw^18*(-544424919847997/1609052445000 - (454178048*Pi^2)/995085 + 
       (-7148296591181/11493231750 - (23056*Pi^2)/1215)*Log[mu2/mt2] + 
       (92224*Zeta[3])/405) + sw^14*(-4155915418687/8939180250 - 
       (13868032*Pi^2)/22113 + (-109134299102/127702575 - (704*Pi^2)/27)*
        Log[mu2/mt2] + (2816*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^14*
  (58461060060959111724475774730743220088659033229894745027982563647579767/
    43937010151038428995847782194914134243712976783717598431805440000000 - 
   (1097462365936789326758969*Cl2)/(1828580996201067108000*Sqrt[3]) + 
   (4*Cl2^2)/273 - (65396082488068381967*Pi^2)/217072255409257248000 + 
   (283*Pi^4)/147420 - (38779376*Pi^2*Log[2])/610775235 + 
   (-23638998979563103186241749/52227214641941028089400000 - (11*Pi^2)/819)*
    Log[mu2/mt2] - (763205500299059*Log[mZmt])/6761559038465579529431250 + 
   (8*Log[mZmt]^2)/23224728310875 + 
   sw^14*(-1522103487813112764977800934701/709267780344656332800000 + 
     (124013247350857193923763497*Cl2)/(4262426564571252000*Sqrt[3]) - 
     (4972*Cl2^2)/7 + (11079097276451524429*Pi^2)/758614592736000 - 
     (351769*Pi^4)/3780 + (64636*Pi^2*Log[2])/21 + 
     (12679746249061/577886400 + (13673*Pi^2)/21)*Log[mu2/mt2] - 
     (127372395459437*Zeta[3])/10319400) + 
   sw^18*(-633087291391294689858023397619/303971905861995571200000 + 
     (51580731199029098357671543*Cl2)/(1826754241959108000*Sqrt[3]) - 
     (2068*Cl2^2)/3 + (4608120106134704851*Pi^2)/325120539744000 - 
     (146311*Pi^4)/1620 + (26884*Pi^2*Log[2])/9 + 
     (5273876758459/247665600 + (5687*Pi^2)/9)*Log[mu2/mt2] - 
     (52977898996403*Zeta[3])/4422600) + 
   sw^10*(-228989020290468292076306335309/303971905861995571200000 + 
     (18656860220925418554902473*Cl2)/(1826754241959108000*Sqrt[3]) - 
     (748*Cl2^2)/3 + (98045108641163933*Pi^2)/19124737632000 - 
     (52921*Pi^4)/1620 + (9724*Pi^2*Log[2])/9 + 
     (1907572444549/247665600 + (2057*Pi^2)/9)*Log[mu2/mt2] - 
     (19162218785933*Zeta[3])/4422600) + 
   sw^22*(-175109250810358105705410727001/257206997267842406400000 + 
     (185471139843317396222265761*Cl2)/(20094296661550188000*Sqrt[3]) - 
     (676*Cl2^2)/3 + (98045108641163933*Pi^2)/21161691936000 - 
     (47827*Pi^4)/1620 + (8788*Pi^2*Log[2])/9 + 
     (1458731869361/209563200 + (1859*Pi^2)/9)*Log[mu2/mt2] - 
     (14653461424537*Zeta[3])/3742200) + 
   sw^6*(-1321765680417188871228554578653197492350404171010418533441906619/
      18518804411662490560350805173048606564381247754207232000000 + 
     (20851784952798997208420411*Cl2)/(20094296661550188000*Sqrt[3]) - 
     (76*Cl2^2)/3 + (23607987567484890493991*Pi^2)/45322778601932832000 - 
     (5377*Pi^4)/1620 + (1293098425588*Pi^2*Log[2])/11779236675 + 
     (1812052106880028900812445243/2315492274765858388200000 + (209*Pi^2)/9)*
      Log[mu2/mt2] - (1050227138097763593370599906325493502193*Zeta[3])/
      2362563574513356452627793051648000) + 
   sw^26*(-2653578646895426678766608709169/43467982538265366681600000 + 
     (216200086089547497371516893*Cl2)/(261225856600152444000*Sqrt[3]) - 
     (788*Cl2^2)/39 + (19314886402309294801*Pi^2)/46492237183392000 - 
     (55751*Pi^4)/21060 + (788*Pi^2*Log[2])/9 + 
     (22105398328009/35416180800 + (2167*Pi^2)/117)*Log[mu2/mt2] - 
     (222056300048753*Zeta[3])/632431800) + 
   sw^2*
    (2492663301019037145219513300362837561492666674512551290232265563966047/
      1910304789175583869384686182387571054074477251465982540513280000000 + 
     (31826408612166890476010101*Cl2)/(1828580996201067108000*Sqrt[3]) - 
     (116*Cl2^2)/273 + (36033243627353243775817*Pi^2)/
      4124372852775887712000 - (8207*Pi^4)/147420 + 
     (50607089824*Pi^2*Log[2])/27484885575 + 
     (2056593419713160633668179923/156681643925823084268200000 + 
       (319*Pi^2)/819)*Log[mu2/mt2] + (2321518028229289*Log[mZmt])/
      20284677115396738588293750 - (8*Log[mZmt]^2)/9953454990375 - 
     (1075903697793003411404118077168569288427*Zeta[3])/
      112809269364716417046883642795622400) + 
   sw^30*(-13469942370027546592723902077/20285058517857171118080000 + 
     (1097462365936789326758969*Cl2)/(121905399746737807200*Sqrt[3]) - 
     (20*Cl2^2)/91 + (98045108641163933*Pi^2)/21696377352249600 - 
     (283*Pi^4)/9828 + (20*Pi^2*Log[2])/21 + 
     (112210143797/16527551040 + (55*Pi^2)/273)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/295134840) - 
   (82639369007411770931928709373210057028017*Zeta[3])/
    101340326979303581313783805778067456000 + 
   sw^28*(2842157840075812331064743338247/304275877767857566771200000 - 
     (231564559212662547946142459*Cl2)/(1828580996201067108000*Sqrt[3]) + 
     (844*Cl2^2)/273 - (20687517923285589863*Pi^2)/325445660283744000 + 
     (59713*Pi^4)/147420 - (844*Pi^2*Log[2])/63 + 
     (-23676340341167/247913265600 - (2321*Pi^2)/819)*Log[mu2/mt2] + 
     (237836950813639*Zeta[3])/4427022600) + 
   sw^4*(10502188037629755938189684884411641218150044544409474723422406759532\
1/24518420843213409037861485599840476698500545080199552696320000000 - 
     (47190881735281941050635667*Cl2)/(261225856600152444000*Sqrt[3]) + 
     (172*Cl2^2)/39 - (2322982752215005578361*Pi^2)/25617222688048992000 + 
     (12169*Pi^4)/21060 - (225114300004*Pi^2*Log[2])/11779236675 + 
     (-315458460459594279655327519/2315492274765858388200000 - 
       (473*Pi^2)/117)*Log[mu2/mt2] - (15950763666056*Log[mZmt])/
      10142338557698369294146875 + (32*Log[mZmt]^2)/69674184932625 + 
     (1477065969496874365233989043574107184189*Zeta[3])/
      17550472267813505076663605526528000) + 
   sw^24*(821666484571680342156158026697/3343690964481951283200000 - 
     (66945204322144148932297109*Cl2)/(20094296661550188000*Sqrt[3]) + 
     (244*Cl2^2)/3 - (5980751627110999913*Pi^2)/3576325937184000 + 
     (17263*Pi^4)/1620 - (3172*Pi^2*Log[2])/9 + 
     (-6844818771617/2724321600 - (671*Pi^2)/9)*Log[mu2/mt2] + 
     (68758549761289*Zeta[3])/48648600) + 
   sw^8*(956365908271955808083397047467/3343690964481951283200000 - 
     (77919827981512042199886799*Cl2)/(20094296661550188000*Sqrt[3]) + 
     (284*Cl2^2)/3 - (6961202713522639243*Pi^2)/3576325937184000 + 
     (20093*Pi^4)/1620 - (3692*Pi^2*Log[2])/9 + 
     (-7966920209587/2724321600 - (781*Pi^2)/9)*Log[mu2/mt2] + 
     (80030443164779*Zeta[3])/48648600) + 
   sw^20*(417568213470853944374440964387/303971905861995571200000 - 
     (34021333344040469129528039*Cl2)/(1826754241959108000*Sqrt[3]) + 
     (1364*Cl2^2)/3 - (3039398367876081923*Pi^2)/325120539744000 + 
     (96503*Pi^4)/1620 - (17732*Pi^2*Log[2])/9 + 
     (-3478514457707/247665600 - (3751*Pi^2)/9)*Log[mu2/mt2] + 
     (34942869550819*Zeta[3])/4422600) + 
   sw^12*(13469942370027546592723902077/9211269874605926400000 - 
     (1097462365936789326758969*Cl2)/(55356189150276000*Sqrt[3]) + 
     484*Cl2^2 - (98045108641163933*Pi^2)/9852137568000 + (34243*Pi^4)/540 - 
     (6292*Pi^2*Log[2])/3 + (-1234311581767/82555200 - (1331*Pi^2)/3)*
      Log[mu2/mt2] + (12399082743839*Zeta[3])/1474200) + 
   sw^16*(1710682680993498417275935563779/709267780344656332800000 - 
     (139377720473972244498389063*Cl2)/(4262426564571252000*Sqrt[3]) + 
     (5588*Cl2^2)/7 - (12451728797427819491*Pi^2)/758614592736000 + 
     (395351*Pi^4)/3780 - (72644*Pi^2*Log[2])/21 + 
     (-14250688262219/577886400 - (15367*Pi^2)/21)*Log[mu2/mt2] + 
     (143153046224323*Zeta[3])/10319400) + 
   nf*(641887438880823171355371228312157031/
      69210024087065279183656283713320000000 + (1329912560531*Pi^2)/
      63584145064440 + (23638998979563103186241749/
        861749041592026963475100000 + (2*Pi^2)/2457)*Log[mu2/mt2] + 
     sw^16*(24283315471032529/48057033024000 + (783968333*Pi^2)/687960 + 
       (14250688262219/9535125600 + (2794*Pi^2)/63)*Log[mu2/mt2] - 
       (11176*Zeta[3])/21) + sw^12*(191207208433327/624117312000 + 
       (67902769*Pi^2)/98280 + (112210143797/123832800 + (242*Pi^2)/9)*
        Log[mu2/mt2] - (968*Zeta[3])/3) + 
     sw^20*(5927423461433137/20595871296000 + (191362349*Pi^2)/294840 + 
       (3478514457707/4086482400 + (682*Pi^2)/27)*Log[mu2/mt2] - 
       (2728*Zeta[3])/9) + sw^8*(13575711798766217/226554584256000 + 
       (438281509*Pi^2)/3243240 + (7966920209587/44951306400 + (142*Pi^2)/27)*
        Log[mu2/mt2] - (568*Zeta[3])/9) + 
     sw^24*(11663639714432947/226554584256000 + (376551719*Pi^2)/3243240 + 
       (6844818771617/44951306400 + (122*Pi^2)/27)*Log[mu2/mt2] - 
       (488*Zeta[3])/9) + sw^4*(8565879798607851012783581646694089761/
        3068424713219642919472446075960000000 + (7720143575891303*Pi^2)/
        1226265654814200 + (315458460459594279655327519/
          38205622533636663405300000 + (86*Pi^2)/351)*Log[mu2/mt2] - 
       (344*Zeta[3])/117) + sw^28*(40344720979431997/20616467167296000 + 
       (1302498569*Pi^2)/295134840 + (23676340341167/4090568882400 + 
         (422*Pi^2)/2457)*Log[mu2/mt2] - (1688*Zeta[3])/819) + 
     sw^30*(-191207208433327/1374431144486400 - (6172979*Pi^2)/19675656 + 
       (-112210143797/272704592160 - (10*Pi^2)/819)*Log[mu2/mt2] + 
       (40*Zeta[3])/273) + sw^2*(-55844220878181061572637534977950413537/
        207630072261195837550968851139960000000 - (1735536107196443*Pi^2)/
        2861286527899800 + (-2056593419713160633668179923/
          2585247124776080890425300000 - (58*Pi^2)/2457)*Log[mu2/mt2] + 
       (232*Zeta[3])/819) - (8*Zeta[3])/819 + 
     sw^26*(-37667820061365419/2945209595328000 - (1216076863*Pi^2)/
        42162120 + (-22105398328009/584366983200 - (394*Pi^2)/351)*
        Log[mu2/mt2] + (1576*Zeta[3])/117) + 
     sw^6*(-49204007819302722006576428814931206917/
        3068424713219642919472446075960000000 - (3411226249765487*Pi^2)/
        94328127293400 + (-1812052106880028900812445243/
          38205622533636663405300000 - (38*Pi^2)/27)*Log[mu2/mt2] + 
       (152*Zeta[3])/9) + sw^22*(-2485693709633251/17427275712000 - 
       (80248727*Pi^2)/249480 + (-1458731869361/3457792800 - (338*Pi^2)/27)*
        Log[mu2/mt2] + (1352*Zeta[3])/9) + 
     sw^10*(-3250522543366559/20595871296000 - (104940643*Pi^2)/294840 + 
       (-1907572444549/4086482400 - (374*Pi^2)/27)*Log[mu2/mt2] + 
       (1496*Zeta[3])/9) + sw^18*(-8986738796366369/20595871296000 - 
       (290130013*Pi^2)/294840 + (-5273876758459/4086482400 - (1034*Pi^2)/27)*
        Log[mu2/mt2] + (4136*Zeta[3])/9) + 
     sw^14*(-21606414552965951/48057033024000 - (697546627*Pi^2)/687960 + 
       (-12679746249061/9535125600 - (2486*Pi^2)/63)*Log[mu2/mt2] + 
       (9944*Zeta[3])/21))) + alpSb4Pi^2*mZmt^15*
  (18063148196821876011772089538948945627277479575936805051019794482787133308\
7929/
    1193826640925471650336611628405578143055721609224377789560315812249600000\
00 - (439531771032265947351719863*Cl2)/(686997880272740912475600*Sqrt[3]) + 
   (64*Cl2^2)/5355 - (183320837709785634202051*Pi^2)/
    710581853615753423304000 + (1132*Pi^4)/722925 - 
   (2262890816*Pi^2*Log[2])/40572926325 + 
   (-911407464670311839780057303/2407808510928460730890800000 - 
     (176*Pi^2)/16065)*Log[mu2/mt2] - (2216435226589447*Log[mZmt])/
    95694953639464464945660000 - Log[mZmt]^2/15904587119400 + 
   sw^18*(-2039816515920524884363734835773139/376647788904775437329280000 + 
     (66369297425872158050109699313*Cl2)/(960836196185651625840*Sqrt[3]) - 
     (1381952*Cl2^2)/1071 + (70460814804569516707*Pi^2)/2529687891931200 - 
     (24443276*Pi^4)/144585 + (2763904*Pi^2*Log[2])/459 + 
     (225833094248771/5526038700 + (3800368*Pi^2)/3213)*Log[mu2/mt2] - 
     (1500413958163277*Zeta[3])/51616845) + 
   sw^14*(-148595905133283269721861478102679/34240708082252312484480000 + 
     (4834849481354925420868918493*Cl2)/(87348745107786511440*Sqrt[3]) - 
     (1107392*Cl2^2)/1071 + (5132907038743474727*Pi^2)/229971626539200 - 
     (19586996*Pi^4)/144585 + (2214784*Pi^2*Log[2])/459 + 
     (180965592080141/5526038700 + (3045328*Pi^2)/3213)*Log[mu2/mt2] - 
     (1202318469786467*Zeta[3])/51616845) + 
   sw^22*(-2445078075374933801786993412416809/986458494750602335862400000 + 
     (79555250556840136470661295203*Cl2)/(2516475751914801877200*Sqrt[3]) - 
     (150592*Cl2^2)/255 + (84459652182960811417*Pi^2)/6625373050296000 - 
     (2663596*Pi^4)/34425 + (2108288*Pi^2*Log[2])/765 + 
     (270700596417401/14472958500 + (414128*Pi^2)/765)*Log[mu2/mt2] - 
     (1798509446540087*Zeta[3])/135186975) + 
   sw^10*(-13508718648480297247441952554789/10840203239017608086400000 + 
     (439531771032265947351719863*Cl2)/(27653579691371449200*Sqrt[3]) - 
     (75712*Cl2^2)/255 + (466627912613043157*Pi^2)/72806297256000 - 
     (1339156*Pi^4)/34425 + (1059968*Pi^2*Log[2])/765 + 
     (1495583405621/159043500 + (208208*Pi^2)/765)*Log[mu2/mt2] - 
     (129174711629951*Zeta[3])/19312425) + 
   sw^26*(-2850339634829342719210251989060479/7694376259054698219726720000 + 
     (92741203687808114891212891093*Cl2)/(19628510864935454642160*Sqrt[3]) - 
     (13504*Cl2^2)/153 + (98458489561352106127*Pi^2)/51677909792308800 - 
     (238852*Pi^4)/20655 + (189056*Pi^2*Log[2])/459 + 
     (315568098586031/112889076300 + (37136*Pi^2)/459)*Log[mu2/mt2] - 
     (2096604934916897*Zeta[3])/1054458405) + 
   sw^6*
    (
     -46333251513245175203646021348347397310165504496202326449559055030178451\
71/45756886311140612445379938853875074715346058662333120260341760000000 + 
     (26811438032968222788454911643*Cl2)/(19628510864935454642160*Sqrt[3]) - 
     (3904*Cl2^2)/153 + (11182571338859525417899231*Pi^2)/
      20302338674735812094400 - (69052*Pi^4)/20655 + 
     (2898763217024*Pi^2*Log[2])/24343755795 + 
     (3530785475134385553077334941/4369007378700836003632500 + 
       (10736*Pi^2)/459)*Log[mu2/mt2] - 
     (121683049965793317822449006005096591427387983063*Zeta[3])/
      209914794222975910585966947845523111936000) + 
   sw^30*(-3255601194283751636633510565704149/
      269303169066914437690435200000 + (105927156818776093311764486983*Cl2)/
      (686997880272740912475600*Sqrt[3]) - (15424*Cl2^2)/5355 + 
     (112457326939743400837*Pi^2)/1808726842730808000 - 
     (272812*Pi^4)/722925 + (30848*Pi^2*Log[2])/2295 + 
     (360435600754661/3951117670500 + (42416*Pi^2)/16065)*Log[mu2/mt2] - 
     (2394700423293707*Zeta[3])/36906044175) + 
   sw^2*(30823237126487562169234268383050111708561324999306105414949951071210\
14163730661/
      22682706177583961356395620939705984718058710575263178001646000432742400\
00000 + (13625484902000244367903315753*Cl2)/(686997880272740912475600*
       Sqrt[3]) - (1984*Cl2^2)/5355 + (5682946067081326968499501*Pi^2)/
      710581853615753423304000 - (35092*Pi^4)/722925 + 
     (23383205632*Pi^2*Log[2])/13524308775 + 
     (84760900157110331066030121749/7223425532785382192672400000 + 
       (5456*Pi^2)/16065)*Log[mu2/mt2] + (29629875063793*Log[mZmt])/
      1295119673316060427836000 + Log[mZmt]^2/6816251622600 - 
     (2990394633037292579864818480392076491403536399497*Zeta[3])/
      277647301158922804401705616350345236054016000) - 
   (3024588037772476710874023697548360504603850177*Zeta[3])/
    3191348289183020740249489843107416506368000 + 
   sw^32*(13508718648480297247441952554789/16831448066682152355652200000 - 
     (439531771032265947351719863*Cl2)/(42937367517046307029725*Sqrt[3]) + 
     (1024*Cl2^2)/5355 - (466627912613043157*Pi^2)/113045427670675500 + 
     (18112*Pi^4)/722925 - (2048*Pi^2*Log[2])/2295 + 
     (-5982333622484/987779417625 - (2816*Pi^2)/16065)*Log[mu2/mt2] + 
     (158984260467632*Zeta[3])/36906044175) + 
   sw^4*(12892254076215805477529030734185818638892226988375791254093964063222\
684329129/
      18175245334602533138137516778610564677931659114794213142344551628800000\
00 - (10109230733742116789089556849*Cl2)/(45799858684849394165040*Sqrt[3]) + 
     (1472*Cl2^2)/357 - (4216379354505374577714461*Pi^2)/
      47372123574383561553600 + (26036*Pi^4)/48195 - 
     (468418411712*Pi^2*Log[2])/24343755795 + 
     (-1141096942016272460348820931/8738014757401672007265000 - 
       (4048*Pi^2)/1071)*Log[mu2/mt2] + (122025060941339*Log[mZmt])/
      430627291377590092255470000 - Log[mZmt]^2/11928440339550 + 
     (85127189360007467619930398546876252772906639841*Zeta[3])/
      839659176891903642343867791382092447744000) + 
   sw^28*(1526485207278273588960940638691157/17953544604460962512695680000 - 
     (49667090126646052050744344519*Cl2)/(45799858684849394165040*Sqrt[3]) + 
     (7232*Cl2^2)/357 - (52728954125273876741*Pi^2)/120581789515387200 + 
     (127916*Pi^4)/48195 - (14464*Pi^2*Log[2])/153 + 
     (-169000924835173/263407844700 - (19888*Pi^2)/1071)*Log[mu2/mt2] + 
     (1122826339552651*Zeta[3])/2460402945) + 
   sw^8*(256665654321125647701397098540991/591875096850361401517440000 - 
     (8351103649613052999682677397*Cl2)/(1509885451148881126320*Sqrt[3]) + 
     (15808*Cl2^2)/153 - (8865930339647819983*Pi^2)/3975223830177600 + 
     (279604*Pi^4)/20655 - (221312*Pi^2*Log[2])/459 + 
     (-28416084706799/8683775100 - (43472*Pi^2)/459)*Log[mu2/mt2] + 
     (188793809305313*Zeta[3])/81112185) + 
   sw^24*(13508718648480297247441952554789/12079083609191049010560000 - 
     (439531771032265947351719863*Cl2)/(30813988798956757680*Sqrt[3]) + 
     (40768*Cl2^2)/153 - (466627912613043157*Pi^2)/81127016942400 + 
     (721084*Pi^4)/20655 - (570752*Pi^2*Log[2])/459 + 
     (-1495583405621/177219900 - (112112*Pi^2)/459)*Log[mu2/mt2] + 
     (69555613954589*Zeta[3])/11587455) + 
   sw^12*(715962088369455754114423485403817/269034134931982455235200000 - 
     (23295183864710095209641152739*Cl2)/(686311568704036875600*Sqrt[3]) + 
     (485056*Cl2^2)/765 - (24731279368491287321*Pi^2)/1806919922808000 + 
     (8579428*Pi^4)/103275 - (6790784*Pi^2*Log[2])/2295 + 
     (-79265920497913/3947170500 - (1333904*Pi^2)/2295)*Log[mu2/mt2] + 
     (526635362799031*Zeta[3])/36869175) + 
   sw^20*(1121223647823864671537682062047487/269034134931982455235200000 - 
     (36481136995678073630192748629*Cl2)/(686311568704036875600*Sqrt[3]) + 
     (759616*Cl2^2)/765 - (38730116746882582031*Pi^2)/1806919922808000 + 
     (13435708*Pi^4)/103275 - (10634624*Pi^2*Log[2])/2295 + 
     (-124133422666543/3947170500 - (2088944*Pi^2)/2295)*Log[mu2/mt2] + 
     (824730851175841*Zeta[3])/36869175) + 
   sw^16*(13508718648480297247441952554789/2461750254279578021760000 - 
     (439531771032265947351719863*Cl2)/(6279975138468311280*Sqrt[3]) + 
     (9152*Cl2^2)/7 - (466627912613043157*Pi^2)/16533907790400 + 
     (161876*Pi^4)/945 - (18304*Pi^2*Log[2])/3 + 
     (-1495583405621/36117900 - (25168*Pi^2)/21)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/337365) + 
   nf*(137702139373321116494669460349292404639/
      46266013794202022912746230068973480000000 + (263084196923906*Pi^2)/
      14499019232723025 + (911407464670311839780057303/
        39728840430319602059698200000 + (32*Pi^2)/48195)*Log[mu2/mt2] + 
     sw^16*(325980691386599/1001188188000 + (133931782*Pi^2)/67473 + 
       (1495583405621/595945350 + (4576*Pi^2)/63)*Log[mu2/mt2] - 
       (18304*Zeta[3])/21) + sw^20*(1591552787358101/6436209780000 + 
       (11116337906*Pi^2)/7373835 + (124133422666543/65128313250 + 
         (379808*Pi^2)/6885)*Log[mu2/mt2] - (1519232*Zeta[3])/2295) + 
     sw^12*(1016292743734691/6436209780000 + (7098384446*Pi^2)/7373835 + 
       (79265920497913/65128313250 + (242528*Pi^2)/6885)*Log[mu2/mt2] - 
       (970112*Zeta[3])/2295) + sw^24*(19175334787447/288972684000 + 
       (937522474*Pi^2)/2317491 + (1495583405621/2924128350 + 
         (20384*Pi^2)/1377)*Log[mu2/mt2] - (81536*Zeta[3])/459) + 
     sw^8*(364331360961493/14159661516000 + (2544703858*Pi^2)/16222437 + 
       (28416084706799/143282289150 + (7904*Pi^2)/1377)*Log[mu2/mt2] - 
       (31616*Zeta[3])/459) + sw^28*(2166812830981511/429509732652000 + 
       (15134291366*Pi^2)/492080589 + (169000924835173/4346229437550 + 
         (3616*Pi^2)/3213)*Log[mu2/mt2] - (14464*Zeta[3])/1071) + 
     sw^4*(43101332711922211116914440297747180907/
        41975214127804254658741539377092875000 + (18152810350111114*Pi^2)/
        2899803846544605 + (1141096942016272460348820931/
          144177243497127588119872500 + (736*Pi^2)/3213)*Log[mu2/mt2] - 
       (2944*Zeta[3])/1071) + sw^32*(19175334787447/402665374361250 + 
       (2142908512*Pi^2)/7381208835 + (11964667244968/32596720781625 + 
         (512*Pi^2)/48195)*Log[mu2/mt2] - (2048*Zeta[3])/16065) + 
     sw^2*(-12806300861574212905051555926372155377837/
        138798041382606068738238690206920440000000 - (8155610390526686*Pi^2)/
        14499019232723025 + (-84760900157110331066030121749/
          119186521290958806179094600000 - (992*Pi^2)/48195)*Log[mu2/mt2] + 
       (3968*Zeta[3])/16065) - (128*Zeta[3])/16065 + 
     sw^30*(-4621255683774727/6442645989780000 - (32277559462*Pi^2)/
        7381208835 + (-360435600754661/65193441563250 - (7712*Pi^2)/48195)*
        Log[mu2/mt2] + (30848*Zeta[3])/16065) + 
     sw^6*(-152416307986341697757622304480849849013/
        23985836644459574090709451072624500000 - (1783126300860106*Pi^2)/
        46028632484835 + (-3530785475134385553077334941/
          72088621748563794059936250 - (1952*Pi^2)/1377)*Log[mu2/mt2] + 
       (7808*Zeta[3])/459) + sw^26*(-4045995640151317/184075599708000 - 
       (28259606002*Pi^2)/210891681 + (-315568098586031/1862669758950 - 
         (6752*Pi^2)/1377)*Log[mu2/mt2] + (27008*Zeta[3])/459) + 
     sw^10*(-19175334787447/259334460000 - (1741113166*Pi^2)/3862485 + 
       (-1495583405621/2624217750 - (37856*Pi^2)/2295)*Log[mu2/mt2] + 
       (151424*Zeta[3])/765) + sw^22*(-3470735596527907/23599435860000 - 
       (24241652542*Pi^2)/27037395 + (-270700596417401/238803815250 - 
         (75296*Pi^2)/2295)*Log[mu2/mt2] + (301184*Zeta[3])/765) + 
     sw^14*(-210928682661917/819153972000 - (16205745622*Pi^2)/10323369 + 
       (-16451417461831/8289058050 - (553696*Pi^2)/9639)*Log[mu2/mt2] + 
       (2214784*Zeta[3])/3213) + sw^18*(-2895475552904497/9010693692000 - 
       (20223699082*Pi^2)/10323369 + (-225833094248771/91179638550 - 
         (690976*Pi^2)/9639)*Log[mu2/mt2] + (2763904*Zeta[3])/3213))) + 
 alpSb4Pi^2*mZmt*(40363/243 - (1712*Cl2)/(9*Sqrt[3]) + (256*Cl2^2)/27 + 
   (5320*Pi^2)/729 - (4016*Pi^4)/3645 - (64*Pi^2*Log[2])/27 - 
   (256*Pi^2*Log[2]^2)/81 + (256*Log[2]^4)/81 + (116*Log[mZmt]^2)/9 + 
   (2048*PolyLog[4, 1/2])/27 + Log[mu2/mt2]*(88/3 + (352*Pi^2)/81 - 
     (88*Log[mZmt])/3 - (352*Zeta[3])/3) - (24671*Zeta[3])/54 + 
   Log[mZmt]*(-1400/9 + (1120*Zeta[3])/9) + 
   nf*(-1924/243 + (8*Pi^2)/81 - (8*Log[mZmt]^2)/9 + 
     Log[mZmt]*(88/9 - (64*Zeta[3])/9) + (2080*Zeta[3])/81 + 
     Log[mu2/mt2]*(-16/9 - (64*Pi^2)/243 + (16*Log[mZmt])/9 + 
       (64*Zeta[3])/9) + sw^4*(712/243 - (32*Pi^2)/27 - (32*Log[mZmt]^2)/27 + 
       Log[mZmt]*(352/27 - (256*Zeta[3])/27) + (2944*Zeta[3])/81 + 
       Log[mu2/mt2]*(-160/27 - (128*Pi^2)/243 + (64*Log[mZmt])/27 + 
         (256*Zeta[3])/27)) + sw^2*(404/81 + (88*Pi^2)/81 + 
       (56*Log[mZmt]^2)/27 + Log[mu2/mt2]*(208/27 + (64*Pi^2)/81 - 
         (112*Log[mZmt])/27 - (448*Zeta[3])/27) - (5024*Zeta[3])/81 + 
       Log[mZmt]*(-616/27 + (448*Zeta[3])/27))) + 
   sw^2*(-40063/243 + (1712*Cl2)/(3*Sqrt[3]) - (256*Cl2^2)/9 - 
     (7888*Pi^2)/243 + (4016*Pi^4)/1215 + (448*Pi^2*Log[2])/81 + 
     (256*Pi^2*Log[2]^2)/27 - (256*Log[2]^4)/27 - (908*Log[mZmt]^2)/27 - 
     (2048*PolyLog[4, 1/2])/9 + Log[mZmt]*(3464/9 - (7840*Zeta[3])/27) + 
     (49471*Zeta[3])/54 + Log[mu2/mt2]*(-1144/9 - (352*Pi^2)/27 + 
       (616*Log[mZmt])/9 + (2464*Zeta[3])/9) - (5600*Zeta[5])/27) + 
   (800*Zeta[5])/9 + sw^4*(-100/81 - (3424*Cl2)/(9*Sqrt[3]) + 
     (512*Cl2^2)/27 + (18344*Pi^2)/729 - (8032*Pi^4)/3645 - 
     (256*Pi^2*Log[2])/81 - (512*Pi^2*Log[2]^2)/81 + (512*Log[2]^4)/81 + 
     (560*Log[mZmt]^2)/27 + (4096*PolyLog[4, 1/2])/27 + 
     Log[mu2/mt2]*(880/9 + (704*Pi^2)/81 - (352*Log[mZmt])/9 - 
       (1408*Zeta[3])/9) - (12400*Zeta[3])/27 + 
     Log[mZmt]*(-688/3 + (4480*Zeta[3])/27) + (3200*Zeta[5])/27))


==> anc/src/result/deltagW-tb-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 - sw^2 + mZmt^2*(-2/5 + (92*sw^2)/45 - (721*sw^4)/270 + (277*sw^6)/270) + 
 mZmt^3*(-13/105 + (31*sw^2)/35 - (86*sw^4)/45 + (106*sw^6)/63 - 
   (8*sw^8)/15) + mZmt^4*(-41/756 + (5591*sw^2)/11340 - (1739*sw^4)/1215 + 
   (16001*sw^6)/8505 - (7*sw^8)/6 + (5*sw^10)/18) + 
 mZmt^5*(-131/4620 + (13019*sw^2)/41580 - (7114*sw^4)/6237 + 
   (12466*sw^6)/6237 - (13*sw^8)/7 + (31*sw^10)/35 - (6*sw^12)/35) + 
 mZmt^6*(-107/6435 + (50*sw^2)/231 - (73327*sw^4)/77220 + 
   (1125997*sw^6)/540540 - (31*sw^8)/12 + (37*sw^10)/20 - (43*sw^12)/60 + 
   (7*sw^14)/60) + mZmt^7*(-1429/135135 + (64333*sw^2)/405405 - 
   (141556*sw^4)/173745 + (373222*sw^6)/173745 - (10*sw^8)/3 + 
   (86*sw^10)/27 - (50*sw^12)/27 + (38*sw^14)/63 - (16*sw^16)/189) + 
 mZmt^8*(-4861/680680 + (2231503*sw^2)/18378360 - (4922663*sw^4)/6891885 + 
   (15162083*sw^6)/6891885 - (41*sw^8)/10 + (49*sw^10)/10 - (19*sw^12)/5 + 
   (13*sw^14)/7 - (73*sw^16)/140 + (9*sw^18)/140) + 
 mZmt^9*(-16795/3325608 + (1595591*sw^2)/16628040 - (1322678*sw^4)/2078505 + 
   (4660886*sw^6)/2078505 - (161*sw^8)/33 + 7*sw^10 - (224*sw^12)/33 + 
   (146*sw^14)/33 - (41*sw^16)/22 + (91*sw^18)/198 - (5*sw^20)/99) + 
 mZmt^10*(-3919/1058148 + (8147701*sw^2)/104756652 - 
   (12886715*sw^4)/22447854 + (357918497*sw^6)/157134978 - (17*sw^8)/3 + 
   (427*sw^10)/45 - (497*sw^12)/45 + 9*sw^14 - (91*sw^16)/18 + 
   (101*sw^18)/54 - (37*sw^20)/90 + (11*sw^22)/270) + 
 mZmt^11*(-208011/74364290 + (3312187*sw^2)/51482970 - 
   (1363964*sw^4)/2607579 + (16200934*sw^6)/7020405 - (84*sw^8)/13 + 
   (804*sw^10)/65 - (84*sw^12)/5 + (1068*sw^14)/65 - (150*sw^16)/13 + 
   (74*sw^18)/13 - (122*sw^20)/65 + (266*sw^22)/715 - (24*sw^24)/715) + 
 mZmt^12*(-247633/114406600 + (241442423*sw^2)/4461857400 - 
   (804003469*sw^4)/1673196525 + (3904125193*sw^6)/1673196525 - 
   (305*sw^8)/42 + (219*sw^10)/14 - (170*sw^12)/7 + (194*sw^14)/7 - 
   (327*sw^16)/14 + (605*sw^18)/42 - (19*sw^20)/3 + (145*sw^22)/77 - 
   (157*sw^24)/462 + (13*sw^26)/462) + 
 mZmt^13*(-2674439/1564547400 + (303281471*sw^2)/6571099080 - 
   (60174899*sw^4)/135393525 + (2232488786*sw^6)/947754675 - (121*sw^8)/15 + 
   (869*sw^10)/45 - (506*sw^12)/15 + 44*sw^14 - (649*sw^16)/15 + 
   (1441*sw^18)/45 - (88*sw^20)/5 + (314*sw^22)/45 - (17*sw^24)/9 + 
   (61*sw^26)/195 - (14*sw^28)/585) + 
 mZmt^14*(-2423711/1764461790 + (1581471557*sw^2)/39700390275 - 
   (56278575001*sw^4)/136115623800 + (323274606397*sw^6)/136115623800 - 
   (71*sw^8)/8 + (187*sw^10)/8 - (363*sw^12)/8 + (3729*sw^14)/56 - 
   (4191*sw^16)/56 + (517*sw^18)/8 - (341*sw^20)/8 + (169*sw^22)/8 - 
   (61*sw^24)/8 + (197*sw^26)/104 - (211*sw^28)/728 + (15*sw^30)/728) + 
 mZmt^15*(-35357669/31556720475 + (365362588*sw^2)/10518906825 - 
   (7319037683*sw^4)/18934032285 + (45293175266*sw^6)/18934032285 - 
   (494*sw^8)/51 + (2366*sw^10)/85 - (15158*sw^12)/255 + (34606*sw^14)/357 - 
   (858*sw^16)/7 + (43186*sw^18)/357 - (23738*sw^20)/255 + (4706*sw^22)/85 - 
   (1274*sw^24)/51 + (422*sw^26)/51 - (226*sw^28)/119 + (482*sw^30)/1785 - 
   (32*sw^32)/1785) + mZmt*(1/3 + sw^4*(16/27 - (8*Log[mZmt])/9) - 
   (2*Log[mZmt])/3 + sw^2*(-25/27 + (14*Log[mZmt])/9))


==> anc/src/result/deltagW-tb-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-8*alpSb4Pi)/3 - (8*alpSb4Pi*Pi^2)/9 + 
 ((8*alpSb4Pi)/3 + (8*alpSb4Pi*Pi^2)/9)*sw^2 + 
 mZmt^2*((-1046*alpSb4Pi)/1215 - (4*alpSb4Pi*Pi^2)/9 + 
   ((17398*alpSb4Pi)/3645 + (20*alpSb4Pi*Pi^2)/9)*sw^2 + 
   ((-5789*alpSb4Pi)/2187 - (28*alpSb4Pi*Pi^2)/9)*sw^4 + 
   ((-2767*alpSb4Pi)/2187 + (4*alpSb4Pi*Pi^2)/3)*sw^6) + 
 mZmt^3*((-11341*alpSb4Pi)/9450 - (16*alpSb4Pi*Pi^2)/135 + 
   ((757493*alpSb4Pi)/85050 + (112*alpSb4Pi*Pi^2)/135)*sw^2 + 
   ((-354712*alpSb4Pi)/18225 - (16*alpSb4Pi*Pi^2)/9)*sw^4 + 
   ((322264*alpSb4Pi)/18225 + (208*alpSb4Pi*Pi^2)/135)*sw^6 + 
   ((-160*alpSb4Pi)/27 - (64*alpSb4Pi*Pi^2)/135)*sw^8) + 
 mZmt^4*((-4630271*alpSb4Pi)/5953500 - (4*alpSb4Pi*Pi^2)/81 + 
   ((128197757*alpSb4Pi)/17860500 + (4*alpSb4Pi*Pi^2)/9)*sw^2 + 
   ((-40196036*alpSb4Pi)/1913625 - (104*alpSb4Pi*Pi^2)/81)*sw^4 + 
   ((373100444*alpSb4Pi)/13395375 + (136*alpSb4Pi*Pi^2)/81)*sw^6 + 
   ((-7042*alpSb4Pi)/405 - (28*alpSb4Pi*Pi^2)/27)*sw^8 + 
   ((1006*alpSb4Pi)/243 + (20*alpSb4Pi*Pi^2)/81)*sw^10) + 
 mZmt^5*((-293347979*alpSb4Pi)/589396500 - (8*alpSb4Pi*Pi^2)/315 + 
   ((9773781097*alpSb4Pi)/1768189500 + (88*alpSb4Pi*Pi^2)/315)*sw^2 + 
   ((-69561778*alpSb4Pi)/3444525 - (64*alpSb4Pi*Pi^2)/63)*sw^4 + 
   ((122161996*alpSb4Pi)/3444525 + (16*alpSb4Pi*Pi^2)/9)*sw^6 + 
   ((-31174*alpSb4Pi)/945 - (104*alpSb4Pi*Pi^2)/63)*sw^8 + 
   ((74338*alpSb4Pi)/4725 + (248*alpSb4Pi*Pi^2)/315)*sw^10 + 
   ((-4796*alpSb4Pi)/1575 - (16*alpSb4Pi*Pi^2)/105)*sw^12) + 
 mZmt^6*((-130603725073*alpSb4Pi)/393323931000 - (2*alpSb4Pi*Pi^2)/135 + 
   ((5110820105023*alpSb4Pi)/1179971793000 + (26*alpSb4Pi*Pi^2)/135)*sw^2 + 
   ((-739861339153*alpSb4Pi)/38900169000 - (38*alpSb4Pi*Pi^2)/45)*sw^4 + 
   ((11367336460147*alpSb4Pi)/272301183000 + (50*alpSb4Pi*Pi^2)/27)*sw^6 + 
   ((-1174373*alpSb4Pi)/22680 - (62*alpSb4Pi*Pi^2)/27)*sw^8 + 
   ((1401671*alpSb4Pi)/37800 + (74*alpSb4Pi*Pi^2)/45)*sw^10 + 
   ((-1628969*alpSb4Pi)/113400 - (86*alpSb4Pi*Pi^2)/135)*sw^12 + 
   ((37883*alpSb4Pi)/16200 + (14*alpSb4Pi*Pi^2)/135)*sw^14) + 
 mZmt^7*((-1421436926347*alpSb4Pi)/6135853323600 - (16*alpSb4Pi*Pi^2)/1701 + 
   ((4925924159669*alpSb4Pi)/1415966151600 + (80*alpSb4Pi*Pi^2)/567)*sw^2 + 
   ((-1258430763182*alpSb4Pi)/70437091725 - (176*alpSb4Pi*Pi^2)/243)*sw^4 + 
   ((4645731980821*alpSb4Pi)/98611928415 + (464*alpSb4Pi*Pi^2)/243)*sw^6 + 
   ((-23029*alpSb4Pi)/315 - (80*alpSb4Pi*Pi^2)/27)*sw^8 + 
   ((990247*alpSb4Pi)/14175 + (688*alpSb4Pi*Pi^2)/243)*sw^10 + 
   ((-23029*alpSb4Pi)/567 - (400*alpSb4Pi*Pi^2)/243)*sw^12 + 
   ((437551*alpSb4Pi)/33075 + (304*alpSb4Pi*Pi^2)/567)*sw^14 + 
   ((-184232*alpSb4Pi)/99225 - (128*alpSb4Pi*Pi^2)/1701)*sw^16) + 
 mZmt^8*((-40448337074657*alpSb4Pi)/240714245772000 - (2*alpSb4Pi*Pi^2)/315 + 
   ((26826967510268551*alpSb4Pi)/9387855585108000 + (34*alpSb4Pi*Pi^2)/315)*
    sw^2 + ((-49735069096879*alpSb4Pi)/2958357852450 - (40*alpSb4Pi*Pi^2)/63)*
    sw^4 + ((5361715515772361*alpSb4Pi)/103542524835750 + 
     (88*alpSb4Pi*Pi^2)/45)*sw^6 + ((-9119753*alpSb4Pi)/94500 - 
     (164*alpSb4Pi*Pi^2)/45)*sw^8 + 
   ((1557031*alpSb4Pi)/13500 + (196*alpSb4Pi*Pi^2)/45)*sw^10 + 
   ((-4226227*alpSb4Pi)/47250 - (152*alpSb4Pi*Pi^2)/45)*sw^12 + 
   ((2891629*alpSb4Pi)/66150 + (104*alpSb4Pi*Pi^2)/63)*sw^14 + 
   ((-16237609*alpSb4Pi)/1323000 - (146*alpSb4Pi*Pi^2)/315)*sw^16 + 
   ((222433*alpSb4Pi)/147000 + (2*alpSb4Pi*Pi^2)/35)*sw^18) + 
 mZmt^9*((-7153797122161*alpSb4Pi)/56825722044000 - (4*alpSb4Pi*Pi^2)/891 + 
   ((115139026470515543*alpSb4Pi)/48131386571268000 + (76*alpSb4Pi*Pi^2)/891)*
    sw^2 + ((-165611869021541*alpSb4Pi)/10439138209500 - 
     (56*alpSb4Pi*Pi^2)/99)*sw^4 + 
   ((1021285968114926*alpSb4Pi)/18268491866625 + (592*alpSb4Pi*Pi^2)/297)*
    sw^6 + ((-37930243*alpSb4Pi)/311850 - (1288*alpSb4Pi*Pi^2)/297)*sw^8 + 
   ((1649141*alpSb4Pi)/9450 + (56*alpSb4Pi*Pi^2)/9)*sw^10 + 
   ((-26386256*alpSb4Pi)/155925 - (1792*alpSb4Pi*Pi^2)/297)*sw^12 + 
   ((120387293*alpSb4Pi)/1091475 + (1168*alpSb4Pi*Pi^2)/297)*sw^14 + 
   ((-67614781*alpSb4Pi)/1455300 - (164*alpSb4Pi*Pi^2)/99)*sw^16 + 
   ((21438833*alpSb4Pi)/1871100 + (364*alpSb4Pi*Pi^2)/891)*sw^18 + 
   ((-1649141*alpSb4Pi)/1309770 - (40*alpSb4Pi*Pi^2)/891)*sw^20) + 
 mZmt^10*((-730867685342310799*alpSb4Pi)/7544594845046259000 - 
   (4*alpSb4Pi*Pi^2)/1215 + 
   ((46046238427731631337*alpSb4Pi)/22633784535138777000 + 
     (28*alpSb4Pi*Pi^2)/405)*sw^2 + 
   ((-203921094348017866951*alpSb4Pi)/13580270721083266200 - 
     (124*alpSb4Pi*Pi^2)/243)*sw^4 + 
   ((809108749899730602499*alpSb4Pi)/13580270721083266200 + 
     (164*alpSb4Pi*Pi^2)/81)*sw^6 + ((-1941377747*alpSb4Pi)/13097700 - 
     (136*alpSb4Pi*Pi^2)/27)*sw^8 + ((6966120151*alpSb4Pi)/28066500 + 
     (3416*alpSb4Pi*Pi^2)/405)*sw^10 + 
   ((-8108107061*alpSb4Pi)/28066500 - (3976*alpSb4Pi*Pi^2)/405)*sw^12 + 
   ((114198691*alpSb4Pi)/485100 + 8*alpSb4Pi*Pi^2)*sw^14 + 
   ((-1484582983*alpSb4Pi)/11226600 - (364*alpSb4Pi*Pi^2)/81)*sw^16 + 
   ((11534067791*alpSb4Pi)/235758600 + (404*alpSb4Pi*Pi^2)/243)*sw^18 + 
   ((-4225351567*alpSb4Pi)/392931000 - (148*alpSb4Pi*Pi^2)/405)*sw^20 + 
   ((114198691*alpSb4Pi)/107163000 + (44*alpSb4Pi*Pi^2)/1215)*sw^22) + 
 mZmt^11*((-4409058909672850781*alpSb4Pi)/57841893812021319000 - 
   (16*alpSb4Pi*Pi^2)/6435 + 
   ((4680433261041293471*alpSb4Pi)/2669625868247137800 + 
     (368*alpSb4Pi*Pi^2)/6435)*sw^2 + 
   ((-7332551353878460711*alpSb4Pi)/514404193980426750 - 
     (272*alpSb4Pi*Pi^2)/585)*sw^4 + 
   ((32349515456546177053*alpSb4Pi)/514404193980426750 + 
     (80*alpSb4Pi*Pi^2)/39)*sw^6 + ((-356927873*alpSb4Pi)/2027025 - 
     (224*alpSb4Pi*Pi^2)/39)*sw^8 + ((23914167491*alpSb4Pi)/70945875 + 
     (2144*alpSb4Pi*Pi^2)/195)*sw^10 + 
   ((-356927873*alpSb4Pi)/779625 - (224*alpSb4Pi*Pi^2)/15)*sw^12 + 
   ((31766580697*alpSb4Pi)/70945875 + (2848*alpSb4Pi*Pi^2)/195)*sw^14 + 
   ((-356927873*alpSb4Pi)/1135134 - (400*alpSb4Pi*Pi^2)/39)*sw^16 + 
   ((13206331301*alpSb4Pi)/85135050 + (592*alpSb4Pi*Pi^2)/117)*sw^18 + 
   ((-21772600253*alpSb4Pi)/425675250 - (976*alpSb4Pi*Pi^2)/585)*sw^20 + 
   ((6781629587*alpSb4Pi)/668918250 + (2128*alpSb4Pi*Pi^2)/6435)*sw^22 + 
   ((-713855746*alpSb4Pi)/780404625 - (64*alpSb4Pi*Pi^2)/2145)*sw^24) + 
 mZmt^12*((-986578516434087478739*alpSb4Pi)/16141744499808082755600 - 
   (4*alpSb4Pi*Pi^2)/2079 + 
   ((2475779087195924119*alpSb4Pi)/1620277495212776400 + 
     (100*alpSb4Pi*Pi^2)/2079)*sw^2 + 
   ((-492797804569094787742513*alpSb4Pi)/36318925124568186200100 - 
     (296*alpSb4Pi*Pi^2)/693)*sw^4 + 
   ((341850791959380674264323*alpSb4Pi)/5188417874938312314300 + 
     (56*alpSb4Pi*Pi^2)/27)*sw^6 + ((-58657438045*alpSb4Pi)/286053768 - 
     (1220*alpSb4Pi*Pi^2)/189)*sw^8 + 
   ((14039321237*alpSb4Pi)/31783752 + (292*alpSb4Pi*Pi^2)/21)*sw^10 + 
   ((-16347154865*alpSb4Pi)/23837814 - (1360*alpSb4Pi*Pi^2)/63)*sw^12 + 
   ((18654988493*alpSb4Pi)/23837814 + (1552*alpSb4Pi*Pi^2)/63)*sw^14 + 
   ((-20962822121*alpSb4Pi)/31783752 - (436*alpSb4Pi*Pi^2)/21)*sw^16 + 
   ((10577570795*alpSb4Pi)/26004888 + (2420*alpSb4Pi*Pi^2)/189)*sw^18 + 
   ((-3654069911*alpSb4Pi)/20432412 - (152*alpSb4Pi*Pi^2)/27)*sw^20 + 
   ((27886323005*alpSb4Pi)/524431908 + (1160*alpSb4Pi*Pi^2)/693)*sw^22 + 
   ((-30194156633*alpSb4Pi)/3146591448 - (628*alpSb4Pi*Pi^2)/2079)*sw^24 + 
   ((192319469*alpSb4Pi)/242045496 + (52*alpSb4Pi*Pi^2)/2079)*sw^26) + 
 mZmt^13*((-1827012986908587625591*alpSb4Pi)/36685782954109278990000 - 
   (8*alpSb4Pi*Pi^2)/5265 + ((443964539299591572536591*alpSb4Pi)/
      330172046586983510910000 + (8*alpSb4Pi*Pi^2)/195)*sw^2 + 
   ((-927244418627518819237*alpSb4Pi)/71610478583064671250 - 
     (32*alpSb4Pi*Pi^2)/81)*sw^4 + 
   ((34400769479408617843963*alpSb4Pi)/501273350081452698750 + 
     (848*alpSb4Pi*Pi^2)/405)*sw^6 + ((-54567149551*alpSb4Pi)/232186500 - 
     (968*alpSb4Pi*Pi^2)/135)*sw^8 + ((4310804814529*alpSb4Pi)/7662154500 + 
     (6952*alpSb4Pi*Pi^2)/405)*sw^10 + 
   ((-1255044439673*alpSb4Pi)/1277025750 - (4048*alpSb4Pi*Pi^2)/135)*sw^12 + 
   ((54567149551*alpSb4Pi)/42567525 + (352*alpSb4Pi*Pi^2)/9)*sw^14 + 
   ((-3219461823509*alpSb4Pi)/2554051500 - (5192*alpSb4Pi*Pi^2)/135)*sw^16 + 
   ((7148296591181*alpSb4Pi)/7662154500 + (11528*alpSb4Pi*Pi^2)/405)*sw^18 + 
   ((-109134299102*alpSb4Pi)/212837625 - (704*alpSb4Pi*Pi^2)/45)*sw^20 + 
   ((8567042479507*alpSb4Pi)/42141849750 + (2512*alpSb4Pi*Pi^2)/405)*sw^22 + 
   ((-927641542367*alpSb4Pi)/16856739900 - (136*alpSb4Pi*Pi^2)/81)*sw^24 + 
   ((3328596122611*alpSb4Pi)/365229364500 + (488*alpSb4Pi*Pi^2)/1755)*sw^26 + 
   ((-54567149551*alpSb4Pi)/78263435250 - (112*alpSb4Pi*Pi^2)/5265)*sw^28) + 
 mZmt^14*((-23638998979563103186241749*alpSb4Pi)/
    574499361061351308983400000 - (alpSb4Pi*Pi^2)/819 + 
   ((2056593419713160633668179923*alpSb4Pi)/1723498083184053926950200000 + 
     (29*alpSb4Pi*Pi^2)/819)*sw^2 + 
   ((-315458460459594279655327519*alpSb4Pi)/25470415022424442270200000 - 
     (43*alpSb4Pi*Pi^2)/117)*sw^4 + 
   ((1812052106880028900812445243*alpSb4Pi)/25470415022424442270200000 + 
     (19*alpSb4Pi*Pi^2)/9)*sw^6 + ((-7966920209587*alpSb4Pi)/29967537600 - 
     (71*alpSb4Pi*Pi^2)/9)*sw^8 + ((1907572444549*alpSb4Pi)/2724321600 + 
     (187*alpSb4Pi*Pi^2)/9)*sw^10 + ((-112210143797*alpSb4Pi)/82555200 - 
     (121*alpSb4Pi*Pi^2)/3)*sw^12 + ((12679746249061*alpSb4Pi)/6356750400 + 
     (1243*alpSb4Pi*Pi^2)/21)*sw^14 + 
   ((-14250688262219*alpSb4Pi)/6356750400 - (1397*alpSb4Pi*Pi^2)/21)*sw^16 + 
   ((5273876758459*alpSb4Pi)/2724321600 + (517*alpSb4Pi*Pi^2)/9)*sw^18 + 
   ((-3478514457707*alpSb4Pi)/2724321600 - (341*alpSb4Pi*Pi^2)/9)*sw^20 + 
   ((1458731869361*alpSb4Pi)/2305195200 + (169*alpSb4Pi*Pi^2)/9)*sw^22 + 
   ((-6844818771617*alpSb4Pi)/29967537600 - (61*alpSb4Pi*Pi^2)/9)*sw^24 + 
   ((22105398328009*alpSb4Pi)/389577988800 + (197*alpSb4Pi*Pi^2)/117)*sw^26 + 
   ((-23676340341167*alpSb4Pi)/2727045921600 - (211*alpSb4Pi*Pi^2)/819)*
    sw^28 + ((112210143797*alpSb4Pi)/181803061440 + (5*alpSb4Pi*Pi^2)/273)*
    sw^30) + mZmt^15*((-911407464670311839780057303*alpSb4Pi)/
    26485893620213068039798800000 - (16*alpSb4Pi*Pi^2)/16065 + 
   ((84760900157110331066030121749*alpSb4Pi)/79457680860639204119396400000 + 
     (496*alpSb4Pi*Pi^2)/16065)*sw^2 + 
   ((-1141096942016272460348820931*alpSb4Pi)/96118162331418392079915000 - 
     (368*alpSb4Pi*Pi^2)/1071)*sw^4 + 
   ((3530785475134385553077334941*alpSb4Pi)/48059081165709196039957500 + 
     (976*alpSb4Pi*Pi^2)/459)*sw^6 + 
   ((-28416084706799*alpSb4Pi)/95521526100 - (3952*alpSb4Pi*Pi^2)/459)*sw^8 + 
   ((1495583405621*alpSb4Pi)/1749478500 + (18928*alpSb4Pi*Pi^2)/765)*sw^10 + 
   ((-79265920497913*alpSb4Pi)/43418875500 - (121264*alpSb4Pi*Pi^2)/2295)*
    sw^12 + ((16451417461831*alpSb4Pi)/5526038700 + 
     (276848*alpSb4Pi*Pi^2)/3213)*sw^14 + 
   ((-1495583405621*alpSb4Pi)/397296900 - (2288*alpSb4Pi*Pi^2)/21)*sw^16 + 
   ((225833094248771*alpSb4Pi)/60786425700 + (345488*alpSb4Pi*Pi^2)/3213)*
    sw^18 + ((-124133422666543*alpSb4Pi)/43418875500 - 
     (189904*alpSb4Pi*Pi^2)/2295)*sw^20 + 
   ((270700596417401*alpSb4Pi)/159202543500 + (37648*alpSb4Pi*Pi^2)/765)*
    sw^22 + ((-1495583405621*alpSb4Pi)/1949418900 - 
     (10192*alpSb4Pi*Pi^2)/459)*sw^24 + 
   ((315568098586031*alpSb4Pi)/1241779839300 + (3376*alpSb4Pi*Pi^2)/459)*
    sw^26 + ((-169000924835173*alpSb4Pi)/2897486291700 - 
     (1808*alpSb4Pi*Pi^2)/1071)*sw^28 + 
   ((360435600754661*alpSb4Pi)/43462294375500 + (3856*alpSb4Pi*Pi^2)/16065)*
    sw^30 + ((-5982333622484*alpSb4Pi)/10865573593875 - 
     (256*alpSb4Pi*Pi^2)/16065)*sw^32) + 
 mZmt*((8*alpSb4Pi)/3 + (32*alpSb4Pi*Pi^2)/81 - (8*alpSb4Pi*Log[mZmt])/3 - 
   (32*alpSb4Pi*Zeta[3])/3 + sw^4*((80*alpSb4Pi)/9 + (64*alpSb4Pi*Pi^2)/81 - 
     (32*alpSb4Pi*Log[mZmt])/9 - (128*alpSb4Pi*Zeta[3])/9) + 
   sw^2*((-104*alpSb4Pi)/9 - (32*alpSb4Pi*Pi^2)/27 + 
     (56*alpSb4Pi*Log[mZmt])/9 + (224*alpSb4Pi*Zeta[3])/9))


==> anc/src/result/deltagW-ud-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi^2*mZmt^15*((-122025060941339*Log[mWmt])/
    287084860918393394836980000 + Log[mWmt]^2/7952293559700 + 
   sw^18*(-919839579352130095613898439/25341137646450327683795485463400000 + 
     (21593*Pi^2)/1590458711940 + (17775968214120989*Log[mWmt])/
      401517287997752999772000 - (21593*Log[mWmt]^2)/1590458711940) + 
   sw^14*(-738722083370253409150831369/25341137646450327683795485463400000 + 
     (17303*Pi^2)/1590458711940 + (14259619938774419*Log[mWmt])/
      401517287997752999772000 - (17303*Log[mWmt]^2)/1590458711940) + 
   sw^22*(-1100957075334006782076965509/66369646216893715362321509547000000 + 
     (2353*Pi^2)/378680645700 + (21292316489467559*Log[mWmt])/
      1051592897136972142260000 - (2353*Log[mWmt]^2)/378680645700) + 
   sw^10*(-79657798198339531812537757/9481378030984816480331644221000000 + 
     (169*Pi^2)/54097235100 + (1534753094775407*Log[mWmt])/
      150227556733853163180000 - (169*Log[mWmt]^2)/54097235100) + 
   sw^26*(-1282074571315883468540032579/
      517683240491770979826107774466600000 + (211*Pi^2)/227208387420 + 
     (24808664764814129*Log[mWmt])/8202424597668382709628000 - 
     (211*Log[mWmt]^2)/227208387420) + 
   sw^6*(-376487091406500036224697229/517683240491770979826107774466600000 + 
     (61*Pi^2)/227208387420 + (7226923388081279*Log[mWmt])/
      8202424597668382709628000 - (61*Log[mWmt]^2)/227208387420) + 
   sw^30*(-1463192067297760155003099649/
      18118913417211984293913772106331000000 + (241*Pi^2)/7952293559700 + 
     (28325013040160699*Log[mWmt])/287084860918393394836980000 - 
     (241*Log[mWmt]^2)/7952293559700) + 
   sw^32*(48554712977771828069832287/9059456708605992146956886053165500000 - 
     (4*Pi^2)/1988073389925 - (58756224956707*Log[mWmt])/
      8971401903699793588655625 + (4*Log[mWmt]^2)/1988073389925) + 
   sw^28*(686316659653410905885783057/1207927561147465619594251473755400000 - 
     (113*Pi^2)/530152903980 - (13283419451243707*Log[mWmt])/
      19138990727892892989132000 + (113*Log[mWmt]^2)/530152903980) + 
   sw^8*(6145339992071557624424089/2095883564744012064073310827800000 - 
     (13*Pi^2)/11958336180 - (118224967444139*Log[mWmt])/
      33208196751693857124000 + (13*Log[mWmt]^2)/11958336180) + 
   sw^24*(3868557867938133523728893/517166074417353626199907866600000 - 
     (91*Pi^2)/32458341060 - (823231808112173*Log[mWmt])/
      90136534040311897908000 + (91*Log[mWmt]^2)/32458341060) + 
   sw^12*(324081667689657532959648917/18100812604607376916996775331000000 - 
     (7579*Pi^2)/1136041937100 - (6250722900550567*Log[mWmt])/
      286798062855537856980000 + (7579*Log[mWmt]^2)/1136041937100) + 
   sw^20*(505199163671534219422715987/18100812604607376916996775331000000 - 
     (11869*Pi^2)/1136041937100 - (9767071175897137*Log[mWmt])/
      286798062855537856980000 + (11869*Log[mWmt]^2)/1136041937100) + 
   sw^16*(6097653171773468767517389/165628350630394298586898597800000 - 
     (143*Pi^2)/10395154980 - (117777897620939*Log[mWmt])/
      2624295999985313724000 + (143*Log[mWmt]^2)/10395154980) + 
   (122025060941339*Log[mZmt])/287084860918393394836980000 - 
   Log[mZmt]^2/7952293559700 + 
   sw^4*(304480174241071724518923661/2588416202458854899130538872333000000 - 
     (7*Pi^2)/162291705300 - (118885853269739*Log[mWmt])/
      832130031647517086484000 + Log[mWmt]^2/23050126260 + 
     (122025060941339*Log[mZmt])/143542430459196697418490000 - 
     Log[mZmt]^2/3976146779850) + 
   sw^2*(-965481107312128632072731/99554469325340573043482264320500000 + 
     Pi^2/284010484275 + (119695971378539*Log[mWmt])/
      9260801965109464349580000 - Log[mWmt]^2/256525598700 - 
     (122025060941339*Log[mZmt])/95694953639464464945660000 + 
     Log[mZmt]^2/2650764519900)) + alpSb4Pi^2*mZmt^14*
  ((7975381833028*Log[mWmt])/3380779519232789764715625 - 
   (16*Log[mWmt]^2)/23224728310875 + 
   sw^16*(-219011087473647373840681/2128320351827039979643146328125 + 
     (22352*Pi^2)/595505854125 + (975608059789756*Log[mWmt])/
      7880604939936572878125 - (22352*Log[mWmt]^2)/595505854125) + 
   sw^12*(-133181982633207970922531/2128320351827039979643146328125 + 
     (1936*Pi^2)/85072264875 + (84623747412908*Log[mWmt])/
      1125800705705224696875 - (1936*Log[mWmt]^2)/85072264875) + 
   sw^20*(-373503476186438299093351/6384961055481119938929438984375 + 
     (5456*Pi^2)/255216794625 + (237920478572668*Log[mWmt])/
      3377402117115674090625 - (5456*Log[mWmt]^2)/255216794625) + 
   sw^8*(-864198075082211859720791/70234571610292319328223828828125 + 
     (1136*Pi^2)/255216794625 + (547619393642588*Log[mWmt])/
      37151423288272414996875 - (1136*Log[mWmt]^2)/255216794625) + 
   sw^24*(-66725974228753071940871/6384961055481119938929438984375 + 
     (976*Pi^2)/255216794625 + (467865575312308*Log[mWmt])/
      37151423288272414996875 - (976*Log[mWmt]^2)/255216794625) + 
   sw^28*(-2536396918165511252630731/6391346016536601058868368423359375 + 
     (3376*Pi^2)/23224728310875 + (1617591059010508*Log[mWmt])/
      3380779519232789764715625 - (3376*Log[mWmt]^2)/23224728310875) + 
   sw^30*(1716582096808788058363/60869962062253343417793984984375 - 
     (16*Pi^2)/1548315220725 - (7664836557988*Log[mWmt])/
      225385301282185984314375 + (16*Log[mWmt]^2)/1548315220725) + 
   sw^26*(2369177033857181313339737/913049430933800151266909774765625 - 
     (3152*Pi^2)/3317818330125 - (1510593892473716*Log[mWmt])/
      482968502747541394959375 + (3152*Log[mWmt]^2)/3317818330125) + 
   sw^6*(12227687557436524919821/3696556400541701017274938359375 - 
     (16*Pi^2)/13432462875 - (7730214510628*Log[mWmt])/
      1955338067803811315625 + (16*Log[mWmt]^2)/13432462875) + 
   sw^22*(156518251172347802673673/5402659354637870717555679140625 - 
     (208*Pi^2)/19632061125 - (99738427646164*Log[mWmt])/
      2857801791405570384375 + (208*Log[mWmt]^2)/19632061125) + 
   sw^10*(12134328934006374106021/375585944440065878760555234375 - 
     (176*Pi^2)/15012752625 - (7701371296228*Log[mWmt])/
      198670712771510240625 + (176*Log[mWmt]^2)/15012752625) + 
   sw^18*(566765832207953852058587/6384961055481119938929438984375 - 
     (8272*Pi^2)/255216794625 - (360868408775516*Log[mWmt])/
      3377402117115674090625 + (8272*Log[mWmt]^2)/255216794625) + 
   sw^14*(1365857728007201677593773/14898242462789279857502024296875 - 
     (19888*Pi^2)/595505854125 - (868610893252964*Log[mWmt])/
      7880604939936572878125 + (19888*Log[mWmt]^2)/595505854125) - 
   (7975381833028*Log[mZmt])/3380779519232789764715625 + 
   (16*Log[mZmt]^2)/23224728310875 + 
   sw^2*(24882670352880278564342/491642001272046235297566801796875 - 
     (32*Pi^2)/1786517562375 - (7814754966628*Log[mWmt])/
      116578604111475509128125 + (16*Log[mWmt]^2)/800852700375 + 
     (7975381833028*Log[mZmt])/1126926506410929921571875 - 
     (16*Log[mZmt]^2)/7741576103625) + 
   sw^4*(-12315269811189559378921/21375739185741140665111600078125 + 
     (16*Pi^2)/77674676625 + (333625060569004*Log[mWmt])/
      482968502747541394959375 - (688*Log[mWmt]^2)/3317818330125 - 
     (15950763666056*Log[mZmt])/3380779519232789764715625 + 
     (32*Log[mZmt]^2)/23224728310875)) + alpSb4Pi^2*mZmt^13*
  ((-69778893293*Log[mWmt])/5195014719025964332500 + 
   Log[mWmt]^2/258737026275 + 
   sw^14*(-103077851782839188347/368395023318418940704087500 + 
     (44*Pi^2)/442285515 + (67101778853*Log[mWmt])/201826523660682375 - 
     (44*Log[mWmt]^2)/442285515) + 
   sw^18*(-13469233841217041046017/66311104197315409326735750000 + 
     (1441*Pi^2)/19902848175 + (8779624571983*Log[mWmt])/
      36328774258922827500 - (1441*Log[mWmt]^2)/19902848175) + 
   sw^10*(-8177115033179188506853/66311104197315409326735750000 + 
     (869*Pi^2)/19902848175 + (5311748987147*Log[mWmt])/
      36328774258922827500 - (869*Log[mWmt]^2)/19902848175) + 
   sw^22*(-1465026658657815210509/33155552098657704663367875000 + 
     (314*Pi^2)/19902848175 + (10513562364401*Log[mWmt])/
      199808258424075551250 - (314*Log[mWmt]^2)/19902848175) + 
   sw^6*(-5531055629160262237271/364711073085234751297046625000 + 
     (106*Pi^2)/19902848175 + (3577811194729*Log[mWmt])/
      199808258424075551250 - (106*Log[mWmt]^2)/19902848175) + 
   sw^26*(-6253784216418297861727/3160829300072034511241070750000 + 
     (61*Pi^2)/86245675425 + (4082500052273*Log[mWmt])/
      1731671573008654777500 - (61*Log[mWmt]^2)/86245675425) + 
   sw^28*(14638762646694137551/96760080614450036058400125000 - 
     (2*Pi^2)/36962432325 - (66910556393*Log[mWmt])/371072479930426023750 + 
     (2*Log[mWmt]^2)/36962432325) + 
   sw^24*(102578370277914296767/8581437013770229442283450000 - 
     Pi^2/234151155 - (66944301533*Log[mWmt])/4701370786448836500 + 
     Log[mWmt]^2/234151155) + 
   sw^8*(1142347555194954228677/22103701399105136442245250000 - 
     (121*Pi^2)/6634282725 - (740796681823*Log[mWmt])/12109591419640942500 + 
     (121*Log[mWmt]^2)/6634282725) + 
   sw^20*(205448104767034780289/1841975116592094703520437500 - 
     (88*Pi^2)/2211427575 - (133980464836*Log[mWmt])/1009132618303411875 + 
     (88*Log[mWmt]^2)/2211427575) + 
   sw^12*(103262442773789691757/480515247806633400918375000 - 
     (22*Pi^2)/288447075 - (67159976993*Log[mWmt])/263251987383498750 + 
     (22*Log[mWmt]^2)/288447075) + 
   sw^16*(6073102069603788955613/22103701399105136442245250000 - 
     (649*Pi^2)/6634282725 - (3956327837887*Log[mWmt])/12109591419640942500 + 
     (649*Log[mWmt]^2)/6634282725) + (69778893293*Log[mZmt])/
    5195014719025964332500 - Log[mZmt]^2/258737026275 + 
   sw^4*(4521505075291178245951/1580414650036017255620535375000 - 
     (86*Pi^2)/86245675425 - (67771057463*Log[mWmt])/19980825842407555125 + 
     (4*Log[mWmt]^2)/3980569635 + (69778893293*Log[mZmt])/
      2597507359512982166250 - (2*Log[mZmt]^2)/258737026275) + 
   sw^2*(-212524092753470744339/790207325018008627810267687500 + 
     (8*Pi^2)/86245675425 + (68291607493*Log[mWmt])/192407952556517197500 - 
     Log[mWmt]^2/9582852825 - (69778893293*Log[mZmt])/
      1731671573008654777500 + Log[mZmt]^2/86245675425)) + 
 alpSb4Pi^2*mZmt^12*((94639721524*Log[mWmt])/1201022656235720443125 - 
   (16*Log[mWmt]^2)/717801309225 + 
   sw^12*(-173844374385293017624/238805339852629474308759375 + 
     (64*Pi^2)/255900645 + (363441063376*Log[mWmt])/428172069959258625 - 
     (64*Log[mWmt]^2)/255900645) + 
   sw^16*(-4721113624812160074934/6766151295824501772081515625 + 
     (1744*Pi^2)/7250518275 + (9887391335716*Log[mWmt])/
      12131541982178994375 - (1744*Log[mWmt]^2)/7250518275) + 
   sw^8*(-2667272286562793174086/12179072332484103189746728125 + 
     (976*Pi^2)/13050932895 + (5558853857764*Log[mWmt])/
      21836775567922189875 - (976*Log[mWmt]^2)/13050932895) + 
   sw^20*(-86436605923862308652/457859862123462525930328125 + 
     (32*Pi^2)/490636575 + (181227971048*Log[mWmt])/820931412327901875 - 
     (32*Log[mWmt]^2)/490636575) + 
   sw^24*(-6774954963061526975782/669848978286625675436070046875 + 
     (2512*Pi^2)/717801309225 + (14215928813668*Log[mWmt])/
      1201022656235720443125 - (2512*Log[mWmt]^2)/717801309225) + 
   sw^26*(43126717737419341426/51526844483586590418159234375 - 
     (16*Pi^2)/55215485325 - (90521083924*Log[mWmt])/92386358171978495625 + 
     (16*Log[mWmt]^2)/55215485325) + 
   sw^22*(2504597851399674100228/44656598552441711695738003125 - 
     (928*Pi^2)/47853420615 - (5253517777672*Log[mWmt])/
      80068177082381362875 + (928*Log[mWmt]^2)/47853420615) + 
   sw^6*(615374843428700413964/8699337380345787992676234375 - 
     (224*Pi^2)/9322094925 - (1279062710936*Log[mWmt])/15597696834230135625 + 
     (224*Log[mWmt]^2)/9322094925) + 
   sw^18*(475870359943136527286/1107188393862191199067884375 - 
     (176*Pi^2)/1186448445 - (997229609564*Log[mWmt])/1985161415265653625 + 
     (176*Log[mWmt]^2)/1186448445) + 
   sw^10*(3180732621125134899298/6766151295824501772081515625 - 
     (1168*Pi^2)/7250518275 - (6640988227252*Log[mWmt])/
      12131541982178994375 + (1168*Log[mWmt]^2)/7250518275) + 
   sw^14*(16830613160999273398888/20298453887473505316244546875 - 
     (6208*Pi^2)/21751554825 - (35221027864912*Log[mWmt])/
      36394625946536983125 + (6208*Log[mWmt]^2)/21751554825) - 
   (94639721524*Log[mZmt])/1201022656235720443125 + 
   (16*Log[mZmt]^2)/717801309225 + 
   sw^2*(89575481345767168952/60895361662420515948733640625 - 
     (32*Pi^2)/65254664475 - (92498029972*Log[mWmt])/48040906249428817725 + 
     (16*Log[mWmt]^2)/28712052369 + (94639721524*Log[mZmt])/
      400340885411906814375 - (16*Log[mZmt]^2)/239267103075) + 
   sw^4*(-177231558410553434824/12179072332484103189746728125 + 
     (64*Pi^2)/13050932895 + (6789170237576*Log[mWmt])/
      400340885411906814375 - (1184*Log[mWmt]^2)/239267103075 - 
     (189279443048*Log[mZmt])/1201022656235720443125 + 
     (32*Log[mZmt]^2)/717801309225)) + alpSb4Pi^2*mZmt^11*
  ((-4827026759*Log[mWmt])/10078511800579472250 + 
   (2*Log[mWmt]^2)/15058768725 + 
   sw^14*(-17727958561683331517/7570518932391050933797500 + 
     (356*Pi^2)/456326325 + (410865580471*Log[mWmt])/152704724251204125 - 
     (356*Log[mWmt]^2)/456326325) + 
   sw^10*(-4470099469350890597/2523506310797016977932500 + 
     (268*Pi^2)/456326325 + (310025220653*Log[mWmt])/152704724251204125 - 
     (268*Log[mWmt]^2)/456326325) + 
   sw^18*(-22045618715313991243/27253868156607783361671000 + 
     (74*Pi^2)/273795795 + (170568646763*Log[mWmt])/183245669101444950 - 
     (74*Log[mWmt]^2)/273795795) + 
   sw^6*(-1818527650884402413/5450773631321556672334200 + (2*Pi^2)/18253053 + 
     (4648552463*Log[mWmt])/12216377940096330 - (2*Log[mWmt]^2)/18253053) + 
   sw^22*(-66073380623921431/1252266289568444515365000 + (2*Pi^2)/113223825 + 
     (4605611279*Log[mWmt])/75778284214883250 - (2*Log[mWmt]^2)/113223825) + 
   sw^24*(891315904554999401/187370343576678510611488125 - 
     (8*Pi^2)/5019589575 - (9207867778*Log[mWmt])/1679751966763245375 + 
     (8*Log[mWmt]^2)/5019589575) + 
   sw^20*(12102224396064660553/45423113594346305602785000 - 
     (122*Pi^2)/1368978975 - (281063060099*Log[mWmt])/916228345507224750 + 
     (122*Log[mWmt]^2)/1368978975) + 
   sw^8*(200919077343523963/216300540925458598108500 - (4*Pi^2)/13037895 - 
     (662257757*Log[mWmt])/623284588780425 + (4*Log[mWmt]^2)/13037895) + 
   sw^16*(110482159102770341/67293501621253786078200 - (10*Pi^2)/18253053 - 
     (23064288019*Log[mWmt])/12216377940096330 + (10*Log[mWmt]^2)/18253053) + 
   sw^12*(598812634033384679/249577547221682997817500 - (4*Pi^2)/5014575 - 
     (4621094879*Log[mWmt])/1678073892870375 + (4*Log[mWmt]^2)/5014575) + 
   (4827026759*Log[mZmt])/10078511800579472250 - 
   (2*Log[mZmt]^2)/15058768725 + 
   sw^4*(22619952183704449019/299792549722685616978381000 - 
     (74*Pi^2)/3011753745 - (4669549439*Log[mWmt])/53895785029836750 + 
     (2*Log[mWmt]^2)/80528175 + (4827026759*Log[mZmt])/5039255900289736125 - 
     (4*Log[mZmt]^2)/15058768725) + 
   sw^2*(-103023527369933668/12491356238445234040765875 + 
     (8*Pi^2)/3011753745 + (4710630479*Log[mWmt])/438196165242585750 - 
     (2*Log[mWmt]^2)/654729075 - (4827026759*Log[mZmt])/3359503933526490750 + 
     (2*Log[mZmt]^2)/5019589575)) + alpSb4Pi^2*mZmt^10*
  ((38196856*Log[mWmt])/12574324741743765 - (32*Log[mWmt]^2)/38890907055 + 
   sw^12*(-1009646194676112536/130678984236690621356625 + 
     (4544*Pi^2)/1851947955 + (5175641488*Log[mWmt])/598777368654465 - 
     (4544*Log[mWmt]^2)/1851947955) + 
   sw^8*(-14321664903075016/3587266233948369998025 + (64*Pi^2)/50837787 + 
     (219443408*Log[mWmt])/49311077418603 - (64*Log[mWmt]^2)/50837787) + 
   sw^16*(-7081799336787908/2010445911333701867025 + (32*Pi^2)/28491507 + 
     (36377720*Log[mWmt])/9211959517761 - (32*Log[mWmt]^2)/28491507) + 
   sw^20*(-261354793985780996/914752889656834349496375 + 
     (1184*Pi^2)/12963635685 + (4032924296*Log[mWmt])/12574324741743765 - 
     (1184*Log[mWmt]^2)/12963635685) + 
   sw^22*(7056815728199708/249478060815500277135375 - (32*Pi^2)/3535537005 - 
     (36315704*Log[mWmt])/1143120431067615 + (32*Log[mWmt]^2)/3535537005) + 
   sw^18*(714254060802521308/548851733794100609697825 - 
     (3232*Pi^2)/7778181411 - (3671648408*Log[mWmt])/2514864948348753 + 
     (3232*Log[mWmt]^2)/7778181411) + 
   sw^6*(295392133873591228/182950577931366869899275 - 
     (1312*Pi^2)/2592727137 - (1503993080*Log[mWmt])/838288316116251 + 
     (1312*Log[mWmt]^2)/2592727137) + 
   sw^14*(42565438406879848/6775947330791365551825 - (64*Pi^2)/32008977 - 
     (5898193264*Log[mWmt])/838288316116251 + (64*Log[mWmt]^2)/32008977) + 
   sw^10*(870025552366469176/130678984236690621356625 - 
     (3904*Pi^2)/1851947955 - (4453089712*Log[mWmt])/598777368654465 + 
     (3904*Log[mWmt]^2)/1851947955) - (38196856*Log[mZmt])/
    12574324741743765 + (32*Log[mZmt]^2)/38890907055 + 
   sw^2*(14703059555313616/304917629885611449832125 - (64*Pi^2)/4321211895 - 
     (111634472*Log[mWmt])/1796332105963395 + (32*Log[mWmt]^2)/1851947955 + 
     (38196856*Log[mZmt])/4191441580581255 - (32*Log[mZmt]^2)/12963635685) + 
   sw^4*(-7269802352177108/17936331169741849990125 + (32*Pi^2)/254188935 + 
     (1142717192*Log[mWmt])/2514864948348753 - (992*Log[mWmt]^2)/7778181411 - 
     (76393712*Log[mZmt])/12574324741743765 + (64*Log[mZmt]^2)/
      38890907055)) + alpSb4Pi^2*mZmt^9*
  ((-220996253*Log[mWmt])/10886861248263000 + Log[mWmt]^2/187065450 + 
   sw^10*(-266928317463127/10884269138441985000 + (7*Pi^2)/944775 + 
     (210414773*Log[mWmt])/7854878245500 - (7*Log[mWmt]^2)/944775) + 
   sw^14*(-19374411582846631/1257133085490049267500 + (146*Pi^2)/31177575 + 
     (15317952509*Log[mWmt])/907238437355250 - (146*Log[mWmt]^2)/31177575) + 
   sw^6*(-9987703338097339/1257133085490049267500 + (74*Pi^2)/31177575 + 
     (7827672521*Log[mWmt])/907238437355250 - (74*Log[mWmt]^2)/31177575) + 
   sw^18*(-1851366592709329/1160430540452353170000 + (7*Pi^2)/14389650 + 
     (209484533*Log[mWmt])/119635837893000 - (7*Log[mWmt]^2)/14389650) + 
   sw^20*(132072213832043/754279851294029560500 - Pi^2/18706545 - 
     (8374265*Log[mWmt])/43547444993052 + Log[mWmt]^2/18706545) + 
   sw^16*(1551506331716711/239453921045723670000 - (41*Pi^2)/20785050 - 
     (8595261253*Log[mWmt])/1209651249807000 + (41*Log[mWmt]^2)/20785050) + 
   sw^8*(6167190199642331/359180881568585505000 - (161*Pi^2)/31177575 - 
     (4850121259*Log[mWmt])/259210982101500 + (161*Log[mWmt]^2)/31177575) + 
   sw^12*(4256933630414827/179590440784292752500 - (224*Pi^2)/31177575 - 
     (1680672814*Log[mWmt])/64802745525375 + (224*Log[mWmt]^2)/31177575) + 
   (220996253*Log[mZmt])/10886861248263000 - Log[mZmt]^2/187065450 + 
   sw^4*(16897541907593999/7542798512940295605000 - (62*Pi^2)/93532725 - 
     (212682233*Log[mWmt])/86403660700500 + (7*Log[mWmt]^2)/10392525 + 
     (220996253*Log[mZmt])/5443430624131500 - Log[mZmt]^2/93532725) + 
   sw^2*(-2205023784681041/7542798512940295605000 + (8*Pi^2)/93532725 + 
     (214870133*Log[mWmt])/572992697277000 - Log[mWmt]^2/9845550 - 
     (220996253*Log[mZmt])/3628953749421000 + Log[mZmt]^2/62355150)) + 
 alpSb4Pi^2*mZmt^8*((642088*Log[mWmt])/4433154026301 - 
   (16*Log[mWmt]^2)/434188755 + sw^8*(-182910602451431/2424824423535989475 + 
     (1312*Pi^2)/62026965 + (250187024*Log[mWmt])/3166538590215 - 
     (1312*Log[mWmt]^2)/62026965) + 
   sw^12*(-168087811489658/2424824423535989475 + (1216*Pi^2)/62026965 + 
     (230924384*Log[mWmt])/3166538590215 - (1216*Log[mWmt]^2)/62026965) + 
   sw^16*(-321352832017543/33947541929503852650 + (1168*Pi^2)/434188755 + 
     (221293064*Log[mWmt])/22165770131505 - (1168*Log[mWmt]^2)/434188755) + 
   sw^18*(4394609745791/3771949103278205850 - (16*Pi^2)/48243195 - 
     (9086776*Log[mWmt])/7388590043835 + (16*Log[mWmt]^2)/48243195) + 
   sw^14*(8822839219262/261134937919260405 - (64*Pi^2)/6679827 - 
     (60690208*Log[mWmt])/1705059240885 + (64*Log[mWmt]^2)/6679827) + 
   sw^6*(8987881518782/220438583957817225 - (64*Pi^2)/5638815 - 
     (12247712*Log[mWmt])/287867144565 + (64*Log[mWmt]^2)/5638815) + 
   sw^10*(31074451406137/346403489076569925 - (224*Pi^2)/8860995 - 
     (8522480*Log[mWmt])/90472531149 + (224*Log[mWmt]^2)/8860995) - 
   (642088*Log[mZmt])/4433154026301 + (16*Log[mZmt]^2)/434188755 + 
   sw^2*(4589724236791/2424824423535989475 - (32*Pi^2)/62026965 - 
     (3114344*Log[mWmt])/1303868831265 + (16*Log[mWmt]^2)/25540515 + 
     (642088*Log[mZmt])/1477718008767 - (16*Log[mZmt]^2)/144729585) + 
   sw^4*(-31776863573737/2424824423535989475 + (32*Pi^2)/8860995 + 
     (307974944*Log[mWmt])/22165770131505 - (320*Log[mWmt]^2)/86837751 - 
     (1284176*Log[mZmt])/4433154026301 + (32*Log[mZmt]^2)/434188755)) + 
 alpSb4Pi^2*mZmt^7*((-147887*Log[mWmt])/131482571220 + Log[mWmt]^2/3648645 + 
   sw^10*(-133126296041/423045172900350 + (43*Pi^2)/521235 + 
     (5998781*Log[mWmt])/18783224460 - (43*Log[mWmt]^2)/521235) + 
   sw^6*(-91022212663/423045172900350 + (29*Pi^2)/521235 + 
     (4072507*Log[mWmt])/18783224460 - (29*Log[mWmt]^2)/521235) + 
   sw^14*(-58410126473/987105403434150 + (19*Pi^2)/1216215 + 
     (528337*Log[mWmt])/8765504748 - (19*Log[mWmt]^2)/1216215) + 
   sw^16*(49070605277/5922632420604900 - (8*Pi^2)/3648645 - 
     (277756*Log[mWmt])/32870642805 + (8*Log[mWmt]^2)/3648645) + 
   sw^12*(15417833773/84609034580070 - (5*Pi^2)/104247 - 
     (3480959*Log[mWmt])/18783224460 + (5*Log[mWmt]^2)/104247) + 
   sw^8*(1556586866/4700501921115 - Pi^2/11583 - (139879*Log[mWmt])/
      417404988 + Log[mWmt]^2/11583) + (147887*Log[mZmt])/131482571220 - 
   Log[mZmt]^2/3648645 + sw^4*(7930969217/98710540343415 - (5*Pi^2)/243243 - 
     (28267*Log[mWmt])/341513172 + Log[mWmt]^2/47385 + 
     (147887*Log[mZmt])/65741285610 - (2*Log[mZmt]^2)/3648645) + 
   sw^2*(-25645564291/1974210806868300 + (4*Pi^2)/1216215 + 
     (715411*Log[mWmt])/43827523740 - Log[mWmt]^2/243243 - 
     (147887*Log[mZmt])/43827523740 + Log[mZmt]^2/1216215)) + 
 alpSb4Pi^2*mZmt^6*((6255248*Log[mWmt])/639151387875 - 
   (32*Log[mWmt]^2)/14189175 + sw^8*(-8689999165024/5758114853365875 + 
     (992*Pi^2)/2837835 + (182381168*Log[mWmt])/127830277575 - 
     (992*Log[mWmt]^2)/2837835) + sw^12*(-11926619904832/28790574266829375 + 
     (1376*Pi^2)/14189175 + (251678384*Log[mWmt])/639151387875 - 
     (1376*Log[mWmt]^2)/14189175) + sw^14*(276427148464/4112939180975625 - 
     (32*Pi^2)/2027025 - (5843408*Log[mWmt])/91307341125 + 
     (32*Log[mWmt]^2)/2027025) + sw^10*(10308309534928/9596858088943125 - 
     (1184*Pi^2)/4729725 - (217029776*Log[mWmt])/213050462625 + 
     (1184*Log[mWmt]^2)/4729725) + sw^6*(1414337759024/1151622970673175 - 
     (160*Pi^2)/567567 - (29546512*Log[mWmt])/25566055515 + 
     (160*Log[mWmt]^2)/567567) - (6255248*Log[mZmt])/639151387875 + 
   (32*Log[mZmt]^2)/14189175 + sw^2*(577005809456/5758114853365875 - 
     (64*Pi^2)/2837835 - (6033488*Log[mWmt])/49165491375 + 
     (32*Log[mWmt]^2)/1091475 + (6255248*Log[mZmt])/213050462625 - 
     (32*Log[mZmt]^2)/4729725) + sw^4*(-285941380672/523464986669625 + 
     (32*Pi^2)/257985 + (113083952*Log[mWmt])/213050462625 - 
     (608*Log[mWmt]^2)/4729725 - (12510496*Log[mZmt])/639151387875 + 
     (64*Log[mZmt]^2)/14189175)) + alpSb4Pi^2*mZmt^5*
  ((-32429*Log[mWmt])/324168075 + (2*Log[mWmt]^2)/93555 + 
   sw^6*(-238191311/32092639425 + (4*Pi^2)/2673 + (60898*Log[mWmt])/9261945 - 
     (4*Log[mWmt]^2)/2673) + sw^10*(-7255511801/2246484759750 + 
     (62*Pi^2)/93555 + (935999*Log[mWmt])/324168075 - 
     (62*Log[mWmt]^2)/93555) + sw^12*(232840526/374414126625 - 
     (4*Pi^2)/31185 - (60238*Log[mWmt])/108056025 + (4*Log[mWmt]^2)/31185) + 
   sw^8*(3064382333/449296951950 - (26*Pi^2)/18711 - 
     (393857*Log[mWmt])/64833615 + (26*Log[mWmt]^2)/18711) + 
   (32429*Log[mZmt])/324168075 - (2*Log[mZmt]^2)/93555 + 
   sw^4*(4573791974/1123242379875 - (76*Pi^2)/93555 - 
     (245572*Log[mWmt])/64833615 + (16*Log[mWmt]^2)/18711 + 
     (64858*Log[mZmt])/324168075 - (4*Log[mZmt]^2)/93555) + 
   sw^2*(-968817599/1123242379875 + (16*Pi^2)/93555 + 
     (31169*Log[mWmt])/29469825 - (2*Log[mWmt]^2)/8505 - 
     (32429*Log[mZmt])/108056025 + (2*Log[mZmt]^2)/31185)) + 
 alpSb4Pi^2*mZmt^4*((52576*Log[mWmt])/40186125 - (32*Log[mWmt]^2)/127575 + 
   sw^8*(-19899556/602791875 + (32*Pi^2)/6075 + (48736*Log[mWmt])/1913625 - 
     (32*Log[mWmt]^2)/6075) + sw^10*(19741828/2531725875 - (32*Pi^2)/25515 - 
     (48544*Log[mWmt])/8037225 + (32*Log[mWmt]^2)/25515) + 
   sw^6*(684471304/12658629375 - (1088*Pi^2)/127575 - 
     (1666624*Log[mWmt])/40186125 + (1088*Log[mWmt]^2)/127575) - 
   (52576*Log[mZmt])/40186125 + (32*Log[mZmt]^2)/127575 + 
   sw^2*(40587752/4219543125 - (64*Pi^2)/42525 - (50336*Log[mWmt])/4465125 + 
     (32*Log[mWmt]^2)/14175 + (52576*Log[mZmt])/13395375 - 
     (32*Log[mZmt]^2)/42525) + sw^4*(-162351008/4219543125 + 
     (256*Pi^2)/42525 + (1286336*Log[mWmt])/40186125 - 
     (832*Log[mWmt]^2)/127575 - (105152*Log[mZmt])/40186125 + 
     (64*Log[mZmt]^2)/127575)) + alpSb4Pi^2*mZmt^3*
  ((-2606*Log[mWmt])/99225 + (4*Log[mWmt]^2)/945 + 
   sw^6*(-547454/1157625 + (52*Pi^2)/945 + (31358*Log[mWmt])/99225 - 
     (52*Log[mWmt]^2)/945) + sw^8*(498326/3472875 - (16*Pi^2)/945 - 
     (9584*Log[mWmt])/99225 + (16*Log[mWmt]^2)/945) + 
   (2606*Log[mZmt])/99225 - (4*Log[mZmt]^2)/945 + 
   sw^4*(547454/1157625 - (52*Pi^2)/945 - (2438*Log[mWmt])/6615 + 
     (4*Log[mWmt]^2)/63 + (5212*Log[mZmt])/99225 - (8*Log[mZmt]^2)/945) + 
   sw^2*(-498326/3472875 + (16*Pi^2)/945 + (2486*Log[mWmt])/14175 - 
     (4*Log[mWmt]^2)/135 - (2606*Log[mZmt])/33075 + (4*Log[mZmt]^2)/315)) + 
 alpSb4Pi^2*mZmt^2*((2816*Log[mWmt])/2025 - (64*Log[mWmt]^2)/405 + 
   sw^6*(32672/3375 - (64*Pi^2)/135 - (7808*Log[mWmt])/2025 + 
     (64*Log[mWmt]^2)/135) - (2816*Log[mZmt])/2025 + (64*Log[mZmt]^2)/405 + 
   sw^2*(181952/30375 - (128*Pi^2)/405 - (896*Log[mWmt])/135 + 
     (64*Log[mWmt]^2)/81 + (2816*Log[mZmt])/675 - (64*Log[mZmt]^2)/135) + 
   sw^4*(-3808/243 + (64*Pi^2)/81 + (2048*Log[mWmt])/225 - 
     (448*Log[mWmt]^2)/405 - (5632*Log[mZmt])/2025 + 
     (128*Log[mZmt]^2)/405)) + alpSb4Pi^2*mZmt*
  ((-280*Log[mWmt]^2)/9 + Log[mu2/mt2]*((176*Log[mWmt])/3 - 
     (176*Log[mZmt])/3) + (280*Log[mZmt]^2)/9 + 
   Log[mWmt]*(344 - (2240*Zeta[3])/9) + Log[mZmt]*(-344 + (2240*Zeta[3])/9) + 
   sw^4*(344 - (560*Log[mWmt]^2)/9 + Log[mu2/mt2]*
      (176/3 + (352*Log[mWmt])/3 - (352*Log[mZmt])/3) + (560*Log[mZmt]^2)/9 + 
     Log[mWmt]*(5632/9 - (4480*Zeta[3])/9) - (2240*Zeta[3])/9 + 
     Log[mZmt]*(-688 + (4480*Zeta[3])/9)) + 
   sw^2*(-344 + (280*Log[mWmt]^2)/3 - (280*Log[mZmt]^2)/3 + 
     Log[mu2/mt2]*(-176/3 - 176*Log[mWmt] + 176*Log[mZmt]) + 
     Log[mZmt]*(1032 - (2240*Zeta[3])/3) + (2240*Zeta[3])/9 + 
     Log[mWmt]*(-8728/9 + (2240*Zeta[3])/3)) + 
   nf*((16*Log[mWmt]^2)/9 - (16*Log[mZmt]^2)/9 + 
     Log[mu2/mt2]*((-32*Log[mWmt])/9 + (32*Log[mZmt])/9) + 
     Log[mZmt]*(176/9 - (128*Zeta[3])/9) + 
     Log[mWmt]*(-176/9 + (128*Zeta[3])/9) + 
     sw^4*(-176/9 + (32*Log[mWmt]^2)/9 - (32*Log[mZmt]^2)/9 + 
       Log[mu2/mt2]*(-32/9 - (64*Log[mWmt])/9 + (64*Log[mZmt])/9) + 
       Log[mZmt]*(352/9 - (256*Zeta[3])/9) + (128*Zeta[3])/9 + 
       Log[mWmt]*(-320/9 + (256*Zeta[3])/9)) + 
     sw^2*(176/9 - (16*Log[mWmt]^2)/3 + Log[mu2/mt2]*
        (32/9 + (32*Log[mWmt])/3 - (32*Log[mZmt])/3) + (16*Log[mZmt]^2)/3 + 
       Log[mWmt]*(496/9 - (128*Zeta[3])/3) - (128*Zeta[3])/9 + 
       Log[mZmt]*(-176/3 + (128*Zeta[3])/3))))


==> anc/src/result/deltagW-ud-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((4*Log[mWmt])/3 + sw^4*(4/3 + (8*Log[mWmt])/3 - (8*Log[mZmt])/3) - 
  (4*Log[mZmt])/3 + sw^2*(-4/3 - 4*Log[mWmt] + 4*Log[mZmt]))


==> anc/src/result/deltagW-ud-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((16*alpSb4Pi*Log[mWmt])/3 - (16*alpSb4Pi*Log[mZmt])/3 + 
  sw^4*((16*alpSb4Pi)/3 + (32*alpSb4Pi*Log[mWmt])/3 - 
    (32*alpSb4Pi*Log[mZmt])/3) + 
  sw^2*((-16*alpSb4Pi)/3 - 16*alpSb4Pi*Log[mWmt] + 16*alpSb4Pi*Log[mZmt]))


==> anc/src/result/deltagZ-tb-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi^2*mZmt^6*(56480253527437244947671016871/
    208667095159091641712640000 - (63975000569*Cl2)/(225042300*Sqrt[3]) + 
   (8*Cl2^2)/45 - (883656309517*Pi^2)/429080652000 + (283*Pi^4)/12150 - 
   (3424*Pi^2*Log[2])/11583 + (-130603725073/35756721000 - (22*Pi^2)/135)*
    Log[mu2/mt2] - (46700894*Log[mZmt])/639151387875 + 
   (16*Log[mZmt]^2)/14189175 + sw^10*(25897830059/53343360 + 
     (63975000569*Cl2)/(6251175*Sqrt[3]) - (32*Cl2^2)/5 + 
     (6186664739*Pi^2)/83349000 - (566*Pi^4)/675 + (32*Pi^2*Log[2])/3 + 
     (416713/3150 + (88*Pi^2)/15)*Log[mu2/mt2] - (166779062*Zeta[3])/33075) + 
   sw^2*(49161359699818060466912398499/22357188767045533040640000 + 
     (127950001138*Cl2)/(56260575*Sqrt[3]) - (64*Cl2^2)/45 + 
     (884618808397*Pi^2)/53635081500 - (1132*Pi^4)/6075 + 
     (192160*Pi^2*Log[2])/81081 + (56281504088/1915538625 + (176*Pi^2)/135)*
      Log[mu2/mt2] - (49415992*Log[mZmt])/174314014875 + 
     (128*Log[mZmt]^2)/42567525 - (49022735090536954111*Zeta[3])/
      17139949476249600) + sw^6*(-1012310570388953902537763023/
      229248517630837985280000 + (63975000569*Cl2)/(4500846*Sqrt[3]) - 
     (80*Cl2^2)/9 + (80472617159*Pi^2)/780146640 - (283*Pi^4)/243 + 
     (3607696*Pi^2*Log[2])/243243 + (2281077271831/12377326500 + 
       (220*Pi^2)/27)*Log[mu2/mt2] - (22714688*Log[mZmt])/1150472498175 + 
     (128*Log[mZmt]^2)/25540515 - (5343610084542271*Zeta[3])/1931334451200) + 
   sw^14*(25897830059/960180480 + (63975000569*Cl2)/(112521150*Sqrt[3]) - 
     (16*Cl2^2)/45 + (6186664739*Pi^2)/1500282000 - (283*Pi^4)/6075 + 
     (16*Pi^2*Log[2])/27 + (416713/56700 + (44*Pi^2)/135)*Log[mu2/mt2] - 
     (83389531*Zeta[3])/297675) - (199947318213443231*Zeta[3])/
    2077569633484800 + sw^4*(999944057877209077023295951/
      458497035261675970560000 - (63975000569*Cl2)/(8334900*Sqrt[3]) + 
     (24*Cl2^2)/5 - (885161271437*Pi^2)/15891876000 + (283*Pi^4)/450 - 
     (1947992*Pi^2*Log[2])/243243 + (-2463010000501/24754653000 - 
       (22*Pi^2)/5)*Log[mu2/mt2] + (44276224*Log[mZmt])/1917454163625 - 
     (256*Log[mZmt]^2)/42567525 + (917954758951177*Zeta[3])/551809843200) + 
   sw^12*(-336671790767/1920360960 - (831675007397*Cl2)/(225042300*Sqrt[3]) + 
     (104*Cl2^2)/45 - (80426641607*Pi^2)/3000564000 + (3679*Pi^4)/12150 - 
     (104*Pi^2*Log[2])/27 + (-5417269/113400 - (286*Pi^2)/135)*Log[mu2/mt2] + 
     (1084063903*Zeta[3])/595350) + sw^8*(-284876130649/384072192 - 
     (703725006259*Cl2)/(45008460*Sqrt[3]) + (88*Cl2^2)/9 - 
     (68053312129*Pi^2)/600112800 + (3113*Pi^4)/2430 - (440*Pi^2*Log[2])/27 + 
     (-4583843/22680 - (242*Pi^2)/27)*Log[mu2/mt2] + 
     (917284841*Zeta[3])/119070) + nf*(6715881847769771/16354409050980000 + 
     (1444819*Pi^2)/12162150 + (130603725073/589985896500 + (4*Pi^2)/405)*
      Log[mu2/mt2] + sw^8*(1232561/54432 + (111463*Pi^2)/17010 + 
       (416713/34020 + (44*Pi^2)/81)*Log[mu2/mt2] - (176*Zeta[3])/27) + 
     sw^4*(126016655581022777/11322283189140000 + (39174713*Pi^2)/12162150 + 
       (2463010000501/408451774500 + (4*Pi^2)/15)*Log[mu2/mt2] - 
       (16*Zeta[3])/5) + sw^12*(1456663/272160 + (131729*Pi^2)/85050 + 
       (492479/170100 + (52*Pi^2)/405)*Log[mu2/mt2] - (208*Zeta[3])/135) + 
     sw^14*(-112051/136080 - (10133*Pi^2)/42525 + 
       (-37883/85050 - (8*Pi^2)/405)*Log[mu2/mt2] + (32*Zeta[3])/135) + 
     sw^2*(-2884882557423721/876129056302500 - (5794876*Pi^2)/6081075 + 
       (-112563008176/63212774625 - (32*Pi^2)/405)*Log[mu2/mt2] + 
       (128*Zeta[3])/135) - (16*Zeta[3])/135 + 
     sw^10*(-112051/7560 - (20266*Pi^2)/4725 + (-37883/4725 - (16*Pi^2)/45)*
        Log[mu2/mt2] + (64*Zeta[3])/15) + 
     sw^6*(-116693660624921027/5661141594570000 - (483689*Pi^2)/81081 + 
       (-2281077271831/204225887250 - (40*Pi^2)/81)*Log[mu2/mt2] + 
       (160*Zeta[3])/27))) + alpSb4Pi^2*mZmt^5*
  (3251154049860502000231/17667075025797120000 - 
   (221071576*Cl2)/(893025*Sqrt[3]) + (32*Cl2^2)/105 - 
   (118924073*Pi^2)/38201625 + (566*Pi^4)/14175 - (4192*Pi^2*Log[2])/10395 + 
   (-293347979/53581500 - (88*Pi^2)/315)*Log[mu2/mt2] - 
   (43096*Log[mZmt])/108056025 - Log[mZmt]^2/93555 + 
   sw^2*(81662260933340452023871/53001225077391360000 + 
     (221071576*Cl2)/(127575*Sqrt[3]) - (32*Cl2^2)/15 + 
     (1073261207*Pi^2)/49116375 - (566*Pi^4)/2025 + 
     (265696*Pi^2*Log[2])/93555 + (6253605349/160744500 + (88*Pi^2)/45)*
      Log[mu2/mt2] - (249848*Log[mZmt])/194500845 - Log[mZmt]^2/56133 - 
     (8355397845583541*Zeta[3])/4120180162560) + 
   sw^6*(-13936030060133853307/6572572554240000 + 
     (442143152*Cl2)/(59535*Sqrt[3]) - (64*Cl2^2)/7 + 
     (19371966616*Pi^2)/206288775 - (1132*Pi^4)/945 + 
     (229120*Pi^2*Log[2])/18711 + (27797572/164025 + (176*Pi^2)/21)*
      Log[mu2/mt2] + (463424*Log[mZmt])/2917512675 - 
     (32*Log[mZmt]^2)/841995 - (6946187779981*Zeta[3])/4877107200) + 
   sw^10*(330982949/1148175 + (2431787336*Cl2)/(893025*Sqrt[3]) - 
     (352*Cl2^2)/105 + (358008244*Pi^2)/10418625 - (6226*Pi^4)/14175 + 
     (1408*Pi^2*Log[2])/315 + (290158/4725 + (968*Pi^2)/315)*Log[mu2/mt2] - 
     (252074944*Zeta[3])/178605) - (952069879874147*Zeta[3])/20600900812800 + 
   sw^12*(-60178718/1148175 - (442143152*Cl2)/(893025*Sqrt[3]) + 
     (64*Cl2^2)/105 - (65092408*Pi^2)/10418625 + (1132*Pi^4)/14175 - 
     (256*Pi^2*Log[2])/315 + (-52756/4725 - (176*Pi^2)/315)*Log[mu2/mt2] + 
     (45831808*Zeta[3])/178605) + 
   sw^4*(682647038331067217477/993772970201088000 - 
     (884286304*Cl2)/(178605*Sqrt[3]) + (128*Cl2^2)/21 - 
     (4301589868*Pi^2)/68762925 + (2264*Pi^4)/2835 - 
     (457472*Pi^2*Log[2])/56133 + (-77490094/688905 - (352*Pi^2)/63)*
      Log[mu2/mt2] - (55618*Log[mZmt])/324168075 + (4*Log[mZmt]^2)/93555 + 
     (18209812914061*Zeta[3])/11705057280) + 
   sw^8*(-30089359/45927 - (221071576*Cl2)/(35721*Sqrt[3]) + (160*Cl2^2)/21 - 
     (32546204*Pi^2)/416745 + (566*Pi^4)/567 - (640*Pi^2*Log[2])/63 + 
     (-26378/189 - (440*Pi^2)/63)*Log[mu2/mt2] + (114579520*Zeta[3])/35721) + 
   nf*(93376744598/139244923125 + (560668*Pi^2)/3274425 + 
     (293347979/884094750 + (16*Pi^2)/945)*Log[mu2/mt2] + 
     sw^8*(86234/5103 + (51428*Pi^2)/11907 + (4796/567 + (80*Pi^2)/189)*
        Log[mu2/mt2] - (320*Zeta[3])/63) + 
     sw^4*(8828504444/651015225 + (6810896*Pi^2)/1964655 + 
       (14089108/2066715 + (64*Pi^2)/189)*Log[mu2/mt2] - (256*Zeta[3])/63) + 
     sw^12*(172468/127575 + (102856*Pi^2)/297675 + 
       (9592/14175 + (32*Pi^2)/945)*Log[mu2/mt2] - (128*Zeta[3])/315) - 
     (64*Zeta[3])/315 + sw^2*(-1972703927578/417734769375 - 
       (564668*Pi^2)/467775 + (-6253605349/2652284250 - (16*Pi^2)/135)*
        Log[mu2/mt2] + (64*Zeta[3])/45) + 
     sw^10*(-948574/127575 - (565708*Pi^2)/297675 + 
       (-52756/14175 - (176*Pi^2)/945)*Log[mu2/mt2] + (704*Zeta[3])/315) + 
     sw^6*(-22112454716/1085025375 - (3412168*Pi^2)/654885 + 
       (-5054104/492075 - (32*Pi^2)/63)*Log[mu2/mt2] + (128*Zeta[3])/21))) + 
 alpSb4Pi^2*mZmt^4*(692215770283918303/6636767477760000 - 
   (168270272*Cl2)/(820125*Sqrt[3]) + (16*Cl2^2)/27 - 
   (9839336*Pi^2)/1913625 + (283*Pi^4)/3645 - (328*Pi^2*Log[2])/567 + 
   (-50932981/5953500 - (44*Pi^2)/81)*Log[mu2/mt2] - 
   (161072*Log[mZmt])/40186125 + (16*Log[mZmt]^2)/127575 + 
   sw^2*(1547346839847459163/1422164459520000 + (336540544*Cl2)/
      (273375*Sqrt[3]) - (32*Cl2^2)/9 + (8483888*Pi^2)/273375 - 
     (566*Pi^4)/1215 + (29968*Pi^2*Log[2])/8505 + 
     (475889249/8930250 + (88*Pi^2)/27)*Log[mu2/mt2] - 
     (3392*Log[mZmt])/492075 + (32*Log[mZmt]^2)/382725 - 
     (1231489361615*Zeta[3])/891813888) + 
   sw^6*(-27366725101483109/38887309440000 + (2692324352*Cl2)/
      (820125*Sqrt[3]) - (256*Cl2^2)/27 + (160012096*Pi^2)/1913625 - 
     (4528*Pi^4)/3645 + (246016*Pi^2*Log[2])/25515 + 
     (2040012832/13395375 + (704*Pi^2)/81)*Log[mu2/mt2] - 
     (183424*Log[mZmt])/120558375 + (128*Log[mZmt]^2)/382725 - 
     (34054305239*Zeta[3])/52254720) + 
   sw^10*(144230123/1640250 + (336540544*Cl2)/(820125*Sqrt[3]) - 
     (32*Cl2^2)/27 + (19867192*Pi^2)/1913625 - (566*Pi^4)/3645 + 
     (32*Pi^2*Log[2])/27 + (22132/1215 + (88*Pi^2)/81)*Log[mu2/mt2] - 
     (466408*Zeta[3])/2025) - (289701605527*Zeta[3])/44590694400 + 
   sw^8*(-144230123/364500 - (168270272*Cl2)/(91125*Sqrt[3]) + (16*Cl2^2)/3 - 
     (9933596*Pi^2)/212625 + (283*Pi^4)/405 - (16*Pi^2*Log[2])/3 + 
     (-11066/135 - (44*Pi^2)/9)*Log[mu2/mt2] + (233204*Zeta[3])/225) + 
   sw^4*(-41022061786137499/155549237760000 - (2355783808*Cl2)/
      (820125*Sqrt[3]) + (224*Cl2^2)/27 - (15482056*Pi^2)/212625 + 
     (3962*Pi^4)/3645 - (212704*Pi^2*Log[2])/25515 + 
     (-1730029708/13395375 - (616*Pi^2)/81)*Log[mu2/mt2] + 
     (169984*Log[mZmt])/120558375 - (128*Log[mZmt]^2)/382725 + 
     (274765608407*Zeta[3])/209018880) + 
   nf*(2158609921/1875352500 + (50*Pi^2)/189 + 
     (4630271/8930250 + (8*Pi^2)/243)*Log[mu2/mt2] + 
     sw^4*(2591111909/156279375 + (97532*Pi^2)/25515 + 
       (314550856/40186125 + (112*Pi^2)/243)*Log[mu2/mt2] - 
       (448*Zeta[3])/81) + sw^8*(25771/2430 + (22*Pi^2)/9 + 
       (2012/405 + (8*Pi^2)/27)*Log[mu2/mt2] - (32*Zeta[3])/9) + 
     sw^10*(-25771/10935 - (44*Pi^2)/81 + (-4024/3645 - (16*Pi^2)/243)*
        Log[mu2/mt2] + (64*Zeta[3])/81) - (32*Zeta[3])/81 + 
     sw^2*(-2188133341/312558750 - (13724*Pi^2)/8505 + 
       (-43262659/13395375 - (16*Pi^2)/81)*Log[mu2/mt2] + (64*Zeta[3])/27) + 
     sw^6*(-8994710408/468838125 - (112928*Pi^2)/25515 + 
       (-370911424/40186125 - (128*Pi^2)/243)*Log[mu2/mt2] + 
       (512*Zeta[3])/81))) + alpSb4Pi^2*mZmt^3*
  (33580484803637/1152216576000 - (354796*Cl2)/(2025*Sqrt[3]) + 
   (64*Cl2^2)/45 - (18618337*Pi^2)/1913625 + (1132*Pi^4)/6075 - 
   (832*Pi^2*Log[2])/945 + (-124751/9450 - (176*Pi^2)/135)*Log[mu2/mt2] - 
   (1784*Log[mZmt])/99225 - (2*Log[mZmt]^2)/945 + 
   sw^2*(2800658641313279/3456649728000 + (354796*Cl2)/(405*Sqrt[3]) - 
     (64*Cl2^2)/9 + (18803557*Pi^2)/382725 - (1132*Pi^4)/1215 + 
     (4288*Pi^2*Log[2])/945 + (1217381/17010 + (176*Pi^2)/27)*Log[mu2/mt2] - 
     (11824*Log[mZmt])/297675 + (2*Log[mZmt]^2)/2835 - 
     (111507299731*Zeta[3])/116121600) + 
   sw^6*(3886447841621/81015228000 + (2483572*Cl2)/(2025*Sqrt[3]) - 
     (448*Cl2^2)/45 + (135958309*Pi^2)/1913625 - (7924*Pi^4)/6075 + 
     (3968*Pi^2*Log[2])/567 + (2395096/18225 + (1232*Pi^2)/135)*
      Log[mu2/mt2] + (17488*Log[mZmt])/893025 - (32*Log[mZmt]^2)/8505 - 
     (84240817*Zeta[3])/233280) + (12442075367*Zeta[3])/348364800 + 
   sw^8*(-2647298/18225 - (709592*Cl2)/(2025*Sqrt[3]) + (128*Cl2^2)/45 - 
     (5450282*Pi^2)/273375 + (2264*Pi^4)/6075 - (256*Pi^2*Log[2])/135 + 
     (-880/27 - (352*Pi^2)/135)*Log[mu2/mt2] + (273632*Zeta[3])/1215) + 
   sw^4*(-249119535545803/324060912000 - (354796*Cl2)/(225*Sqrt[3]) + 
     (64*Cl2^2)/5 - (19009387*Pi^2)/212625 + (1132*Pi^4)/675 - 
     (23936*Pi^2*Log[2])/2835 + (-2593976/18225 - (176*Pi^2)/15)*
      Log[mu2/mt2] - (3532*Log[mZmt])/297675 + (8*Log[mZmt]^2)/2835 + 
     (1045312079*Zeta[3])/933120) + nf*(193306/91125 + (19112*Pi^2)/42525 + 
     (11341/14175 + (32*Pi^2)/405)*Log[mu2/mt2] + 
     sw^4*(16519138/820125 + (61016*Pi^2)/14175 + 
       (471632/54675 + (32*Pi^2)/45)*Log[mu2/mt2] - (128*Zeta[3])/15) + 
     sw^8*(5492/1215 + (5872*Pi^2)/6075 + (160/81 + (64*Pi^2)/405)*
        Log[mu2/mt2] - (256*Zeta[3])/135) - (128*Zeta[3])/135 + 
     sw^2*(-592874/54675 - (19688*Pi^2)/8505 + (-110671/25515 - (32*Pi^2)/81)*
        Log[mu2/mt2] + (128*Zeta[3])/27) + 
     sw^6*(-13626098/820125 - (151544*Pi^2)/42525 + 
       (-435472/54675 - (224*Pi^2)/405)*Log[mu2/mt2] + (896*Zeta[3])/135))) + 
 alpSb4Pi^2*mZmt^7*(527806997828934859815688775243557/
    1442306961739641427517767680000 - (3820201390853*Cl2)/
    (11718274050*Sqrt[3]) + (64*Cl2^2)/567 - (1600371335*Pi^2)/1103350248 + 
   (1132*Pi^4)/76545 - (91456*Pi^2*Log[2])/405405 + 
   (-1421436926347/557804847600 - (176*Pi^2)/1701)*Log[mu2/mt2] - 
   (1406147*Log[mZmt])/131482571220 - Log[mZmt]^2/7297290 + 
   sw^10*(43671579984721/133923132000 + (49662618081089*Cl2)/
      (1674039150*Sqrt[3]) - (832*Cl2^2)/81 + (727718693*Pi^2)/5511240 - 
     (14716*Pi^4)/10935 + (1664*Pi^2*Log[2])/81 + 
     (3293147/14175 + (2288*Pi^2)/243)*Log[mu2/mt2] - 
     (39984724*Zeta[3])/2835) + 
   sw^6*(-3519670769178885685153045940221/450720925543637946099302400 + 
     (42022215299383*Cl2)/(1674039150*Sqrt[3]) - (704*Cl2^2)/81 + 
     (88067509949*Pi^2)/788107320 - (12452*Pi^4)/10935 + 
     (1812608*Pi^2*Log[2])/104247 + (8818153571951/44823603825 + 
       (1936*Pi^2)/243)*Log[mu2/mt2] + (54350*Log[mZmt])/19722385683 - 
     (8*Log[mZmt]^2)/10945935 - (38948985628293295981*Zeta[3])/
      7479250680545280) + sw^2*(70802073439666529856762294565799/
      22893761297454625833615360000 + (3820201390853*Cl2)/
      (1302030450*Sqrt[3]) - (64*Cl2^2)/63 + (205256893*Pi^2)/15717240 - 
     (1132*Pi^4)/8505 + (2471104*Pi^2*Log[2])/1216215 + 
     (38451149401451/1673414542800 + (176*Pi^2)/189)*Log[mu2/mt2] - 
     (21496087*Log[mZmt])/394447713660 - Log[mZmt]^2/1990170 - 
     (69167099319757192569811*Zeta[3])/17551308263679590400) + 
   sw^14*(3359352306517/62497461600 + (3820201390853*Cl2)/
      (781218270*Sqrt[3]) - (320*Cl2^2)/189 + (55978361*Pi^2)/2571912 - 
     (1132*Pi^4)/5103 + (640*Pi^2*Log[2])/189 + 
     (253319/6615 + (880*Pi^2)/567)*Log[mu2/mt2] - (3075748*Zeta[3])/1323) - 
   (76426875491867545661*Zeta[3])/501465950390845440 + 
   sw^16*(-3359352306517/468730962000 - (3820201390853*Cl2)/
      (5859137025*Sqrt[3]) + (128*Cl2^2)/567 - (55978361*Pi^2)/19289340 + 
     (2264*Pi^4)/76545 - (256*Pi^2*Log[2])/567 + 
     (-506638/99225 - (352*Pi^2)/1701)*Log[mu2/mt2] + 
     (6151496*Zeta[3])/19845) + 
   sw^4*(194769018815388663543604553561947/45072092554363794609930240000 - 
     (3820201390853*Cl2)/(334807830*Sqrt[3]) + (320*Cl2^2)/81 - 
     (40031979971*Pi^2)/788107320 + (1132*Pi^4)/2187 - 
     (374528*Pi^2*Log[2])/47385 + (-364445251006/4074873075 - (880*Pi^2)/243)*
      Log[mu2/mt2] - (667363*Log[mZmt])/197223856830 + 
     (2*Log[mZmt]^2)/2189187 + (258036691376516745647*Zeta[3])/
      149585013610905600) + sw^12*(-3359352306517/19131876000 - 
     (3820201390853*Cl2)/(239148450*Sqrt[3]) + (448*Cl2^2)/81 - 
     (55978361*Pi^2)/787320 + (7924*Pi^4)/10935 - (896*Pi^2*Log[2])/81 + 
     (-253319/2025 - (1232*Pi^2)/243)*Log[mu2/mt2] + (3075748*Zeta[3])/405) + 
   sw^8*(-3359352306517/8928208800 - (3820201390853*Cl2)/
      (111602610*Sqrt[3]) + (320*Cl2^2)/27 - (55978361*Pi^2)/367416 + 
     (1132*Pi^4)/729 - (640*Pi^2*Log[2])/27 + (-253319/945 - (880*Pi^2)/81)*
      Log[mu2/mt2] + (3075748*Zeta[3])/189) + 
   nf*(432296852738720479/1658337077769372000 + (19963532*Pi^2)/229864635 + 
     (1421436926347/9203779985400 + (32*Pi^2)/5103)*Log[mu2/mt2] + 
     sw^8*(718927/26244 + (139732*Pi^2)/15309 + (46058/2835 + (160*Pi^2)/243)*
        Log[mu2/mt2] - (640*Zeta[3])/81) + 
     sw^12*(5032489/393660 + (139732*Pi^2)/32805 + 
       (46058/6075 + (224*Pi^2)/729)*Log[mu2/mt2] - (896*Zeta[3])/243) + 
     sw^4*(44267361450909979/4845790162313100 + (9086612*Pi^2)/2985255 + 
       (728890502012/134470811475 + (160*Pi^2)/729)*Log[mu2/mt2] - 
       (640*Zeta[3])/243) + sw^16*(718927/1377810 + (279464*Pi^2)/1607445 + 
       (92116/297675 + (64*Pi^2)/5103)*Log[mu2/mt2] - (256*Zeta[3])/1701) + 
     sw^2*(-2336323828326806419/995002246661623200 - 
       (19982348*Pi^2)/25540515 + (-38451149401451/27611339956200 - 
         (32*Pi^2)/567)*Log[mu2/mt2] + (128*Zeta[3])/189) - 
     (128*Zeta[3])/1701 + sw^14*(-718927/183708 - (139732*Pi^2)/107163 + 
       (-46058/19845 - (160*Pi^2)/1701)*Log[mu2/mt2] + (640*Zeta[3])/567) + 
     sw^6*(-42847629653990867/2132147671417764 - (219879076*Pi^2)/32837805 + 
       (-17636307143902/1479178926225 - (352*Pi^2)/729)*Log[mu2/mt2] + 
       (1408*Zeta[3])/243) + sw^10*(-9346051/393660 - (1816516*Pi^2)/229635 + 
       (-598754/42525 - (416*Pi^2)/729)*Log[mu2/mt2] + 
       (1664*Zeta[3])/243))) + alpSb4Pi^2*mZmt^8*
  (2564104353444444091584998753855264970661/
    5442089551124627200047200725893120000 - (127934759516527*Cl2)/
    (351548221500*Sqrt[3]) + (8*Cl2^2)/105 - (105403158180757*Pi^2)/
    98474009634000 + (283*Pi^4)/28350 - (19444*Pi^2*Log[2])/109395 + 
   (-40448337074657/21883113252000 - (22*Pi^2)/315)*Log[mu2/mt2] - 
   (135982934*Log[mZmt])/66497310394515 + (8*Log[mZmt]^2)/434188755 + 
   sw^10*(-685006104287069/717445350000 + (127934759516527*Cl2)/
      (1793613375*Sqrt[3]) - (224*Cl2^2)/15 + (476994383417*Pi^2)/
      2273386500 - (3962*Pi^4)/2025 + (1568*Pi^2*Log[2])/45 + 
     (2446763/6750 + (616*Pi^2)/45)*Log[mu2/mt2] - (8015672*Zeta[3])/243) + 
   sw^14*(-685006104287069/2197176384375 + (2046956152264432*Cl2)/
      (87887055375*Sqrt[3]) - (512*Cl2^2)/105 + (1907977533668*Pi^2)/
      27848984625 - (9056*Pi^4)/14175 + (512*Pi^2*Log[2])/45 + 
     (19574104/165375 + (1408*Pi^2)/315)*Log[mu2/mt2] - 
     (18321536*Zeta[3])/1701) + 
   sw^6*(-667477730872794597981387308915009806459/
      53145405772701437500460944588800000 + (511739038066108*Cl2)/
      (12555293625*Sqrt[3]) - (128*Cl2^2)/15 + (105420026103157*Pi^2)/
      879232228875 - (2264*Pi^4)/2025 + (58814848*Pi^2*Log[2])/2953665 + 
     (325018910595634/1568826133875 + (352*Pi^2)/45)*Log[mu2/mt2] - 
     (11908256*Log[mZmt])/28498847311935 + (64*Log[mZmt]^2)/558242685 - 
     (99907602243212516305543*Zeta[3])/11282983883794022400) + 
   sw^2*(57832577475125799627654220074111865631243/
      13605223877811568000118001814732800000 + (127934759516527*Cl2)/
      (35154822150*Sqrt[3]) - (16*Cl2^2)/21 + (105417344853397*Pi^2)/
      9847400963400 - (283*Pi^4)/2835 + (308888*Pi^2*Log[2])/173745 + 
     (143496104444429/7758558334800 + (44*Pi^2)/63)*Log[mu2/mt2] - 
     (16469924*Log[mZmt])/1357087967235 + (16*Log[mZmt]^2)/186080895 - 
     (258271684844514637963444793*Zeta[3])/49103545862271585484800) + 
   sw^18*(-685006104287069/70309644300000 + (127934759516527*Cl2)/
      (175774110750*Sqrt[3]) - (16*Cl2^2)/105 + (476994383417*Pi^2)/
      222791877000 - (283*Pi^4)/14175 + (16*Pi^2*Log[2])/45 + 
     (2446763/661500 + (44*Pi^2)/315)*Log[mu2/mt2] - (572548*Zeta[3])/1701) - 
   (53252132764016599275559*Zeta[3])/242486646233439928320 + 
   sw^4*(1535356092137132970155138999169992417567/
      212581623090805750001843778355200000 - (1407282354681797*Cl2)/
      (87887055375*Sqrt[3]) + (352*Cl2^2)/105 - (1159643044448327*Pi^2)/
      24618502408500 + (6226*Pi^4)/14175 - (13863968*Pi^2*Log[2])/1772199 + 
     (-109455373185929/1344708114750 - (968*Pi^2)/315)*Log[mu2/mt2] + 
     (11752672*Log[mZmt])/22165770131505 - (64*Log[mZmt]^2)/434188755 + 
     (213235413434758048033201*Zeta[3])/135395806605528268800) + 
   sw^16*(11645103772880173/140619288600000 - (2174890911780959*Cl2)/
      (351548221500*Sqrt[3]) + (136*Cl2^2)/105 - (8108904518089*Pi^2)/
      445583754000 + (4811*Pi^4)/28350 - (136*Pi^2*Log[2])/45 + 
     (-41594971/1323000 - (374*Pi^2)/315)*Log[mu2/mt2] + 
     (4866658*Zeta[3])/1701) + sw^12*(685006104287069/1004423490000 - 
     (127934759516527*Cl2)/(2511058725*Sqrt[3]) + (32*Cl2^2)/3 - 
     (476994383417*Pi^2)/3182741100 + (566*Pi^4)/405 - (224*Pi^2*Log[2])/9 + 
     (-2446763/9450 - (88*Pi^2)/9)*Log[mu2/mt2] + (5725480*Zeta[3])/243) + 
   sw^8*(8905079355731897/10044234900000 - (1663151873714851*Cl2)/
      (25110587250*Sqrt[3]) + (208*Cl2^2)/15 - (6200926984421*Pi^2)/
      31827411000 + (3679*Pi^4)/2025 - (1456*Pi^2*Log[2])/45 + 
     (-31807919/94500 - (572*Pi^2)/45)*Log[mu2/mt2] + 
     (7443124*Zeta[3])/243) + nf*(11027594032352868101/65057839204798440000 + 
     (57397051*Pi^2)/868377510 + (40448337074657/361071368658000 + 
       (4*Pi^2)/945)*Log[mu2/mt2] + sw^8*(1574668979/51030000 + 
       (307021*Pi^2)/25515 + (2891629/141750 + (104*Pi^2)/135)*Log[mu2/mt2] - 
       (416*Zeta[3])/45) + sw^12*(121128383/5103000 + (47234*Pi^2)/5103 + 
       (222433/14175 + (16*Pi^2)/27)*Log[mu2/mt2] - (64*Zeta[3])/9) + 
     sw^4*(59655880962577377199/7995553767816615000 + 
       (84217334*Pi^2)/28945917 + (109455373185929/22187683893375 + 
         (176*Pi^2)/945)*Log[mu2/mt2] - (704*Zeta[3])/315) + 
     sw^16*(2059182511/714420000 + (401489*Pi^2)/357210 + 
       (3781361/1984500 + (68*Pi^2)/945)*Log[mu2/mt2] - (272*Zeta[3])/315) + 
     sw^18*(-121128383/357210000 - (23617*Pi^2)/178605 + 
       (-222433/992250 - (8*Pi^2)/945)*Log[mu2/mt2] + (32*Zeta[3])/315) + 
     sw^2*(-39108779043544660817/23065961172610356000 - 
       (16886743*Pi^2)/25540515 + (-13045100404039/11637837502200 - 
         (8*Pi^2)/189)*Log[mu2/mt2] + (32*Zeta[3])/63) - (16*Zeta[3])/315 + 
     sw^14*(-242256766/22325625 - (755744*Pi^2)/178605 + 
       (-3558928/496125 - (256*Pi^2)/945)*Log[mu2/mt2] + 
       (1024*Zeta[3])/315) + sw^6*(-88575967159049936287/
        4664073031226358750 - (459346424*Pi^2)/62026965 + 
       (-650037821191268/51771262417875 - (64*Pi^2)/135)*Log[mu2/mt2] + 
       (256*Zeta[3])/45) + sw^10*(-121128383/3645000 - (47234*Pi^2)/3645 + 
       (-222433/10125 - (112*Pi^2)/135)*Log[mu2/mt2] + (448*Zeta[3])/45))) + 
 alpSb4Pi^2*mZmt^9*(1623424715032468011907208128190924205864925267/
    2766611071250965331532701454200890982400000 - 
   (15496346245504207*Cl2)/(38283601321350*Sqrt[3]) + (16*Cl2^2)/297 - 
   (1203749314628017*Pi^2)/1470076286679000 + (283*Pi^4)/40095 - 
   (537440*Pi^2*Log[2])/3741309 + (-78691768343771/56825722044000 - 
     (4*Pi^2)/81)*Log[mu2/mt2] - (588221509*Log[mZmt])/1674901730502000 - 
   Log[mZmt]^2/374130900 + sw^10*(-59083136378880301/12659921071875 + 
     (15496346245504207*Cl2)/(101279368575*Sqrt[3]) - (224*Cl2^2)/11 + 
     (286685717273*Pi^2)/926194500 - (3962*Pi^4)/1485 + 
     (1792*Pi^2*Log[2])/33 + (1649141/3150 + (56*Pi^2)/3)*Log[mu2/mt2] - 
     (16974190192*Zeta[3])/245025) + 
   sw^14*(-2008826636881930234/797575027528125 + (526875772347143038*Cl2)/
      (6380600220225*Sqrt[3]) - (1088*Cl2^2)/99 + (4873657193641*Pi^2)/
      29175126750 - (19244*Pi^4)/13365 + (8704*Pi^2*Log[2])/297 + 
     (28035397/99225 + (272*Pi^2)/27)*Log[mu2/mt2] - 
     (577122466528*Zeta[3])/15436575) + 
   sw^6*(-331124934192107702948247804567397279599513601/
      17497168233358039671151757708859801600000 + (402905002383109382*Cl2)/
      (6380600220225*Sqrt[3]) - (832*Cl2^2)/99 + (15649477548658531*Pi^2)/
      122506357223250 - (14716*Pi^4)/13365 + (419235328*Pi^2*Log[2])/
      18706545 + (358848382982638/1660771987875 + (208*Pi^2)/27)*
      Log[mu2/mt2] + (825786872*Log[mZmt])/12247718904295875 - 
     (16*Log[mZmt]^2)/841794525 - (17215312334715779611853473*Zeta[3])/
      1191483098128648765440) + 
   sw^2*(53678717716234300049773578245937574579769208817/
      9406477642253282127211184944283029340160000 + 
     (15496346245504207*Cl2)/(3480327392850*Sqrt[3]) - (16*Cl2^2)/27 + 
     (1203802130507917*Pi^2)/133643298789000 - (283*Pi^4)/3645 + 
     (2687392*Pi^2*Log[2])/1700595 + (22221632390250869/1458526865796000 + 
       (44*Pi^2)/81)*Log[mu2/mt2] - (161817645809*Log[mZmt])/
      65321167489578000 - Log[mZmt]^2/66023100 - 
     (3951844354923657325647420194653*Zeta[3])/574707900772026636514099200) + 
   sw^18*(-1122579591198725719/4785450165168750 + (294430578664579933*Cl2)/
      (38283601321350*Sqrt[3]) - (304*Cl2^2)/297 + (5447028628187*Pi^2)/
      350101521000 - (5377*Pi^4)/40095 + (2432*Pi^2*Log[2])/891 + 
     (31333679/1190700 + (76*Pi^2)/81)*Log[mu2/mt2] - 
     (161254806824*Zeta[3])/46309725) - 
   (3762628410300174079953681383*Zeta[3])/12771286683822814144757760 + 
   sw^20*(59083136378880301/2392725082584375 - (15496346245504207*Cl2)/
      (19141800660675*Sqrt[3]) + (32*Cl2^2)/297 - (286685717273*Pi^2)/
      175050760500 + (566*Pi^4)/40095 - (256*Pi^2*Log[2])/891 + 
     (-1649141/595350 - (8*Pi^2)/81)*Log[mu2/mt2] + 
     (16974190192*Zeta[3])/46309725) + 
   sw^4*(54372250819268028820398593648045519784642043/
      4948694045798233442345951675233075200000 - (15496346245504207*Cl2)/
      (708955580025*Sqrt[3]) + (32*Cl2^2)/11 - (1203815494638067*Pi^2)/
      27223634938500 + (566*Pi^4)/1485 - (8536576*Pi^2*Log[2])/1100385 + 
     (-29228533049059/390769879500 - (8*Pi^2)/3)*Log[mu2/mt2] - 
     (204368213*Log[mZmt])/2332898838913500 + (7*Log[mZmt]^2)/280598175 + 
     (8745790871350453773948349*Zeta[3])/6672305349520433086464) + 
   sw^16*(59083136378880301/59079631668750 - (15496346245504207*Cl2)/
      (472637053350*Sqrt[3]) + (48*Cl2^2)/11 - (286685717273*Pi^2)/
      4322241000 + (283*Pi^4)/495 - (128*Pi^2*Log[2])/11 + 
     (-1649141/14700 - 4*Pi^2)*Log[mu2/mt2] + (8487095096*Zeta[3])/571725) + 
   sw^8*(59083136378880301/16277041378125 - (15496346245504207*Cl2)/
      (130216331025*Sqrt[3]) + (1568*Cl2^2)/99 - (286685717273*Pi^2)/
      1190821500 + (27734*Pi^4)/13365 - (12544*Pi^2*Log[2])/297 + 
     (-1649141/4050 - (392*Pi^2)/27)*Log[mu2/mt2] + 
     (118819331344*Zeta[3])/2205225) + 
   sw^12*(472665091031042408/113939289646875 - (123970769964033656*Cl2)/
      (911514317175*Sqrt[3]) + (1792*Cl2^2)/99 - (573371434546*Pi^2)/
      2083937625 + (31696*Pi^4)/13365 - (14336*Pi^2*Log[2])/297 + 
     (-6596564/14175 - (448*Pi^2)/27)*Log[mu2/mt2] + 
     (135793521536*Zeta[3])/2205225) + 
   nf*(89795028645778718233/804159954278117236800 + 
     (2018851447*Pi^2)/38890907055 + (7153797122161/85238583066000 + 
       (8*Pi^2)/2673)*Log[mu2/mt2] + sw^12*(14360527/382725 + 
       (7693328*Pi^2)/441045 + (13193128/467775 + (896*Pi^2)/891)*
        Log[mu2/mt2] - (3584*Zeta[3])/297) + 
     sw^8*(14360527/437400 + (6731662*Pi^2)/441045 + 
       (1649141/66825 + (784*Pi^2)/891)*Log[mu2/mt2] - (3136*Zeta[3])/297) + 
     sw^16*(14360527/1587600 + (480833*Pi^2)/114345 + 
       (1649141/242550 + (8*Pi^2)/33)*Log[mu2/mt2] - (32*Zeta[3])/11) + 
     sw^4*(2977536885834907372/493742529679273875 + (237541358*Pi^2)/
        84729645 + (29228533049059/6447703011750 + (16*Pi^2)/99)*
        Log[mu2/mt2] - (64*Zeta[3])/33) + 
     sw^20*(14360527/64297800 + (961666*Pi^2)/9261945 + 
       (1649141/9823275 + (16*Pi^2)/2673)*Log[mu2/mt2] - (64*Zeta[3])/891) + 
     sw^2*(-54331023582243065530039/44228797485296448024000 - 
       (2019051031*Pi^2)/3535537005 + (-22221632390250869/24065693285634000 - 
         (8*Pi^2)/243)*Log[mu2/mt2] + (32*Zeta[3])/81) + 
     sw^18*(-272850013/128595600 - (9135827*Pi^2)/9261945 + 
       (-31333679/19646550 - (152*Pi^2)/2673)*Log[mu2/mt2] + 
       (608*Zeta[3])/891) - (32*Zeta[3])/891 + 
     sw^6*(-83558545768811309527/4796356002598660500 - 
       (104991407596*Pi^2)/12963635685 + (-717696765965276/54805475599875 - 
         (416*Pi^2)/891)*Log[mu2/mt2] + (1664*Zeta[3])/297) + 
     sw^14*(-244128959/10716300 - (32696644*Pi^2)/3087315 + 
       (-56070794/3274425 - (544*Pi^2)/891)*Log[mu2/mt2] + 
       (2176*Zeta[3])/297) + sw^10*(-14360527/340200 - (961666*Pi^2)/49005 + 
       (-1649141/51975 - (112*Pi^2)/99)*Log[mu2/mt2] + (448*Zeta[3])/33))) + 
 alpSb4Pi^2*(314/81 + (392*Cl2)/Sqrt[3] + (16*Cl2^2)/3 - (13252*Pi^2)/243 + 
   (71*Pi^4)/45 - (32*Pi^2*Log[2])/9 + (32*Pi^2*Log[2]^2)/27 - 
   (32*Log[2]^4)/27 + (-88/3 - (88*Pi^2)/9)*Log[mu2/mt2] - 
   (256*PolyLog[4, 1/2])/9 - (5072*Zeta[3])/27 + 
   sw^2*(-628/81 - (784*Cl2)/Sqrt[3] - (32*Cl2^2)/3 + (26504*Pi^2)/243 - 
     (142*Pi^4)/45 + (64*Pi^2*Log[2])/9 - (64*Pi^2*Log[2]^2)/27 + 
     (64*Log[2]^4)/27 + (176/3 + (176*Pi^2)/9)*Log[mu2/mt2] + 
     (512*PolyLog[4, 1/2])/9 + (10144*Zeta[3])/27) + 
   nf*(-8/9 + (104*Pi^2)/27 + (16/9 + (16*Pi^2)/27)*Log[mu2/mt2] - 
     (64*Zeta[3])/9 + sw^2*(16/9 - (208*Pi^2)/27 + (-32/9 - (32*Pi^2)/27)*
        Log[mu2/mt2] + (128*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^2*(-381507377/17496000 - (3826*Cl2)/(27*Sqrt[3]) + 
   (16*Cl2^2)/3 - (1020481*Pi^2)/43740 + (283*Pi^4)/405 - 
   (64*Pi^2*Log[2])/45 + (-11506/1215 - (44*Pi^2)/9)*Log[mu2/mt2] - 
   (7024*Log[mZmt])/6075 + (32*Log[mZmt]^2)/405 + 
   sw^2*(1920475003/3280500 + (15304*Cl2)/(27*Sqrt[3]) - (64*Cl2^2)/3 + 
     (204845*Pi^2)/2187 - (1132*Pi^4)/405 + (2368*Pi^2*Log[2])/405 + 
     (31372/729 + (176*Pi^2)/9)*Log[mu2/mt2] + (6592*Log[mZmt])/6075 - 
     (128*Log[mZmt]^2)/1215 - (1038331*Zeta[3])/1458) + 
   sw^6*(544597517/2187000 + (7652*Cl2)/(27*Sqrt[3]) - (32*Cl2^2)/3 + 
     (1069921*Pi^2)/21870 - (566*Pi^4)/405 + (32*Pi^2*Log[2])/9 + 
     (550/9 + (88*Pi^2)/9)*Log[mu2/mt2] - (8704*Log[mZmt])/18225 + 
     (256*Log[mZmt]^2)/3645 - (20380*Zeta[3])/81) + (4003241*Zeta[3])/51840 + 
   sw^4*(-5850768053/7873200 - (19130*Cl2)/(27*Sqrt[3]) + (80*Cl2^2)/3 - 
     (5099237*Pi^2)/43740 + (283*Pi^4)/81 - (8752*Pi^2*Log[2])/1215 + 
     (-103213/2187 - (220*Pi^2)/9)*Log[mu2/mt2] - (256*Log[mZmt])/1215 + 
     (1984952*Zeta[3])/2187) + nf*(35533/7290 + (1034*Pi^2)/1215 + 
     (2092/3645 + (8*Pi^2)/27)*Log[mu2/mt2] + 
     sw^4*(316403/13122 + (1742*Pi^2)/405 + (18766/6561 + (40*Pi^2)/27)*
        Log[mu2/mt2] - (160*Zeta[3])/9) - (32*Zeta[3])/9 + 
     sw^6*(-871/81 - (500*Pi^2)/243 + (-100/27 - (16*Pi^2)/27)*Log[mu2/mt2] + 
       (64*Zeta[3])/9) + sw^2*(-42490/2187 - (4232*Pi^2)/1215 + 
       (-5704/2187 - (32*Pi^2)/27)*Log[mu2/mt2] + (128*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^10*(27950343040829869557074853758667908759843187163/
    39184380237552133831696297046007412162560000 - 
   (1865820106463870551*Cl2)/(4211196145348500*Sqrt[3]) + (16*Cl2^2)/405 - 
   (20846680516388893*Pi^2)/32341678306938000 + (283*Pi^4)/54675 - 
   (31352*Pi^2*Log[2])/264537 + (-730867685342310799/685872258640569000 - 
     (44*Pi^2)/1215)*Log[mu2/mt2] - (4403504821*Log[mZmt])/
    62871623708718825 + (16*Log[mZmt]^2)/38890907055 + 
   sw^10*(-65022401488864086559/5013328744462500 + (14926560851710964408*Cl2)/
      (50133287444625*Sqrt[3]) - (3584*Cl2^2)/135 + 
     (129083026113982*Pi^2)/298003080375 - (63392*Pi^4)/18225 + 
     (3584*Pi^2*Log[2])/45 + (456794764/637875 + (9856*Pi^2)/405)*
      Log[mu2/mt2] - (6488817088*Zeta[3])/49005) + 
   sw^14*(-65022401488864086559/6238809104220000 + (1865820106463870551*Cl2)/
      (7798511380275*Sqrt[3]) - (64*Cl2^2)/3 + (64541513056991*Pi^2)/
      185424138900 - (1132*Pi^4)/405 + 64*Pi^2*Log[2] + 
     (114198691/198450 + (176*Pi^2)/9)*Log[mu2/mt2] - 
     (811102136*Zeta[3])/7623) + 
   sw^6*(-146653963914629529006862855344725828583270507403/
      5389127815874276218714741374328818892800000 + 
     (1865820106463870551*Cl2)/(20053314977850*Sqrt[3]) - (224*Cl2^2)/27 + 
     (20846964919755613*Pi^2)/154007991937800 - (3962*Pi^4)/3645 + 
     (1955465696*Pi^2*Log[2])/78567489 + 
     (563845931290084537/2519530746026580 + (616*Pi^2)/81)*Log[mu2/mt2] - 
     (1292316128*Log[mZmt])/113168922675693885 + (128*Log[mZmt]^2)/
      38890907055 - (2406773159657454159192953537*Zeta[3])/
      108846193328035347824640) + 
   sw^18*(-65022401488864086559/33689569162788000 + 
     (1865820106463870551*Cl2)/(42111961453485*Sqrt[3]) - (320*Cl2^2)/81 + 
     (64541513056991*Pi^2)/1001290350060 - (1132*Pi^4)/2187 + 
     (320*Pi^2*Log[2])/27 + (114198691/1071630 + (880*Pi^2)/243)*
      Log[mu2/mt2] - (4055510680*Zeta[3])/205821) + 
   sw^2*(795046683094857057962778449152105058293708362929/
      106124363143370362460844137832936741273600000 + 
     (1865820106463870551*Cl2)/(350933012112375*Sqrt[3]) - (64*Cl2^2)/135 + 
     (20846968645091293*Pi^2)/2695139858911500 - (1132*Pi^4)/18225 + 
     (2865152*Pi^2*Log[2])/2014551 + 
     (6578202730872309941/514404193980426750 + (176*Pi^2)/405)*Log[mu2/mt2] - 
     (105146952104*Log[mZmt])/188614871126156475 + 
     (64*Log[mZmt]^2)/23334544233 - (345395369028128778887794508057*Zeta[3])/
      39296266719454812753100800) + 
   sw^22*(-65022401488864086559/1684478458139400000 + 
     (1865820106463870551*Cl2)/(2105598072674250*Sqrt[3]) - (32*Cl2^2)/405 + 
     (64541513056991*Pi^2)/50064517503000 - (566*Pi^4)/54675 + 
     (32*Pi^2*Log[2])/135 + (114198691/53581500 + (88*Pi^2)/1215)*
      Log[mu2/mt2] - (405551068*Zeta[3])/1029105) - 
   (172692805596709056777035222869*Zeta[3])/454090193202588947369164800 + 
   sw^4*(406885878867893768368383467040953698578306280097/
      25867813516196525849830758596778330685440000 - 
     (24255661384030317163*Cl2)/(842239229069700*Sqrt[3]) + (208*Cl2^2)/81 - 
     (20847022201757533*Pi^2)/497564281645200 + (3679*Pi^4)/10935 - 
     (605265776*Pi^2*Log[2])/78567489 + 
     (-85517682736075409221/1234570065553024200 - (572*Pi^2)/243)*
      Log[mu2/mt2] + (569764352*Log[mZmt])/37722974225231295 - 
     (512*Log[mZmt]^2)/116672721165 + (1467155416787624936544816715*Zeta[3])/
      1915693002573422121713664) + 
   sw^20*(65022401488864086559/160426519822800000 - 
     (1865820106463870551*Cl2)/(200533149778500*Sqrt[3]) + (112*Cl2^2)/135 - 
     (64541513056991*Pi^2)/4768049286000 + (1981*Pi^4)/18225 - 
     (112*Pi^2*Log[2])/45 + (-114198691/5103000 - (308*Pi^2)/405)*
      Log[mu2/mt2] + (202775534*Zeta[3])/49005) + 
   sw^16*(1235425628288417644621/224597127751920000 - 
     (35450582022813540469*Cl2)/(280746409689900*Sqrt[3]) + (304*Cl2^2)/27 - 
     (1226288748082829*Pi^2)/6675269000400 + (5377*Pi^4)/3645 - 
     (304*Pi^2*Log[2])/9 + (-2169775129/7144200 - (836*Pi^2)/81)*
      Log[mu2/mt2] + (3852735146*Zeta[3])/68607) + 
   sw^8*(65022401488864086559/7486570925064000 - (1865820106463870551*Cl2)/
      (9358213656330*Sqrt[3]) + (160*Cl2^2)/9 - (64541513056991*Pi^2)/
      222508966680 + (566*Pi^4)/243 - (160*Pi^2*Log[2])/3 + 
     (-114198691/238140 - (440*Pi^2)/27)*Log[mu2/mt2] + 
     (2027755340*Zeta[3])/22869) + 
   sw^12*(1105380825310689471503/80213259911400000 - 
     (31718941809885799367*Cl2)/(100266574889250*Sqrt[3]) + 
     (3808*Cl2^2)/135 - (1097205721968847*Pi^2)/2384024643000 + 
     (67354*Pi^4)/18225 - (3808*Pi^2*Log[2])/45 + 
     (-1941377747/2551500 - (10472*Pi^2)/405)*Log[mu2/mt2] + 
     (6894368156*Zeta[3])/49005) + 
   nf*(3466996199726462616634033/47044434325208623688385000 + 
     (443420504*Pi^2)/10606611015 + 
     (730867685342310799/11316892267569388500 + (8*Pi^2)/3645)*Log[mu2/mt2] + 
     sw^12*(18988327021/360855000 + (3590536*Pi^2)/120285 + 
       (1941377747/42099750 + (1904*Pi^2)/1215)*Log[mu2/mt2] - 
       (7616*Zeta[3])/405) + sw^8*(1116960413/33679800 + 
       (1056040*Pi^2)/56133 + (114198691/3929310 + (80*Pi^2)/81)*
        Log[mu2/mt2] - (320*Zeta[3])/27) + 
     sw^16*(21222247847/1010394000 + (2006476*Pi^2)/168399 + 
       (2169775129/117879300 + (152*Pi^2)/243)*Log[mu2/mt2] - 
       (608*Zeta[3])/81) + sw^4*(5679153571380345130392391949/
        1185519744995257316947302000 + (5764674668*Pi^2)/2121322203 + 
       (85517682736075409221/20370406081624899300 + (104*Pi^2)/729)*
        Log[mu2/mt2] - (416*Zeta[3])/243) + 
     sw^20*(1116960413/721710000 + (105604*Pi^2)/120285 + 
       (114198691/84199500 + (56*Pi^2)/1215)*Log[mu2/mt2] - 
       (224*Zeta[3])/405) + sw^22*(-1116960413/7577955000 - 
       (211208*Pi^2)/2525985 + (-114198691/884094750 - (16*Pi^2)/3645)*
        Log[mu2/mt2] + (64*Zeta[3])/1215) + 
     sw^2*(-436854714228359709462368443/493966560414690548728042500 - 
       (136441232*Pi^2)/271964385 + 
       (-6578202730872309941/8487669200677041375 - (32*Pi^2)/1215)*
        Log[mu2/mt2] + (128*Zeta[3])/405) - (32*Zeta[3])/1215 + 
     sw^18*(-1116960413/151559100 - (2112080*Pi^2)/505197 + 
       (-114198691/17681895 - (160*Pi^2)/729)*Log[mu2/mt2] + 
       (640*Zeta[3])/243) + sw^6*(-1834791304443768878654003537/
        118551974499525731694730200 - (564370328*Pi^2)/64282491 + 
       (-563845931290084537/41572257309438570 - (112*Pi^2)/243)*
        Log[mu2/mt2] + (448*Zeta[3])/81) + 
     sw^14*(-1116960413/28066500 - (422416*Pi^2)/18711 + 
       (-114198691/3274425 - (32*Pi^2)/27)*Log[mu2/mt2] + (128*Zeta[3])/9) + 
     sw^10*(-2233920826/45106875 - (3379328*Pi^2)/120285 + 
       (-913589528/21049875 - (1792*Pi^2)/1215)*Log[mu2/mt2] + 
       (7168*Zeta[3])/405))) + alpSb4Pi^2*mZmt^11*
  (37017283418890374164199141430358127247355176085732341387/
    43508784898008087093258509700449549491933229875200000 - 
   (211081001339710145717*Cl2)/(436720182073300125*Sqrt[3]) + 
   (64*Cl2^2)/2145 - (1813459829467759721*Pi^2)/3492002877196333500 + 
   (1132*Pi^4)/289575 - (2218784*Pi^2*Log[2])/22309287 + 
   (-4409058909672850781/5258353982911029000 - (16*Pi^2)/585)*Log[mu2/mt2] - 
   (1043035181*Log[mZmt])/79514886000627000 - Log[mZmt]^2/15058768725 + 
   sw^14*(-2098664852317502163859/64781548516912500 + 
     (8021078050908985537246*Cl2)/(13233944911312125*Sqrt[3]) - 
     (2432*Cl2^2)/65 + (4638019624985891*Pi^2)/7121972607750 - 
     (43016*Pi^4)/8775 + (4864*Pi^2*Log[2])/39 + 
     (6781629587/6449625 + (6688*Pi^2)/195)*Log[mu2/mt2] - 
     (21004731269216*Zeta[3])/79053975) + 
   sw^10*(-1877752762599870357137/64781548516912500 + 
     (7176754045550144954378*Cl2)/(13233944911312125*Sqrt[3]) - 
     (2176*Cl2^2)/65 + (4149807032882113*Pi^2)/7121972607750 - 
     (38488*Pi^4)/8775 + (4352*Pi^2*Log[2])/39 + 
     (6067773841/6449625 + (5984*Pi^2)/195)*Log[mu2/mt2] - 
     (18793706925088*Zeta[3])/79053975) + 
   sw^18*(-110456044858815903361/11105408317185000 + 
     (211081001339710145717*Cl2)/(1134338135255325*Sqrt[3]) - 
     (448*Cl2^2)/39 + (244106296051889*Pi^2)/1220909589900 - 
     (7924*Pi^4)/5265 + (4480*Pi^2*Log[2])/117 + 
     (356927873/1105650 + (1232*Pi^2)/117)*Log[mu2/mt2] - 
     (552756086032*Zeta[3])/6776055) + 
   sw^6*(-102581898690254293263160362230737734764829904630837260293/
      2719299056125505443328656856278096843245826867200000 + 
     (211081001339710145717*Cl2)/(1588073389357455*Sqrt[3]) - 
     (320*Cl2^2)/39 + (1813466920026543029*Pi^2)/12698192280713940 - 
     (1132*Pi^4)/1053 + (499229312*Pi^2*Log[2])/18253053 + 
     (1198133934705118247/5196001959398250 + (880*Pi^2)/117)*Log[mu2/mt2] + 
     (3647452252*Log[mZmt])/1814132124104305005 - 
     (16*Log[mZmt]^2)/27105783705 - (39599366719218830104230878963011*
       Zeta[3])/1207467104652338791868006400) + 
   sw^2*(18236718091413338260002862970934710540730601723845751321/
      1891686299913395091011239552193458673562314342400000 + 
     (211081001339710145717*Cl2)/(33593860159484625*Sqrt[3]) - 
     (64*Cl2^2)/165 + (1813467521504392001*Pi^2)/268615605938179500 - 
     (1132*Pi^4)/22275 + (778798112*Pi^2*Log[2])/602350749 + 
     (34391278935499710437/3155012389746617400 + (16*Pi^2)/45)*Log[mu2/mt2] - 
     (623164673627*Log[mZmt])/5258353982911029000 - Log[mZmt]^2/1964187225 - 
     (54029229516133113422543655343760459*Zeta[3])/
      4887826839632667429481689907200) + 
   sw^22*(-2540489031752765777303/4275582202116225000 + 
     (4854863030813333351491*Cl2)/(436720182073300125*Sqrt[3]) - 
     (1472*Cl2^2)/2145 + (5614444809193447*Pi^2)/470050192111500 - 
     (26036*Pi^4)/289575 + (2944*Pi^2*Log[2])/1287 + 
     (8209341079/425675250 + (368*Pi^2)/585)*Log[mu2/mt2] - 
     (12713389978736*Zeta[3])/2608781175) - 
   (2318845675700279297287452907911943*Zeta[3])/
    4887826839632667429481689907200 + 
   sw^4*(234420291153976021096601148233818859571812653434865005467/
      10877196224502021773314627425112387372983307468800000 - 
     (211081001339710145717*Cl2)/(5671690676276625*Sqrt[3]) + 
     (448*Cl2^2)/195 - (259066931134759763*Pi^2)/6478669530976500 + 
     (7924*Pi^4)/26325 - (54698240*Pi^2*Log[2])/7142499 + 
     (-3019309141206512641/46764017634584250 - (1232*Pi^2)/585)*
      Log[mu2/mt2] - (167761837*Log[mZmt])/62213035806046125 + 
     (4*Log[mZmt]^2)/5019589575 + (39559422534175616791840762681*Zeta[3])/
      965973683721871033494405120) + 
   sw^24*(110456044858815903361/2137791101058112500 - 
     (422162002679420291434*Cl2)/(436720182073300125*Sqrt[3]) + 
     (128*Cl2^2)/2145 - (244106296051889*Pi^2)/235025096055750 + 
     (2264*Pi^4)/289575 - (256*Pi^2*Log[2])/1287 + 
     (-356927873/212837625 - (32*Pi^2)/585)*Log[mu2/mt2] + 
     (1105512172064*Zeta[3])/2608781175) + 
   sw^20*(1215016493446974936971/388689291101475000 - 
     (211081001339710145717*Cl2)/(3609257703085125*Sqrt[3]) + 
     (704*Cl2^2)/195 - (244106296051889*Pi^2)/3884712331500 + 
     (12452*Pi^4)/26325 - (1408*Pi^2*Log[2])/117 + 
     (-3926206603/38697750 - (1936*Pi^2)/585)*Log[mu2/mt2] + 
     (552756086032*Zeta[3])/21560175) + 
   sw^8*(110456044858815903361/6478154851691250 - (844324005358840582868*Cl2)/
      (2646788982262425*Sqrt[3]) + (256*Cl2^2)/13 - 
     (244106296051889*Pi^2)/712197260775 + (4528*Pi^4)/1755 - 
     (2560*Pi^2*Log[2])/39 + (-713855746/1289925 - (704*Pi^2)/39)*
      Log[mu2/mt2] + (2211024344128*Zeta[3])/15810795) + 
   sw^16*(110456044858815903361/5182523881353000 - 
     (211081001339710145717*Cl2)/(529357796452485*Sqrt[3]) + (320*Cl2^2)/13 - 
     (244106296051889*Pi^2)/569757808620 + (1132*Pi^4)/351 - 
     (3200*Pi^2*Log[2])/39 + (-356927873/515970 - (880*Pi^2)/39)*
      Log[mu2/mt2] + (552756086032*Zeta[3])/3162159) + 
   sw^12*(110456044858815903361/3084835643662500 - 
     (422162002679420291434*Cl2)/(630187852919625*Sqrt[3]) + 
     (2688*Cl2^2)/65 - (244106296051889*Pi^2)/339141552750 + 
     (15848*Pi^4)/2925 - (1792*Pi^2*Log[2])/13 + 
     (-356927873/307125 - (2464*Pi^2)/65)*Log[mu2/mt2] + 
     (1105512172064*Zeta[3])/3764475) + 
   nf*(485624173671102070596027859/10098871901811451218439980000 + 
     (6342827584*Pi^2)/184577479515 + 
     (4409058909672850781/86762840718031978500 + (32*Pi^2)/19305)*
      Log[mu2/mt2] + sw^12*(60794684339/912161250 + (11953184*Pi^2)/250965 + 
       (713855746/10135125 + (448*Pi^2)/195)*Log[mu2/mt2] - 
       (1792*Zeta[3])/65) + sw^16*(60794684339/1532430900 + 
       (29882960*Pi^2)/1054053 + (356927873/8513505 + (160*Pi^2)/117)*
        Log[mu2/mt2] - (640*Zeta[3])/39) + 
     sw^8*(60794684339/1915538625 + (23906368*Pi^2)/1054053 + 
       (1427711492/42567525 + (128*Pi^2)/117)*Log[mu2/mt2] - 
       (512*Zeta[3])/39) + sw^20*(60794684339/10448392500 + 
       (5976592*Pi^2)/1437345 + (356927873/58046625 + (352*Pi^2)/1755)*
        Log[mu2/mt2] - (1408*Zeta[3])/585) + 
     sw^4*(166275438090247988496715093/44906050946790049884367500 + 
       (500485936*Pi^2)/189143955 + (3019309141206512641/771606290970640125 + 
         (224*Pi^2)/1755)*Log[mu2/mt2] - (896*Zeta[3])/585) + 
     sw^24*(60794684339/632127746250 + (11953184*Pi^2)/173918745 + 
       (713855746/7023641625 + (64*Pi^2)/19305)*Log[mu2/mt2] - 
       (256*Zeta[3])/6435) + sw^2*(-18939529135008650667411453551/
        30296615705434353655319940000 - (6342885664*Pi^2)/14198267655 + 
       (-34391278935499710437/52057704430819187100 - (32*Pi^2)/1485)*
        Log[mu2/mt2] + (128*Zeta[3])/495) + 
     sw^22*(-1398277739797/1264255492500 - (137461616*Pi^2)/173918745 + 
       (-8209341079/7023641625 - (736*Pi^2)/19305)*Log[mu2/mt2] + 
       (2944*Zeta[3])/6435) - (128*Zeta[3])/6435 + 
     sw^6*(-13196433434228024811904939/997912243262001108541500 - 
       (31714405616*Pi^2)/3355954173 + 
       (-1198133934705118247/85734032330071125 - (160*Pi^2)/351)*
        Log[mu2/mt2] + (640*Zeta[3])/117) + 
     sw^18*(-60794684339/3283780500 - (5976592*Pi^2)/451737 + 
       (-356927873/18243225 - (224*Pi^2)/351)*Log[mu2/mt2] + 
       (896*Zeta[3])/117) + sw^10*(-1033509633763/19155386250 - 
       (203204128*Pi^2)/5270265 + (-12135547682/212837625 - (1088*Pi^2)/585)*
        Log[mu2/mt2] + (4352*Zeta[3])/195) + 
     sw^14*(-1155099002441/19155386250 - (227110496*Pi^2)/5270265 + 
       (-13563259174/212837625 - (1216*Pi^2)/585)*Log[mu2/mt2] + 
       (4864*Zeta[3])/195))) + alpSb4Pi^2*mZmt^12*
  (4341692139563917507040142861442558086839143168660812869037397/
    4343917084217127415390929608492883021274613670739968000000 - 
   (49766464655638930720579*Cl2)/(95379687764808747300*Sqrt[3]) + 
   (16*Cl2^2)/693 - (8340607630951060097*Pi^2)/19555216112299467600 + 
   (283*Pi^4)/93555 - (990532*Pi^2*Log[2])/11700675 + 
   (-986578516434087478739/1467431318164371159600 - (4*Pi^2)/189)*
    Log[mu2/mt2] - (6491678857649*Log[mZmt])/2402045312471440886250 + 
   (8*Log[mZmt]^2)/717801309225 + 
   sw^14*(-60105188941798694347016921/708121924314489184500 + 
     (199065858622555722882316*Cl2)/(144514678431528405*Sqrt[3]) - 
     (1280*Cl2^2)/21 + (224542076459401*Pi^2)/199415233017 - 
     (4528*Pi^4)/567 + (14080*Pi^2*Log[2])/63 + 
     (1923194690/1083537 + (3520*Pi^2)/63)*Log[mu2/mt2] - 
     (13197556866112*Zeta[3])/22135113) + 
   sw^10*(-60105188941798694347016921/1049069517502946940000 + 
     (49766464655638930720579*Cl2)/(53523954974640150*Sqrt[3]) - 
     (288*Cl2^2)/7 + (224542076459401*Pi^2)/295429974840 - (566*Pi^4)/105 + 
     (1056*Pi^2*Log[2])/7 + (192319469/160524 + (264*Pi^2)/7)*Log[mu2/mt2] - 
     (1649694608264*Zeta[3])/4099095) + 
   sw^18*(-60105188941798694347016921/1544993289413430948000 + 
     (49766464655638930720579*Cl2)/(78826188235379130*Sqrt[3]) - 
     (1760*Cl2^2)/63 + (224542076459401*Pi^2)/435087781128 - 
     (6226*Pi^4)/1701 + (19360*Pi^2*Log[2])/189 + 
     (10577570795/13002444 + (4840*Pi^2)/189)*Log[mu2/mt2] - 
     (1649694608264*Zeta[3])/6036849) + 
   sw^6*(-61589720760939102945939201718930779536101523010099112308119/
      1212030436444510997597915627369666021560997117952000000 + 
     (398131717245111445764632*Cl2)/(2167720176472926075*Sqrt[3]) - 
     (512*Cl2^2)/63 + (16681233769005775234*Pi^2)/111109182456246975 - 
     (9056*Pi^4)/8505 + (8158827008*Pi^2*Log[2])/273795795 + 
     (39068692145222648493412/165086023293491755455 + (1408*Pi^2)/189)*
      Log[mu2/mt2] - (359088962896*Log[mZmt])/982654900556498544375 + 
     (64*Log[mZmt]^2)/587291980275 - (5889868811606342429589274660768183*
       Zeta[3])/126288348966585665642110648320) + 
   sw^22*(-60105188941798694347016921/12982235279098968382500 + 
     (199065858622555722882316*Cl2)/(2649435771244687425*Sqrt[3]) - 
     (256*Cl2^2)/77 + (224542076459401*Pi^2)/3655945938645 - 
     (4528*Pi^4)/10395 + (256*Pi^2*Log[2])/21 + 
     (384638938/3972969 + (64*Pi^2)/21)*Log[mu2/mt2] - 
     (13197556866112*Zeta[3])/405810405) + 
   sw^2*(2406055479723180107931784437230956314208991143260896221829947/
      197450776555323973426860436749676500967027894124544000000 + 
     (49766464655638930720579*Cl2)/(6812834840343481950*Sqrt[3]) - 
     (32*Cl2^2)/99 + (8340618258285730049*Pi^2)/1396801150878533400 - 
     (566*Pi^4)/13365 + (540831464*Pi^2*Log[2])/456326325 + 
     (11698621834189637873/1242883668688061400 + (8*Pi^2)/27)*Log[mu2/mt2] - 
     (97105589988487*Log[mZmt])/3603067968707161329375 + 
     (16*Log[mZmt]^2)/165646455975 - (8104498961888116321896732772003370477*
       Zeta[3])/592713317816508724080305976115200) + 
   sw^4*(21544128814796317600353544874801863680884611313400642163021/
      754152271565473509616480834807792191193509317836800000 - 
     (49766464655638930720579*Cl2)/(1059774308497874970*Sqrt[3]) + 
     (160*Cl2^2)/77 - (41703095637612123877*Pi^2)/1086400895127748200 + 
     (566*Pi^4)/2079 - (802332512*Pi^2*Log[2])/105306075 + 
     (-15367947348016529589007/253978497374602700700 - (40*Pi^2)/21)*
      Log[mu2/mt2] + (357141970576*Log[mZmt])/720613593741432265875 - 
     (64*Log[mZmt]^2)/430680785535 - (28678867614055680005857600201265863*
       Zeta[3])/27783436772648846441264342630400) + 
   sw^26*(-60105188941798694347016921/934720940095125723540000 + 
     (49766464655638930720579*Cl2)/(47689843882404373650*Sqrt[3]) - 
     (32*Cl2^2)/693 + (224542076459401*Pi^2)/263228107582440 - 
     (566*Pi^4)/93555 + (32*Pi^2*Log[2])/189 + 
     (192319469/143026884 + (8*Pi^2)/189)*Log[mu2/mt2] - 
     (1649694608264*Zeta[3])/3652293645) - 
   (193359357869684029532519150258557*Zeta[3])/
    334017085272757804497213849600 + 
   sw^24*(60105188941798694347016921/74777675207610057883200 - 
     (49766464655638930720579*Cl2)/(3815187510592349892*Sqrt[3]) + 
     (400*Cl2^2)/693 - (1122710382297005*Pi^2)/105291243032976 + 
     (1415*Pi^4)/18711 - (400*Pi^2*Log[2])/189 + 
     (-4807986725/286053768 - (100*Pi^2)/189)*Log[mu2/mt2] + 
     (4124236520660*Zeta[3])/730458729) + 
   sw^20*(1382419345661369969981389183/84974630917738702140000 - 
     (1144628687079695406573317*Cl2)/(4335440352945852150*Sqrt[3]) + 
     (736*Cl2^2)/63 - (5164467758566223*Pi^2)/23929827962040 + 
     (13018*Pi^4)/8505 - (8096*Pi^2*Log[2])/189 + 
     (-4423347787/13002444 - (2024*Pi^2)/189)*Log[mu2/mt2] + 
     (37942975990072*Zeta[3])/332026695) + 
   sw^8*(1021788212010577803899287657/33989852367095480856000 - 
     (846029899145861822249843*Cl2)/(1734176141178340860*Sqrt[3]) + 
     (1360*Cl2^2)/63 - (3817215299809817*Pi^2)/9571931184816 + 
     (4811*Pi^4)/1701 - (14960*Pi^2*Log[2])/189 + 
     (-16347154865/26004888 - (3740*Pi^2)/189)*Log[mu2/mt2] + 
     (14022404170244*Zeta[3])/66405339) + 
   sw^16*(60105188941798694347016921/899202443573954520000 - 
     (49766464655638930720579*Cl2)/(45877675692548700*Sqrt[3]) + 48*Cl2^2 - 
     (224542076459401*Pi^2)/253225692720 + (283*Pi^4)/45 - 176*Pi^2*Log[2] + 
     (-192319469/137592 - 44*Pi^2)*Log[mu2/mt2] + (824847304132*Zeta[3])/
      1756755) + sw^12*(1141998589894175192593321499/
      14162438486289783690000 - (945562828457139683691001*Cl2)/
      (722573392157642025*Sqrt[3]) + (1216*Cl2^2)/21 - 
     (4266299452728619*Pi^2)/3988304660340 + (21508*Pi^4)/2835 - 
     (13376*Pi^2*Log[2])/63 + (-3654069911/2167074 - (3344*Pi^2)/63)*
      Log[mu2/mt2] + (62688395114032*Zeta[3])/110675565) + 
   nf*(14613668692216519912895134483/480147747635853284152575009600 + 
     (299815867226*Pi^2)/10435726726425 + 
     (986578516434087478739/24212616749712124133400 + (8*Pi^2)/6237)*
      Log[mu2/mt2] + sw^12*(28658928043853/375445570500 + 
       (613435216*Pi^2)/8513505 + (3654069911/35756721 + (608*Pi^2)/189)*
        Log[mu2/mt2] - (2432*Zeta[3])/63) + 
     sw^16*(1508364633887/23837814000 + (8071516*Pi^2)/135135 + 
       (192319469/2270268 + (8*Pi^2)/3)*Log[mu2/mt2] - 32*Zeta[3]) + 
     sw^8*(25642198776079/901069369200 + (137215772*Pi^2)/5108103 + 
       (16347154865/429080652 + (680*Pi^2)/567)*Log[mu2/mt2] - 
       (2720*Zeta[3])/189) + sw^20*(34692386579401/2252673423000 + 
       (371289736*Pi^2)/25540515 + (4423347787/214540326 + (368*Pi^2)/567)*
        Log[mu2/mt2] - (1472*Zeta[3])/189) + 
     sw^4*(3073097324410200598036264825321/1121883679572234115856497378200 + 
       (111043238408*Pi^2)/42945377475 + 
       (15367947348016529589007/4190645206680944561550 + (80*Pi^2)/693)*
        Log[mu2/mt2] - (320*Zeta[3])/231) + 
     sw^24*(1508364633887/1982352612240 + (40357580*Pi^2)/56189133 + 
       (4807986725/4719887172 + (200*Pi^2)/6237)*Log[mu2/mt2] - 
       (800*Zeta[3])/2079) + sw^26*(-1508364633887/24779407653000 - 
       (16143032*Pi^2)/280945665 + (-192319469/2359943586 - (16*Pi^2)/6237)*
        Log[mu2/mt2] + (64*Zeta[3])/2079) + 
     sw^2*(-23393498473062629960318155247/54901139975302252987519164000 - 
       (599633354884*Pi^2)/1490818103775 + 
       (-11698621834189637873/20507580533353013100 - (16*Pi^2)/891)*
        Log[mu2/mt2] + (64*Zeta[3])/297) - (32*Zeta[3])/2079 + 
     sw^22*(-1508364633887/344158439625 - (129144256*Pi^2)/31216185 + 
       (-769277876/131107977 - (128*Pi^2)/693)*Log[mu2/mt2] + 
       (512*Zeta[3])/231) + sw^6*(-97656128862421347463546373634854/
        9115304896524402191334041197875 - (383765213056*Pi^2)/37948097187 + 
       (-78137384290445296986824/5447838768685227930015 - (256*Pi^2)/567)*
        Log[mu2/mt2] + (1024*Zeta[3])/189) + 
     sw^18*(-1508364633887/40957698600 - (16143032*Pi^2)/464373 + 
       (-961597345/19503666 - (880*Pi^2)/567)*Log[mu2/mt2] + 
       (3520*Zeta[3])/189) + sw^10*(-1508364633887/27810783000 - 
       (16143032*Pi^2)/315315 + (-192319469/2648646 - (16*Pi^2)/7)*
        Log[mu2/mt2] + (192*Zeta[3])/7) + 
     sw^14*(-1508364633887/18772278525 - (129144256*Pi^2)/1702701 + 
       (-3846389380/35756721 - (640*Pi^2)/189)*Log[mu2/mt2] + 
       (2560*Zeta[3])/63))) + alpSb4Pi^2*mZmt^13*
  (233104985148630261390283711153965853660690448760398382493046713/
    201061305040907040369523027593099156984710689902821376000000 - 
   (166891922616697860812969*Cl2)/(297144411882673405050*Sqrt[3]) + 
   (32*Cl2^2)/1755 - (527400508850279951*Pi^2)/1481455766083293000 + 
   (566*Pi^4)/236925 - (42791024*Pi^2*Log[2])/586705275 + 
   (-1827012986908587625591/3335071177646298090000 - (88*Pi^2)/5265)*
    Log[mu2/mt2] - (2776009307387*Log[mZmt])/5195014719025964332500 - 
   Log[mZmt]^2/517474052550 + 
   sw^14*(-1114114855748235223505814419/5656595253399765675000 + 
     (333783845233395721625938*Cl2)/(115440719457138075*Sqrt[3]) - 
     (1408*Cl2^2)/15 + (70992145679839*Pi^2)/38736447750 - 
     (24904*Pi^4)/2025 + (5632*Pi^2*Log[2])/15 + 
     (54567149551/19348875 + (3872*Pi^2)/45)*Log[mu2/mt2] - 
     (4792396687424*Zeta[3])/3869775) + 
   sw^18*(-25624641682209410140633731637/203637429122391564300000 + 
     (3838514220184050798698287*Cl2)/(2077932950228485350*Sqrt[3]) - 
     (8096*Cl2^2)/135 + (1632819350636297*Pi^2)/1394512119000 - 
     (143198*Pi^4)/18225 + (32384*Pi^2*Log[2])/135 + 
     (1255044439673/696559500 + (22264*Pi^2)/405)*Log[mu2/mt2] - 
     (27556280952688*Zeta[3])/34827975) + 
   sw^10*(-21168182259216469246610473961/203637429122391564300000 + 
     (3170946529717259355446411*Cl2)/(2077932950228485350*Sqrt[3]) - 
     (6688*Cl2^2)/135 + (1348850767916941*Pi^2)/1394512119000 - 
     (118294*Pi^4)/18225 + (26752*Pi^2*Log[2])/135 + 
     (1036775841469/696559500 + (18392*Pi^2)/405)*Log[mu2/mt2] - 
     (22763884265264*Zeta[3])/34827975) + 
   sw^22*(-1114114855748235223505814419/44800234406926144146000 + 
     (166891922616697860812969*Cl2)/(457145249050266777*Sqrt[3]) - 
     (320*Cl2^2)/27 + (70992145679839*Pi^2)/306792666180 - (1132*Pi^4)/729 + 
     (1280*Pi^2*Log[2])/27 + (54567149551/153243090 + (880*Pi^2)/81)*
      Log[mu2/mt2] - (2396198343712*Zeta[3])/15324309) + 
   sw^6*(-66800992782240917895919124185751488097175570977507264194120651/
      999594556311327615473480961045237286145578714005504000000 + 
     (2837162684483863633820473*Cl2)/(11428631226256669425*Sqrt[3]) - 
     (1088*Cl2^2)/135 + (26897434348121866721*Pi^2)/170937203778841500 - 
     (19244*Pi^4)/18225 + (91658413312*Pi^2*Log[2])/2843264025 + 
     (11034211196516922089407/45570304552859336250 + (2992*Pi^2)/405)*
      Log[mu2/mt2] + (265730000972*Log[mZmt])/3896261039269473249375 - 
     (16*Log[mZmt]^2)/776211078825 - (4146428732701497055873685053201957627*
       Zeta[3])/63986096809736737258669395148800) + 
   sw^2*(7113065004961633852238603750028538301571559985144194792197566359/
      469143045095449760862220397717231366297658276439916544000000 + 
     (166891922616697860812969*Cl2)/(19809627458844893670*Sqrt[3]) - 
     (32*Cl2^2)/117 + (4746606365404960031*Pi^2)/888873459649975800 - 
     (566*Pi^4)/15795 + (13479179632*Pi^2*Log[2])/12320810775 + 
     (35235305244780586996109/4287948656973811830000 + (88*Pi^2)/351)*
      Log[mu2/mt2] - (91808100005257*Log[mZmt])/15585044157077892997500 - 
     (29*Log[mZmt]^2)/1552422157650 - 
     (227948833543087701819613179327891119671*Zeta[3])/
      13650367319410503948516137631744000) + 
   sw^26*(-1114114855748235223505814419/1078524161648221988700000 + 
     (166891922616697860812969*Cl2)/(11005348588247163150*Sqrt[3]) - 
     (32*Cl2^2)/65 + (70992145679839*Pi^2)/7385749371000 - (566*Pi^4)/8775 + 
     (128*Pi^2*Log[2])/65 + (54567149551/3689185500 + (88*Pi^2)/195)*
      Log[mu2/mt2] - (1198099171856*Zeta[3])/184459275) + 
   sw^4*(1622023996236527441475090182964756645224130601077609805516035583/
      43982160477698415080833162285990440590405463416242176000000 - 
     (667567690466791443251876*Cl2)/(11428631226256669425*Sqrt[3]) + 
     (256*Cl2^2)/135 - (1582202146037737883*Pi^2)/42734300944710375 + 
     (4528*Pi^4)/18225 - (21566687872*Pi^2*Log[2])/2843264025 + 
     (-2596285859674270061797/45570304552859336250 - (704*Pi^2)/405)*
      Log[mu2/mt2] - (66128282693*Log[mZmt])/708411098048995136250 + 
     (22*Log[mZmt]^2)/776211078825 - (601818320521710862846846067350073939*
       Zeta[3])/255944387238946949034677580595200) - 
   (410757190398536662340264159304264547*Zeta[3])/
    593494231278717562978962505728000 + 
   sw^28*(1114114855748235223505814419/14560076182250996847450000 - 
     (166891922616697860812969*Cl2)/(148572205941336702525*Sqrt[3]) + 
     (64*Cl2^2)/1755 - (70992145679839*Pi^2)/99707616508500 + 
     (1132*Pi^4)/236925 - (256*Pi^2*Log[2])/1755 + 
     (-54567149551/49804004250 - (176*Pi^2)/5265)*Log[mu2/mt2] + 
     (2396198343712*Zeta[3])/4980400425) + 
   sw^24*(1114114855748235223505814419/172308593872792862100000 - 
     (166891922616697860812969*Cl2)/(1758250957885641450*Sqrt[3]) + 
     (416*Cl2^2)/135 - (70992145679839*Pi^2)/1179971793000 + 
     (7358*Pi^4)/18225 - (1664*Pi^2*Log[2])/135 + 
     (-54567149551/589396500 - (1144*Pi^2)/405)*Log[mu2/mt2] + 
     (1198099171856*Zeta[3])/29469825) + 
   sw^8*(1114114855748235223505814419/22626381013599062700000 - 
     (166891922616697860812969*Cl2)/(230881438914276150*Sqrt[3]) + 
     (352*Cl2^2)/15 - (70992145679839*Pi^2)/154945791000 + (6226*Pi^4)/2025 - 
     (1408*Pi^2*Log[2])/15 + (-54567149551/77395500 - (968*Pi^2)/45)*
      Log[mu2/mt2] + (1198099171856*Zeta[3])/3869775) + 
   sw^20*(1114114855748235223505814419/16969785760199297025000 - 
     (333783845233395721625938*Cl2)/(346322158371414225*Sqrt[3]) + 
     (1408*Cl2^2)/45 - (70992145679839*Pi^2)/116209343250 + 
     (24904*Pi^4)/6075 - (5632*Pi^2*Log[2])/45 + 
     (-54567149551/58046625 - (3872*Pi^2)/135)*Log[mu2/mt2] + 
     (4792396687424*Zeta[3])/11609325) + 
   sw^12*(1114114855748235223505814419/6787914304079718810000 - 
     (166891922616697860812969*Cl2)/(69264431674282845*Sqrt[3]) + 
     (704*Cl2^2)/9 - (70992145679839*Pi^2)/46483737300 + (12452*Pi^4)/1215 - 
     (2816*Pi^2*Log[2])/9 + (-54567149551/23218650 - (1936*Pi^2)/27)*
      Log[mu2/mt2] + (2396198343712*Zeta[3])/2321865) + 
   sw^16*(1114114855748235223505814419/6170831185527017100000 - 
     (166891922616697860812969*Cl2)/(62967665158438950*Sqrt[3]) + 
     (3872*Cl2^2)/45 - (70992145679839*Pi^2)/42257943000 + 
     (68486*Pi^4)/6075 - (15488*Pi^2*Log[2])/45 + 
     (-600238645061/232186500 - (10648*Pi^2)/135)*Log[mu2/mt2] + 
     (13179090890416*Zeta[3])/11609325) + 
   nf*(5701764965541387247910484479471/315681554857987954678235193000000 + 
     (128781940088*Pi^2)/5285627822475 + 
     (1827012986908587625591/55028674431163918485000 + (16*Pi^2)/15795)*
      Log[mu2/mt2] + sw^16*(4155915418687/48759165000 + 
       (38137088*Pi^2)/331695 + (54567149551/348279750 + (1936*Pi^2)/405)*
        Log[mu2/mt2] - (7744*Zeta[3])/135) + 
     sw^12*(4155915418687/53635081500 + (6934016*Pi^2)/66339 + 
       (54567149551/383107725 + (352*Pi^2)/81)*Log[mu2/mt2] - 
       (1408*Zeta[3])/27) + sw^20*(4155915418687/134087703750 + 
       (13868032*Pi^2)/331695 + (109134299102/1915538625 + (704*Pi^2)/405)*
        Log[mu2/mt2] - (2816*Zeta[3])/135) + 
     sw^8*(4155915418687/178783605000 + (3467008*Pi^2)/110565 + 
       (54567149551/1277025750 + (176*Pi^2)/135)*Log[mu2/mt2] - 
       (704*Zeta[3])/45) + sw^24*(4155915418687/1361505915000 + 
       (3467008*Pi^2)/841995 + (54567149551/9725042250 + (208*Pi^2)/1215)*
        Log[mu2/mt2] - (832*Zeta[3])/405) + 
     sw^4*(245530854542643086097086516749/130710986093204434675382625000 + 
       (147179480384*Pi^2)/58083822225 + 
       (2596285859674270061797/751910025122179048125 + (128*Pi^2)/1215)*
        Log[mu2/mt2] - (512*Zeta[3])/405) + 
     sw^28*(4155915418687/115047249817500 + (6934016*Pi^2)/142297155 + 
       (54567149551/821766070125 + (32*Pi^2)/15795)*Log[mu2/mt2] - 
       (128*Zeta[3])/5265) + sw^2*(-23325428544739320106420209045131/
        86094969506723987639518689000000 - (643910206088*Pi^2)/
        1761875940825 + (-35235305244780586996109/70751152840067895195000 - 
         (16*Pi^2)/1053)*Log[mu2/mt2] + (64*Zeta[3])/351) + 
     sw^26*(-4155915418687/8522018505000 - (3467008*Pi^2)/5270265 + 
       (-54567149551/60871560750 - (16*Pi^2)/585)*Log[mu2/mt2] + 
       (64*Zeta[3])/195) - (64*Zeta[3])/5265 + 
     sw^6*(-521752925394253180616417201207/65355493046602217337691312500 - 
       (1459529605376*Pi^2)/135528918525 + 
       (-11034211196516922089407/751910025122179048125 - (544*Pi^2)/1215)*
        Log[mu2/mt2] + (2176*Zeta[3])/405) + 
     sw^22*(-4155915418687/353991537900 - (34670080*Pi^2)/2189187 + 
       (-54567149551/2528510985 - (160*Pi^2)/243)*Log[mu2/mt2] + 
       (640*Zeta[3])/81) + sw^10*(-78962392955053/1609052445000 - 
       (65873152*Pi^2)/995085 + (-1036775841469/11493231750 - 
         (3344*Pi^2)/1215)*Log[mu2/mt2] + (13376*Zeta[3])/405) + 
     sw^18*(-95586054629801/1609052445000 - (79741184*Pi^2)/995085 + 
       (-1255044439673/11493231750 - (4048*Pi^2)/1215)*Log[mu2/mt2] + 
       (16192*Zeta[3])/405) + sw^14*(-4155915418687/44695901250 - 
       (13868032*Pi^2)/110565 + (-109134299102/638512875 - (704*Pi^2)/135)*
        Log[mu2/mt2] + (2816*Zeta[3])/45))) + 
 alpSb4Pi^2*mZmt^14*
  (58461060060959111724475774730743220088659033229894745027982563647579767/
    43937010151038428995847782194914134243712976783717598431805440000000 - 
   (1097462365936789326758969*Cl2)/(1828580996201067108000*Sqrt[3]) + 
   (4*Cl2^2)/273 - (65396082488068381967*Pi^2)/217072255409257248000 + 
   (283*Pi^4)/147420 - (38779376*Pi^2*Log[2])/610775235 + 
   (-23638998979563103186241749/52227214641941028089400000 - (11*Pi^2)/819)*
    Log[mu2/mt2] - (763205500299059*Log[mZmt])/6761559038465579529431250 + 
   (8*Log[mZmt]^2)/23224728310875 + 
   sw^14*(-13469942370027546592723902077/32239444561120742400000 + 
     (1097462365936789326758969*Cl2)/(193746662025966000*Sqrt[3]) - 
     (968*Cl2^2)/7 + (98045108641163933*Pi^2)/34482481488000 - 
     (34243*Pi^4)/1890 + (12584*Pi^2*Log[2])/21 + 
     (1234311581767/288943200 + (2662*Pi^2)/21)*Log[mu2/mt2] - 
     (12399082743839*Zeta[3])/5159700) + 
   sw^18*(-13469942370027546592723902077/37996488232749446400000 + 
     (1097462365936789326758969*Cl2)/(228344280244888500*Sqrt[3]) - 
     (352*Cl2^2)/3 + (98045108641163933*Pi^2)/40640067468000 - 
     (6226*Pi^4)/405 + (4576*Pi^2*Log[2])/9 + 
     (112210143797/30958200 + (968*Pi^2)/9)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/552825) + 
   sw^10*(-13469942370027546592723902077/75992976465498892800000 + 
     (1097462365936789326758969*Cl2)/(456688560489777000*Sqrt[3]) - 
     (176*Cl2^2)/3 + (98045108641163933*Pi^2)/81280134936000 - 
     (3113*Pi^4)/405 + (2288*Pi^2*Log[2])/9 + 
     (112210143797/61916400 + (484*Pi^2)/9)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/1105650) + 
   sw^22*(-13469942370027546592723902077/128603498633921203200000 + 
     (14267010757178261247866597*Cl2)/(10047148330775094000*Sqrt[3]) - 
     (104*Cl2^2)/3 + (98045108641163933*Pi^2)/137550997584000 - 
     (3679*Pi^4)/810 + (1352*Pi^2*Log[2])/9 + 
     (112210143797/104781600 + (286*Pi^2)/9)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/1871100) + 
   sw^6*
    (-308109342789148481516740940463406220767206372232506373480197733725127/
      3575603039635288818021466649976736185197996157529101434880000000 + 
     (1097462365936789326758969*Cl2)/(3349049443591698000*Sqrt[3]) - 
     8*Cl2^2 + (745515405359723602859*Pi^2)/4532277860193283200 - 
     (283*Pi^4)/270 + (136115625848*Pi^2*Log[2])/3926412225 + 
     (8670106187934569551725899/35083216284331187700000 + (22*Pi^2)/3)*
      Log[mu2/mt2] - (30468241447312*Log[mZmt])/2340539667161162144803125 + 
     (64*Log[mZmt]^2)/16078658061375 - (1565066719211784358245225385527483277*
       Zeta[3])/17898208897828457974452977664000) + 
   sw^26*(-13469942370027546592723902077/1552427947795191667200000 + 
     (1097462365936789326758969*Cl2)/(9329494878576873000*Sqrt[3]) - 
     (112*Cl2^2)/39 + (98045108641163933*Pi^2)/1660437042264000 - 
     (1981*Pi^4)/5265 + (112*Pi^2*Log[2])/9 + 
     (112210143797/1264863600 + (308*Pi^2)/117)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/22586850) + 
   sw^2*
    (29190179882710762407278483589665030617883882704042354488241120832483059/
      1569178933965658178423135078389790508704034885132771372564480000000 + 
     (1097462365936789326758969*Cl2)/(114286312262566694250*Sqrt[3]) - 
     (64*Cl2^2)/273 + (1242525703300022089373*Pi^2)/257773303298492982000 - 
     (1132*Pi^4)/36855 + (27921154864*Pi^2*Log[2])/27484885575 + 
     (1541674537377988599734717/212882668377477016668750 + (176*Pi^2)/819)*
      Log[mu2/mt2] - (13714760973028606*Log[mZmt])/
      10142338557698369294146875 + (256*Log[mZmt]^2)/69674184932625 - 
     (1530623964210300815019829470881121614100857*Zeta[3])/
      76005245234477685985337854333550592000) + 
   sw^4*(14702268653738472138933868640530929947092308952851654289493429243479/
      315494385850172542766599998527359075164529072723156008960000000 - 
     (18656860220925418554902473*Cl2)/(261225856600152444000*Sqrt[3]) + 
     (68*Cl2^2)/39 - (21122936967842893506541*Pi^2)/589196121825126816000 + 
     (4811*Pi^4)/21060 - (88998681196*Pi^2*Log[2])/11779236675 + 
     (-124716154785971489596875181/2315492274765858388200000 - 
       (187*Pi^2)/117)*Log[mu2/mt2] + (60697601913824*Log[mZmt])/
      3380779519232789764715625 - (128*Log[mZmt]^2)/23224728310875 - 
     (15685847103472931295903337144059337789*Zeta[3])/
      3839165808584204235520163708928000) + 
   sw^30*(-13469942370027546592723902077/152137938883928783385600000 + 
     (1097462365936789326758969*Cl2)/(914290498100533554000*Sqrt[3]) - 
     (8*Cl2^2)/273 + (98045108641163933*Pi^2)/162722830141872000 - 
     (283*Pi^4)/73710 + (8*Pi^2*Log[2])/63 + 
     (112210143797/123956632800 + (22*Pi^2)/819)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/2213511300) - 
   (82639369007411770931928709373210057028017*Zeta[3])/
    101340326979303581313783805778067456000 + 
   sw^28*(390628328730798851188993160233/304275877767857566771200000 - 
     (31826408612166890476010101*Cl2)/(1828580996201067108000*Sqrt[3]) + 
     (116*Cl2^2)/273 - (2843308150593754057*Pi^2)/325445660283744000 + 
     (8207*Pi^4)/147420 - (116*Pi^2*Log[2])/63 + 
     (-3254094170113/247913265600 - (319*Pi^2)/819)*Log[mu2/mt2] + 
     (32688490870121*Zeta[3])/4427022600) + 
   sw^24*(13469942370027546592723902077/371521218275772364800000 - 
     (1097462365936789326758969*Cl2)/(2232699629061132000*Sqrt[3]) + 
     12*Cl2^2 - (98045108641163933*Pi^2)/397369548576000 + (283*Pi^4)/180 - 
     52*Pi^2*Log[2] + (-112210143797/302702400 - 11*Pi^2)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/5405400) + 
   sw^8*(255928905030523385261754139463/3343690964481951283200000 - 
     (20851784952798997208420411*Cl2)/(20094296661550188000*Sqrt[3]) + 
     (76*Cl2^2)/3 - (1862857064182114727*Pi^2)/3576325937184000 + 
     (5377*Pi^4)/1620 - (988*Pi^2*Log[2])/9 + 
     (-2131992732143/2724321600 - (209*Pi^2)/9)*Log[mu2/mt2] + 
     (21416597466631*Zeta[3])/48648600) + 
   sw^20*(13469942370027546592723902077/60794381172399114240000 - 
     (1097462365936789326758969*Cl2)/(365350848391821600*Sqrt[3]) + 
     (220*Cl2^2)/3 - (98045108641163933*Pi^2)/65024107948800 + 
     (3113*Pi^4)/324 - (2860*Pi^2*Log[2])/9 + 
     (-112210143797/49533120 - (605*Pi^2)/9)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/884520) + 
   sw^12*(13469942370027546592723902077/43424557980285081600000 - 
     (1097462365936789326758969*Cl2)/(260964891708444000*Sqrt[3]) + 
     (308*Cl2^2)/3 - (98045108641163933*Pi^2)/46445791392000 + 
     (21791*Pi^4)/1620 - (4004*Pi^2*Log[2])/9 + 
     (-112210143797/35380800 - (847*Pi^2)/9)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/631800) + 
   sw^16*(309808674510633571632649747771/709267780344656332800000 - 
     (25241634416546154515456287*Cl2)/(4262426564571252000*Sqrt[3]) + 
     (1012*Cl2^2)/7 - (2255037498746770459*Pi^2)/758614592736000 + 
     (71599*Pi^4)/3780 - (13156*Pi^2*Log[2])/21 + 
     (-2580833307331/577886400 - (2783*Pi^2)/21)*Log[mu2/mt2] + 
     (25925354828027*Zeta[3])/10319400) + 
   nf*(641887438880823171355371228312157031/
      69210024087065279183656283713320000000 + (1329912560531*Pi^2)/
      63584145064440 + (23638998979563103186241749/
        861749041592026963475100000 + (2*Pi^2)/2457)*Log[mu2/mt2] + 
     sw^16*(4397765793966521/48057033024000 + (141978517*Pi^2)/687960 + 
       (2580833307331/9535125600 + (506*Pi^2)/63)*Log[mu2/mt2] - 
       (2024*Zeta[3])/21) + sw^12*(191207208433327/2942267328000 + 
       (6172979*Pi^2)/42120 + (112210143797/583783200 + (154*Pi^2)/27)*
        Log[mu2/mt2] - (616*Zeta[3])/9) + 
     sw^20*(191207208433327/4119174259200 + (6172979*Pi^2)/58968 + 
       (112210143797/817296480 + (110*Pi^2)/27)*Log[mu2/mt2] - 
       (440*Zeta[3])/9) + sw^8*(3632936960233213/226554584256000 + 
       (117286601*Pi^2)/3243240 + (2131992732143/44951306400 + (38*Pi^2)/27)*
        Log[mu2/mt2] - (152*Zeta[3])/9) + 
     sw^24*(191207208433327/25172731584000 + (6172979*Pi^2)/360360 + 
       (112210143797/4994589600 + (2*Pi^2)/3)*Log[mu2/mt2] - 8*Zeta[3]) + 
     sw^4*(3386511198044817678818913417390411539/
        3068424713219642919472446075960000000 + (3052150017460997*Pi^2)/
        1226265654814200 + (124716154785971489596875181/
          38205622533636663405300000 + (34*Pi^2)/351)*Log[mu2/mt2] - 
       (136*Zeta[3])/117) + sw^28*(5545009044566483/20616467167296000 + 
       (179016391*Pi^2)/295134840 + (3254094170113/4090568882400 + 
         (58*Pi^2)/2457)*Log[mu2/mt2] - (232*Zeta[3])/819) + 
     sw^30*(-191207208433327/10308233583648000 - (6172979*Pi^2)/147567420 + 
       (-112210143797/2045284441200 - (4*Pi^2)/2457)*Log[mu2/mt2] + 
       (16*Zeta[3])/819) + sw^2*(-83724485765839559483092546396131221/
        564212152883684341171111008532500000 - (119692157410726*Pi^2)/
        357660815987475 + (-1541674537377988599734717/
          3512564028228370775034375 - (32*Pi^2)/2457)*Log[mu2/mt2] + 
       (128*Zeta[3])/819) - (8*Zeta[3])/819 + 
     sw^26*(-191207208433327/105186056976000 - (6172979*Pi^2)/1505790 + 
       (-112210143797/20870249400 - (56*Pi^2)/351)*Log[mu2/mt2] + 
       (224*Zeta[3])/117) + sw^6*(-2589684759036584597903431570327206791/
        511404118869940486578741012660000000 - (179538227879861*Pi^2)/
        15721354548900 + (-8670106187934569551725899/
          578873068691464597050000 - (4*Pi^2)/9)*Log[mu2/mt2] + 
       (16*Zeta[3])/3) + sw^22*(-191207208433327/8713637856000 - 
       (6172979*Pi^2)/124740 + (-112210143797/1728896400 - (52*Pi^2)/27)*
        Log[mu2/mt2] + (208*Zeta[3])/9) + 
     sw^10*(-191207208433327/5148967824000 - (6172979*Pi^2)/73710 + 
       (-112210143797/1021620600 - (88*Pi^2)/27)*Log[mu2/mt2] + 
       (352*Zeta[3])/9) + sw^18*(-191207208433327/2574483912000 - 
       (6172979*Pi^2)/36855 + (-112210143797/510810300 - (176*Pi^2)/27)*
        Log[mu2/mt2] + (704*Zeta[3])/9) + 
     sw^14*(-191207208433327/2184410592000 - (67902769*Pi^2)/343980 + 
       (-112210143797/433414800 - (484*Pi^2)/63)*Log[mu2/mt2] + 
       (1936*Zeta[3])/21))) + alpSb4Pi^2*mZmt^15*
  (18063148196821876011772089538948945627277479575936805051019794482787133308\
7929/
    1193826640925471650336611628405578143055721609224377789560315812249600000\
00 - (439531771032265947351719863*Cl2)/(686997880272740912475600*Sqrt[3]) + 
   (64*Cl2^2)/5355 - (183320837709785634202051*Pi^2)/
    710581853615753423304000 + (1132*Pi^4)/722925 - 
   (2262890816*Pi^2*Log[2])/40572926325 + 
   (-911407464670311839780057303/2407808510928460730890800000 - 
     (176*Pi^2)/16065)*Log[mu2/mt2] - (2216435226589447*Log[mZmt])/
    95694953639464464945660000 - Log[mZmt]^2/15904587119400 + 
   sw^18*(-13508718648480297247441952554789/15065911556191017493171200 + 
     (2197658855161329736758599315*Cl2)/(192167239237130325168*Sqrt[3]) - 
     (228800*Cl2^2)/1071 + (466627912613043157*Pi^2)/101187515677248 - 
     (809380*Pi^4)/28917 + (457600*Pi^2*Log[2])/459 + 
     (1495583405621/221041548 + (629200*Pi^2)/3213)*Log[mu2/mt2] - 
     (49682581396135*Zeta[3])/10323369) + 
   sw^14*(-310700528915046836691164908760147/376647788904775437329280000 + 
     (10109230733742116789089556849*Cl2)/(960836196185651625840*Sqrt[3]) - 
     (210496*Cl2^2)/1071 + (10732441990099992611*Pi^2)/2529687891931200 - 
     (3723148*Pi^4)/144585 + (420992*Pi^2*Log[2])/459 + 
     (34398418329283/5526038700 + (578864*Pi^2)/3213)*Log[mu2/mt2] - 
     (228539874422221*Zeta[3])/51616845) + 
   sw^22*(-13508718648480297247441952554789/36535499805577864291200000 + 
     (439531771032265947351719863*Cl2)/(93202805626474143600*Sqrt[3]) - 
     (7488*Cl2^2)/85 + (466627912613043157*Pi^2)/245384187048000 - 
     (14716*Pi^4)/1275 + (34944*Pi^2*Log[2])/85 + 
     (1495583405621/536035500 + (6864*Pi^2)/85)*Log[mu2/mt2] - 
     (9936516279227*Zeta[3])/5006925) + 
   sw^10*(-13508718648480297247441952554789/46974214035742968374400000 + 
     (439531771032265947351719863*Cl2)/(119832178662609613200*Sqrt[3]) - 
     (5824*Cl2^2)/85 + (466627912613043157*Pi^2)/315493954776000 - 
     (103012*Pi^4)/11475 + (81536*Pi^2*Log[2])/255 + 
     (1495583405621/689188500 + (16016*Pi^2)/255)*Log[mu2/mt2] - 
     (9936516279227*Zeta[3])/6437475) + 
   sw^26*(-391752840805928620175816624088881/7694376259054698219726720000 + 
     (12746421359935712473199876027*Cl2)/(19628510864935454642160*Sqrt[3]) - 
     (1856*Cl2^2)/153 + (13532209465778251553*Pi^2)/51677909792308800 - 
     (32828*Pi^4)/20655 + (25984*Pi^2*Log[2])/459 + 
     (43371918763009/112889076300 + (5104*Pi^2)/459)*Log[mu2/mt2] - 
     (288158972097583*Zeta[3])/1054458405) + 
   sw^6*(-1488850471870388157010004556771983759294165885212941227985985295081\
79228270967/
      13631434000951899853603137583957923508448744336095659856758413721600000\
00 + (8351103649613052999682677397*Cl2)/(19628510864935454642160*Sqrt[3]) - 
     (1216*Cl2^2)/153 + (3483096000739340169002257*Pi^2)/
      20302338674735812094400 - (21508*Pi^4)/20655 + 
     (902893464448*Pi^2*Log[2])/24343755795 + 
     (99977533267141473213520097/397182488972803273057500 + (3344*Pi^2)/459)*
      Log[mu2/mt2] + (116867791195139*Log[mZmt])/46138638361884652741657500 - 
     (2*Log[mZmt]^2)/2556094358475 - 
     (24335701611919482966444037153183514890956488981*Zeta[3])/
      209914794222975910585966947845523111936000) + 
   sw^2*(14302181235299271013082198910341594840119109850444706737395394913547\
123894297/
      63448129168067024773134604027149607602961428182554344060548252958720000\
0 + (439531771032265947351719863*Cl2)/(40411640016043583086800*Sqrt[3]) - 
     (64*Cl2^2)/315 + (183320843479078122921811*Pi^2)/
      41798932565632554312000 - (1132*Pi^4)/42525 + 
     (38469145472*Pi^2*Log[2])/40572926325 + 
     (46481786640957233795267715023/7223425532785382192672400000 + 
       (176*Pi^2)/945)*Log[mu2/mt2] - (1612889902469057*Log[mZmt])/
      5349407346305466984540000 - Log[mZmt]^2/1363250324520 - 
     (55159858372265861270325449124016360214967156323*Zeta[3])/
      2294605794701841358691781953308638314496000) + 
   sw^30*(-418770278102889214670700529198459/269303169066914437690435200000 + 
     (13625484902000244367903315753*Cl2)/(686997880272740912475600*Sqrt[3]) - 
     (1984*Cl2^2)/5355 + (14465465291004337867*Pi^2)/1808726842730808000 - 
     (35092*Pi^4)/722925 + (3968*Pi^2*Log[2])/2295 + 
     (46363085574251/3951117670500 + (5456*Pi^2)/16065)*Log[mu2/mt2] - 
     (308032004656037*Zeta[3])/36906044175) + 
   sw^4*(23358961708914027033384037851412023759141676890946183833613043879383\
16261471/
      40389434076894518084750037285801254839848131366209362538543448064000000 \
- (439531771032265947351719863*Cl2)/(5088873187205488240560*Sqrt[3]) + 
     (192*Cl2^2)/119 - (3548145354736575552851*Pi^2)/101875534568566799040 + 
     (1132*Pi^4)/5355 - (36658832704*Pi^2*Log[2])/4868751159 + 
     (-89303242633905684835677029/1747602951480334401453000 - (176*Pi^2)/119)*
      Log[mu2/mt2] - (116471078137739*Log[mZmt])/33125176259814622481190000 + 
     (13*Log[mZmt]^2)/11928440339550 - 
     (1029777588830756479482745505126585822549975521*Zeta[3])/
      167931835378380728468773558276418489548800) - 
   (3024588037772476710874023697548360504603850177*Zeta[3])/
    3191348289183020740249489843107416506368000 + 
   sw^32*(13508718648480297247441952554789/134651584533457218845217600000 - 
     (439531771032265947351719863*Cl2)/(343498940136370456237800*Sqrt[3]) + 
     (128*Cl2^2)/5355 - (466627912613043157*Pi^2)/904363421365404000 + 
     (2264*Pi^4)/722925 - (256*Pi^2*Log[2])/2295 + 
     (-1495583405621/1975558835250 - (352*Pi^2)/16065)*Log[mu2/mt2] + 
     (19873032558454*Zeta[3])/36906044175) + 
   sw^28*(13508718648480297247441952554789/1196902973630730834179712000 - 
     (439531771032265947351719863*Cl2)/(3053323912323292944336*Sqrt[3]) + 
     (320*Cl2^2)/119 - (466627912613043157*Pi^2)/8038785967692480 + 
     (1132*Pi^4)/3213 - (640*Pi^2*Log[2])/51 + 
     (-1495583405621/17560522980 - (880*Pi^2)/357)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/164026863) + 
   sw^8*(13508718648480297247441952554789/118375019370072280303488000 - 
     (439531771032265947351719863*Cl2)/(301977090229776225264*Sqrt[3]) + 
     (4160*Cl2^2)/153 - (466627912613043157*Pi^2)/795044766035520 + 
     (14716*Pi^4)/4131 - (58240*Pi^2*Log[2])/459 + 
     (-1495583405621/1736755020 - (11440*Pi^2)/459)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/16222437) + 
   sw^24*(13508718648480297247441952554789/84553585264337343073920000 - 
     (439531771032265947351719863*Cl2)/(215697921592697303760*Sqrt[3]) + 
     (5824*Cl2^2)/153 - (466627912613043157*Pi^2)/567889118596800 + 
     (103012*Pi^4)/20655 - (81536*Pi^2*Log[2])/459 + 
     (-1495583405621/1240539300 - (16016*Pi^2)/459)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/11587455) + 
   sw^12*(13508718648480297247441952554789/24457648630180223203200000 - 
     (439531771032265947351719863*Cl2)/(62391960791276079600*Sqrt[3]) + 
     (100672*Cl2^2)/765 - (466627912613043157*Pi^2)/164265447528000 + 
     (1780636*Pi^4)/103275 - (1409408*Pi^2*Log[2])/2295 + 
     (-16451417461831/3947170500 - (276848*Pi^2)/2295)*Log[mu2/mt2] + 
     (109301679071497*Zeta[3])/36869175) + 
   sw^20*(13508718648480297247441952554789/20694933456306342710400000 - 
     (439531771032265947351719863*Cl2)/(52793197592618221200*Sqrt[3]) + 
     (118976*Cl2^2)/765 - (466627912613043157*Pi^2)/138993840216000 + 
     (2104388*Pi^4)/103275 - (1665664*Pi^2*Log[2])/2295 + 
     (-1495583405621/303628500 - (327184*Pi^2)/2295)*Log[mu2/mt2] + 
     (129174711629951*Zeta[3])/36869175) + 
   sw^16*(13508718648480297247441952554789/13949918107584275456640000 - 
     (439531771032265947351719863*Cl2)/(35586525784653763920*Sqrt[3]) + 
     (27456*Cl2^2)/119 - (466627912613043157*Pi^2)/93692144145600 + 
     (161876*Pi^4)/5355 - (18304*Pi^2*Log[2])/17 + 
     (-1495583405621/204668100 - (25168*Pi^2)/119)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/1911735) + 
   nf*(137702139373321116494669460349292404639/
      46266013794202022912746230068973480000000 + (263084196923906*Pi^2)/
      14499019232723025 + (911407464670311839780057303/
        39728840430319602059698200000 + (32*Pi^2)/48195)*Log[mu2/mt2] + 
     sw^16*(19175334787447/333729396000 + (133931782*Pi^2)/382347 + 
       (1495583405621/3377023650 + (4576*Pi^2)/357)*Log[mu2/mt2] - 
       (18304*Zeta[3])/119) + sw^20*(19175334787447/495093060000 + 
       (1741113166*Pi^2)/7373835 + (1495583405621/5009870250 + 
         (59488*Pi^2)/6885)*Log[mu2/mt2] - (237952*Zeta[3])/2295) + 
     sw^12*(19175334787447/585109980000 + (1473249602*Pi^2)/7373835 + 
       (1495583405621/5920755750 + (50336*Pi^2)/6885)*Log[mu2/mt2] - 
       (201344*Zeta[3])/2295) + sw^24*(19175334787447/2022808788000 + 
       (133931782*Pi^2)/2317491 + (1495583405621/20468898450 + 
         (2912*Pi^2)/1377)*Log[mu2/mt2] - (11648*Zeta[3])/459) + 
     sw^8*(19175334787447/2831932303200 + (669658910*Pi^2)/16222437 + 
       (1495583405621/28656457830 + (2080*Pi^2)/1377)*Log[mu2/mt2] - 
       (8320*Zeta[3])/459) + sw^28*(19175334787447/28633982176800 + 
       (669658910*Pi^2)/164026863 + (1495583405621/289748629170 + 
         (160*Pi^2)/1071)*Log[mu2/mt2] - (640*Zeta[3])/357) + 
     sw^4*(1686574057544934490916762687697915509/
        4197521412780425465874153937709287500 + (1420654751823038*Pi^2)/
        579960769308921 + (89303242633905684835677029/
          28835448699425517623974500 + (32*Pi^2)/357)*Log[mu2/mt2] - 
       (128*Zeta[3])/119) + sw^32*(19175334787447/3221322994890000 + 
       (267863564*Pi^2)/7381208835 + (1495583405621/32596720781625 + 
         (64*Pi^2)/48195)*Log[mu2/mt2] - (256*Zeta[3])/16065) + 
     sw^2*(-7022811007894726012275438591701874382999/
        138798041382606068738238690206920440000000 - (263084213740706*Pi^2)/
        852883484277825 + (-46481786640957233795267715023/
          119186521290958806179094600000 - (32*Pi^2)/2835)*Log[mu2/mt2] + 
       (128*Zeta[3])/945) + sw^30*(-594435378410857/6442645989780000 - 
       (4151885242*Pi^2)/7381208835 + (-46363085574251/65193441563250 - 
         (992*Pi^2)/48195)*Log[mu2/mt2] + (3968*Zeta[3])/16065) - 
     (128*Zeta[3])/16065 + sw^6*(-3651841027445767255542906960804930487/
        1845064357266121083900727005586500000 - (4998599987143558*Pi^2)/
        414257692363515 + (-99977533267141473213520097/
          6553511068051254005448750 - (608*Pi^2)/1377)*Log[mu2/mt2] + 
       (2432*Zeta[3])/459) + sw^26*(-556084708835963/184075599708000 - 
       (3884021678*Pi^2)/210891681 + (-43371918763009/1862669758950 - 
         (928*Pi^2)/1377)*Log[mu2/mt2] + (3712*Zeta[3])/459) + 
     sw^10*(-19175334787447/1123782660000 - (133931782*Pi^2)/1287495 + 
       (-1495583405621/11371610250 - (2912*Pi^2)/765)*Log[mu2/mt2] + 
       (11648*Zeta[3])/255) + sw^22*(-19175334787447/874053180000 - 
       (133931782*Pi^2)/1001385 + (-1495583405621/8844585750 - (416*Pi^2)/85)*
        Log[mu2/mt2] + (4992*Zeta[3])/85) + 
     sw^14*(-441032700111281/9010693692000 - (3080430986*Pi^2)/10323369 + 
       (-34398418329283/91179638550 - (105248*Pi^2)/9639)*Log[mu2/mt2] + 
       (420992*Zeta[3])/3213) + sw^18*(-19175334787447/360427747680 - 
       (3348294550*Pi^2)/10323369 + (-1495583405621/3647185542 - 
         (114400*Pi^2)/9639)*Log[mu2/mt2] + (457600*Zeta[3])/3213))) + 
 alpSb4Pi^2*mZmt*(40363/243 - (1712*Cl2)/(9*Sqrt[3]) + (256*Cl2^2)/27 + 
   (5320*Pi^2)/729 - (4016*Pi^4)/3645 - (64*Pi^2*Log[2])/27 - 
   (256*Pi^2*Log[2]^2)/81 + (256*Log[2]^4)/81 + (116*Log[mZmt]^2)/9 + 
   (2048*PolyLog[4, 1/2])/27 + Log[mu2/mt2]*(88/3 + (352*Pi^2)/81 - 
     (88*Log[mZmt])/3 - (352*Zeta[3])/3) - (24671*Zeta[3])/54 + 
   sw^6*(-1376/9 - (704*Log[mu2/mt2])/27 + (2240*Log[mZmt])/81 + 
     (8960*Zeta[3])/81) + Log[mZmt]*(-1400/9 + (1120*Zeta[3])/9) + 
   nf*(-1924/243 + (8*Pi^2)/81 - (8*Log[mZmt]^2)/9 + 
     Log[mZmt]*(88/9 - (64*Zeta[3])/9) + 
     sw^6*(704/81 + (128*Log[mu2/mt2])/81 - (128*Log[mZmt])/81 - 
       (512*Zeta[3])/81) + (2080*Zeta[3])/81 + 
     Log[mu2/mt2]*(-16/9 - (64*Pi^2)/243 + (16*Log[mZmt])/9 + 
       (64*Zeta[3])/9) + sw^4*(-2456/243 - (32*Pi^2)/27 - 
       (32*Log[mZmt]^2)/27 + Log[mZmt]*(416/27 - (256*Zeta[3])/27) + 
       (3712*Zeta[3])/81 + Log[mu2/mt2]*(-224/27 - (128*Pi^2)/243 + 
         (64*Log[mZmt])/27 + (256*Zeta[3])/27)) + 
     sw^2*(1196/81 + (88*Pi^2)/81 + (56*Log[mZmt]^2)/27 + 
       Log[mu2/mt2]*(256/27 + (64*Pi^2)/81 - (112*Log[mZmt])/27 - 
         (448*Zeta[3])/27) - (5600*Zeta[3])/81 + 
       Log[mZmt]*(-664/27 + (448*Zeta[3])/27))) + 
   sw^2*(-77863/243 + (1712*Cl2)/(3*Sqrt[3]) - (256*Cl2^2)/9 - 
     (7888*Pi^2)/243 + (4016*Pi^4)/1215 + (448*Pi^2*Log[2])/81 + 
     (256*Pi^2*Log[2]^2)/27 - (256*Log[2]^4)/27 - (908*Log[mZmt]^2)/27 - 
     (2048*PolyLog[4, 1/2])/9 + Log[mZmt]*(1232/3 - (7840*Zeta[3])/27) + 
     (56191*Zeta[3])/54 + Log[mu2/mt2]*(-1408/9 - (352*Pi^2)/27 + 
       (616*Log[mZmt])/9 + (2464*Zeta[3])/9) - (5600*Zeta[5])/27) + 
   (800*Zeta[5])/9 + sw^4*(18476/81 - (3424*Cl2)/(9*Sqrt[3]) + 
     (512*Cl2^2)/27 + (18344*Pi^2)/729 - (8032*Pi^4)/3645 - 
     (256*Pi^2*Log[2])/81 - (512*Pi^2*Log[2]^2)/81 + (512*Log[2]^4)/81 + 
     (560*Log[mZmt]^2)/27 + (4096*PolyLog[4, 1/2])/27 + 
     Log[mu2/mt2]*(1232/9 + (704*Pi^2)/81 - (352*Log[mZmt])/9 - 
       (1408*Zeta[3])/9) - (16880*Zeta[3])/27 + 
     Log[mZmt]*(-7312/27 + (4480*Zeta[3])/27) + (3200*Zeta[5])/27))


==> anc/src/result/deltagZ-tb-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 - 2*sw^2 + mZmt^2*(-2/5 + (74*sw^2)/45 - (547*sw^4)/270 + sw^6) + 
 mZmt^3*(-13/105 + (67*sw^2)/105 - (374*sw^4)/315 + (62*sw^6)/63 - 
   (4*sw^8)/15) + mZmt^4*(-41/756 + (1873*sw^2)/5670 - (6647*sw^4)/8505 + 
   (7688*sw^6)/8505 - sw^8/2 + sw^10/9) + 
 mZmt^5*(-131/4620 + (8303*sw^2)/41580 - (3574*sw^4)/6237 + 
   (1790*sw^6)/2079 - (5*sw^8)/7 + (11*sw^10)/35 - (2*sw^12)/35) + 
 mZmt^6*(-107/6435 + (1201*sw^2)/9009 - (243499*sw^4)/540540 + 
   (225481*sw^6)/270270 - (11*sw^8)/12 + (3*sw^10)/5 - (13*sw^12)/60 + 
   sw^14/30) + mZmt^7*(-1429/135135 + (38611*sw^2)/405405 - 
   (5852*sw^4)/15795 + (28322*sw^6)/34749 - (10*sw^8)/9 + (26*sw^10)/27 - 
   (14*sw^12)/27 + (10*sw^14)/63 - (4*sw^16)/189) + 
 mZmt^8*(-4861/680680 + (38611*sw^2)/540540 - (433249*sw^4)/1378377 + 
   (1837964*sw^6)/2297295 - (13*sw^8)/10 + (7*sw^10)/5 - sw^12 + 
   (16*sw^14)/35 - (17*sw^16)/140 + sw^18/70) + 
 mZmt^9*(-16795/3325608 + (83981*sw^2)/1511640 - (33346*sw^4)/122265 + 
   (1637638*sw^6)/2078505 - (49*sw^8)/33 + (21*sw^10)/11 - (56*sw^12)/33 + 
   (34*sw^14)/33 - (9*sw^16)/22 + (19*sw^18)/198 - sw^20/99) + 
 mZmt^10*(-3919/1058148 + (89536*sw^2)/2014551 - (37829111*sw^4)/157134978 + 
   (61108303*sw^6)/78567489 - (5*sw^8)/3 + (112*sw^10)/45 - (119*sw^12)/45 + 
   2*sw^14 - (19*sw^16)/18 + (10*sw^18)/27 - (7*sw^20)/90 + sw^22/135) + 
 mZmt^11*(-208011/74364290 + (24337441*sw^2)/669278610 - 
   (170932*sw^4)/793611 + (7800458*sw^6)/10140585 - (24*sw^8)/13 + 
   (204*sw^10)/65 - (252*sw^12)/65 + (228*sw^14)/65 - (30*sw^16)/13 + 
   (14*sw^18)/13 - (22*sw^20)/65 + (46*sw^22)/715 - (4*sw^24)/715) + 
 mZmt^12*(-247633/114406600 + (67603933*sw^2)/2230928700 - 
   (25072891*sw^4)/128707425 + (254963344*sw^6)/334639305 - (85*sw^8)/42 + 
   (27*sw^10)/7 - (38*sw^12)/7 + (40*sw^14)/7 - (9*sw^16)/2 + (55*sw^18)/21 - 
   (23*sw^20)/21 + (24*sw^22)/77 - (25*sw^24)/462 + sw^26/231) + 
 mZmt^13*(-2674439/1564547400 + (842448727*sw^2)/32855495400 - 
   (168489749*sw^4)/947754675 + (716081354*sw^6)/947754675 - (11*sw^8)/5 + 
   (209*sw^10)/45 - (22*sw^12)/3 + (44*sw^14)/5 - (121*sw^16)/15 + 
   (253*sw^18)/45 - (44*sw^20)/15 + (10*sw^22)/9 - (13*sw^24)/45 + 
   (3*sw^26)/65 - (2*sw^28)/585) + 
 mZmt^14*(-2423711/1764461790 + (1745072179*sw^2)/79400780550 - 
   (22249670299*sw^4)/136115623800 + (17014453231*sw^6)/22685937300 - 
   (19*sw^8)/8 + (11*sw^10)/2 - (77*sw^12)/8 + (363*sw^14)/28 - 
   (759*sw^16)/56 + 11*sw^18 - (55*sw^20)/8 + (13*sw^22)/4 - (9*sw^24)/8 + 
   (7*sw^26)/26 - (29*sw^28)/728 + sw^30/364) + 
 mZmt^15*(-35357669/31556720475 + (601080398*sw^2)/31556720475 - 
   (572794261*sw^4)/3786806457 + (14107710382*sw^6)/18934032285 - 
   (130*sw^8)/51 + (546*sw^10)/85 - (3146*sw^12)/255 + (6578*sw^14)/357 - 
   (2574*sw^16)/119 + (7150*sw^18)/357 - (3718*sw^20)/255 + (702*sw^22)/85 - 
   (182*sw^24)/51 + (58*sw^26)/51 - (30*sw^28)/119 + (62*sw^30)/1785 - 
   (4*sw^32)/1785) + mZmt*(1/3 - (16*sw^6)/27 + 
   sw^4*(40/27 - (8*Log[mZmt])/9) - (2*Log[mZmt])/3 + 
   sw^2*(-43/27 + (14*Log[mZmt])/9))


==> anc/src/result/deltagZ-tb-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi*(-8/3 - (8*Pi^2)/9 + (16/3 + (16*Pi^2)/9)*sw^2) + 
 alpSb4Pi*mZmt^2*(-1046/1215 - (4*Pi^2)/9 + (2852/729 + (16*Pi^2)/9)*sw^2 + 
   (-9383/2187 - (20*Pi^2)/9)*sw^4 + (50/9 + (8*Pi^2)/9)*sw^6) + 
 alpSb4Pi*mZmt^3*(-11341/9450 - (16*Pi^2)/135 + (110671/17010 + (16*Pi^2)/27)*
    sw^2 + (-235816/18225 - (16*Pi^2)/15)*sw^4 + 
   (217736/18225 + (112*Pi^2)/135)*sw^6 + (-80/27 - (32*Pi^2)/135)*sw^8) + 
 alpSb4Pi*mZmt^4*(-4630271/5953500 - (4*Pi^2)/81 + 
   (43262659/8930250 + (8*Pi^2)/27)*sw^2 + 
   (-157275428/13395375 - (56*Pi^2)/81)*sw^4 + 
   (185455712/13395375 + (64*Pi^2)/81)*sw^6 + (-1006/135 - (4*Pi^2)/9)*sw^8 + 
   (2012/1215 + (8*Pi^2)/81)*sw^10) + alpSb4Pi*mZmt^5*
  (-293347979/589396500 - (8*Pi^2)/315 + 
   (6253605349/1768189500 + (8*Pi^2)/45)*sw^2 + 
   (-7044554/688905 - (32*Pi^2)/63)*sw^4 + (2527052/164025 + (16*Pi^2)/21)*
    sw^6 + (-2398/189 - (40*Pi^2)/63)*sw^8 + (26378/4725 + (88*Pi^2)/315)*
    sw^10 + (-4796/4725 - (16*Pi^2)/315)*sw^12) + 
 alpSb4Pi*mZmt^6*(-130603725073/393323931000 - (2*Pi^2)/135 + 
   (56281504088/21070924875 + (16*Pi^2)/135)*sw^2 + 
   (-2463010000501/272301183000 - (2*Pi^2)/5)*sw^4 + 
   (2281077271831/136150591500 + (20*Pi^2)/27)*sw^6 + 
   (-416713/22680 - (22*Pi^2)/27)*sw^8 + (37883/3150 + (8*Pi^2)/15)*sw^10 + 
   (-492479/113400 - (26*Pi^2)/135)*sw^12 + (37883/56700 + (4*Pi^2)/135)*
    sw^14) + alpSb4Pi*mZmt^7*(-1421436926347/6135853323600 - (16*Pi^2)/1701 + 
   (38451149401451/18407559970800 + (16*Pi^2)/189)*sw^2 + 
   (-364445251006/44823603825 - (80*Pi^2)/243)*sw^4 + 
   (8818153571951/493059642075 + (176*Pi^2)/243)*sw^6 + 
   (-23029/945 - (80*Pi^2)/81)*sw^8 + (299377/14175 + (208*Pi^2)/243)*sw^10 + 
   (-23029/2025 - (112*Pi^2)/243)*sw^12 + (23029/6615 + (80*Pi^2)/567)*
    sw^14 + (-46058/99225 - (32*Pi^2)/1701)*sw^16) + 
 alpSb4Pi*mZmt^8*(-40448337074657/240714245772000 - (2*Pi^2)/315 + 
   (13045100404039/7758558334800 + (4*Pi^2)/63)*sw^2 + 
   (-109455373185929/14791789262250 - (88*Pi^2)/315)*sw^4 + 
   (325018910595634/17257087472625 + (32*Pi^2)/45)*sw^6 + 
   (-2891629/94500 - (52*Pi^2)/45)*sw^8 + (222433/6750 + (56*Pi^2)/45)*
    sw^10 + (-222433/9450 - (8*Pi^2)/9)*sw^12 + 
   (1779464/165375 + (128*Pi^2)/315)*sw^14 + 
   (-3781361/1323000 - (34*Pi^2)/315)*sw^16 + (222433/661500 + (4*Pi^2)/315)*
    sw^18) + alpSb4Pi*mZmt^9*(-7153797122161/56825722044000 - (4*Pi^2)/891 + 
   (22221632390250869/16043795523756000 + (4*Pi^2)/81)*sw^2 + 
   (-29228533049059/4298468674500 - (8*Pi^2)/33)*sw^4 + 
   (358848382982638/18268491866625 + (208*Pi^2)/297)*sw^6 + 
   (-1649141/44550 - (392*Pi^2)/297)*sw^8 + (1649141/34650 + (56*Pi^2)/33)*
    sw^10 + (-6596564/155925 - (448*Pi^2)/297)*sw^12 + 
   (28035397/1091475 + (272*Pi^2)/297)*sw^14 + 
   (-1649141/161700 - (4*Pi^2)/11)*sw^16 + 
   (31333679/13097700 + (76*Pi^2)/891)*sw^18 + 
   (-1649141/6548850 - (8*Pi^2)/891)*sw^20) + 
 alpSb4Pi*mZmt^10*(-730867685342310799/7544594845046259000 - (4*Pi^2)/1215 + 
   (6578202730872309941/5658446133784694250 + (16*Pi^2)/405)*sw^2 + 
   (-85517682736075409221/13580270721083266200 - (52*Pi^2)/243)*sw^4 + 
   (563845931290084537/27714838206292380 + (56*Pi^2)/81)*sw^6 + 
   (-114198691/2619540 - (40*Pi^2)/27)*sw^8 + 
   (456794764/7016625 + (896*Pi^2)/405)*sw^10 + 
   (-1941377747/28066500 - (952*Pi^2)/405)*sw^12 + 
   (114198691/2182950 + (16*Pi^2)/9)*sw^14 + 
   (-2169775129/78586200 - (76*Pi^2)/81)*sw^16 + 
   (114198691/11787930 + (80*Pi^2)/243)*sw^18 + 
   (-114198691/56133000 - (28*Pi^2)/405)*sw^20 + 
   (114198691/589396500 + (8*Pi^2)/1215)*sw^22) + 
 alpSb4Pi*mZmt^11*(-4409058909672850781/57841893812021319000 - 
   (16*Pi^2)/6435 + (34391278935499710437/34705136287212791400 + 
     (16*Pi^2)/495)*sw^2 + (-3019309141206512641/514404193980426750 - 
     (112*Pi^2)/585)*sw^4 + (1198133934705118247/57156021553380750 + 
     (80*Pi^2)/117)*sw^6 + (-713855746/14189175 - (64*Pi^2)/39)*sw^8 + 
   (6067773841/70945875 + (544*Pi^2)/195)*sw^10 + 
   (-356927873/3378375 - (224*Pi^2)/65)*sw^12 + 
   (6781629587/70945875 + (608*Pi^2)/195)*sw^14 + 
   (-356927873/5675670 - (80*Pi^2)/39)*sw^16 + 
   (356927873/12162150 + (112*Pi^2)/117)*sw^18 + 
   (-356927873/38697750 - (176*Pi^2)/585)*sw^20 + 
   (8209341079/4682427750 + (368*Pi^2)/6435)*sw^22 + 
   (-356927873/2341213875 - (32*Pi^2)/6435)*sw^24) + 
 alpSb4Pi*mZmt^12*(-986578516434087478739/16141744499808082755600 - 
   (4*Pi^2)/2079 + (11698621834189637873/13671720355568675400 + (8*Pi^2)/297)*
    sw^2 + (-15367947348016529589007/2793763471120629707700 - (40*Pi^2)/231)*
    sw^4 + (39068692145222648493412/1815946256228409310005 + (128*Pi^2)/189)*
    sw^6 + (-16347154865/286053768 - (340*Pi^2)/189)*sw^8 + 
   (192319469/1765764 + (24*Pi^2)/7)*sw^10 + 
   (-3654069911/23837814 - (304*Pi^2)/63)*sw^12 + 
   (1923194690/11918907 + (320*Pi^2)/63)*sw^14 + 
   (-192319469/1513512 - 4*Pi^2)*sw^16 + 
   (961597345/13002444 + (440*Pi^2)/189)*sw^18 + 
   (-4423347787/143026884 - (184*Pi^2)/189)*sw^20 + 
   (384638938/43702659 + (64*Pi^2)/231)*sw^22 + 
   (-4807986725/3146591448 - (100*Pi^2)/2079)*sw^24 + 
   (192319469/1573295724 + (8*Pi^2)/2079)*sw^26) + 
 alpSb4Pi*mZmt^13*(-1827012986908587625591/36685782954109278990000 - 
   (8*Pi^2)/5265 + (35235305244780586996109/47167435226711930130000 + 
     (8*Pi^2)/351)*sw^2 + (-2596285859674270061797/501273350081452698750 - 
     (64*Pi^2)/405)*sw^4 + (11034211196516922089407/501273350081452698750 + 
     (272*Pi^2)/405)*sw^6 + (-54567149551/851350500 - (88*Pi^2)/45)*sw^8 + 
   (1036775841469/7662154500 + (1672*Pi^2)/405)*sw^10 + 
   (-54567149551/255405150 - (176*Pi^2)/27)*sw^12 + 
   (54567149551/212837625 + (352*Pi^2)/45)*sw^14 + 
   (-54567149551/232186500 - (968*Pi^2)/135)*sw^16 + 
   (1255044439673/7662154500 + (2024*Pi^2)/405)*sw^18 + 
   (-54567149551/638512875 - (352*Pi^2)/135)*sw^20 + 
   (54567149551/1685673990 + (80*Pi^2)/81)*sw^22 + 
   (-54567149551/6483361500 - (104*Pi^2)/405)*sw^24 + 
   (54567149551/40581040500 + (8*Pi^2)/195)*sw^26 + 
   (-54567149551/547844046750 - (16*Pi^2)/5265)*sw^28) + 
 alpSb4Pi*mZmt^14*(-23638998979563103186241749/574499361061351308983400000 - 
   Pi^2/819 + (1541674537377988599734717/2341709352152247183356250 + 
     (16*Pi^2)/819)*sw^2 + 
   (-124716154785971489596875181/25470415022424442270200000 - (17*Pi^2)/117)*
    sw^4 + (8670106187934569551725899/385915379127643064700000 + (2*Pi^2)/3)*
    sw^6 + (-2131992732143/29967537600 - (19*Pi^2)/9)*sw^8 + 
   (112210143797/681080400 + (44*Pi^2)/9)*sw^10 + 
   (-112210143797/389188800 - (77*Pi^2)/9)*sw^12 + 
   (112210143797/288943200 + (242*Pi^2)/21)*sw^14 + 
   (-2580833307331/6356750400 - (253*Pi^2)/21)*sw^16 + 
   (112210143797/340540200 + (88*Pi^2)/9)*sw^18 + 
   (-112210143797/544864320 - (55*Pi^2)/9)*sw^20 + 
   (112210143797/1152597600 + (26*Pi^2)/9)*sw^22 + 
   (-112210143797/3329726400 - Pi^2)*sw^24 + 
   (112210143797/13913499600 + (28*Pi^2)/117)*sw^26 + 
   (-3254094170113/2727045921600 - (29*Pi^2)/819)*sw^28 + 
   (112210143797/1363522960800 + (2*Pi^2)/819)*sw^30) + 
 alpSb4Pi*mZmt^15*(-911407464670311839780057303/
    26485893620213068039798800000 - (16*Pi^2)/16065 + 
   (46481786640957233795267715023/79457680860639204119396400000 + 
     (16*Pi^2)/945)*sw^2 + 
   (-89303242633905684835677029/19223632466283678415983000 - (16*Pi^2)/119)*
    sw^4 + (99977533267141473213520097/4369007378700836003632500 + 
     (304*Pi^2)/459)*sw^6 + (-1495583405621/19104305220 - (1040*Pi^2)/459)*
    sw^8 + (1495583405621/7581073500 + (1456*Pi^2)/255)*sw^10 + 
   (-1495583405621/3947170500 - (25168*Pi^2)/2295)*sw^12 + 
   (34398418329283/60786425700 + (52624*Pi^2)/3213)*sw^14 + 
   (-1495583405621/2251349100 - (2288*Pi^2)/119)*sw^16 + 
   (1495583405621/2431457028 + (57200*Pi^2)/3213)*sw^18 + 
   (-1495583405621/3339913500 - (29744*Pi^2)/2295)*sw^20 + 
   (1495583405621/5896390500 + (624*Pi^2)/85)*sw^22 + 
   (-1495583405621/13645932300 - (1456*Pi^2)/459)*sw^24 + 
   (43371918763009/1241779839300 + (464*Pi^2)/459)*sw^26 + 
   (-1495583405621/193165752780 - (80*Pi^2)/357)*sw^28 + 
   (46363085574251/43462294375500 + (496*Pi^2)/16065)*sw^30 + 
   (-1495583405621/21731147187750 - (32*Pi^2)/16065)*sw^32) + 
 alpSb4Pi*mZmt*(8/3 + (32*Pi^2)/81 - (64*sw^6)/27 - (8*Log[mZmt])/3 + 
   sw^4*(112/9 + (64*Pi^2)/81 - (32*Log[mZmt])/9 - (128*Zeta[3])/9) - 
   (32*Zeta[3])/3 + sw^2*(-128/9 - (32*Pi^2)/27 + (56*Log[mZmt])/9 + 
     (224*Zeta[3])/9))


==> anc/src/result/deltagZ-ud-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt^15*((-122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
    287084860918393394836980000 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    7952293559700 + sw^18*((-6550677964605312908131039*alpSb4Pi^2)/
      1013645505858013107351819418536000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/16060691519910119990880 - 
     (715*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/318091742388) + 
   sw^14*((-6550677964605312908131039*alpSb4Pi^2)/
      1101788593323927290599803715800000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/17457273391206652164000 - 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/69150378780) + 
   sw^22*((-6550677964605312908131039*alpSb4Pi^2)/
      2458135045070137606011907761000000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/38947885079147116380000 - 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14025209100) + 
   sw^10*((-6550677964605312908131039*alpSb4Pi^2)/
      3160459343661605493443881407000000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/50075852244617721060000 - 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18032411700) + 
   sw^26*((-6550677964605312908131039*alpSb4Pi^2)/
      17851146223854171718141647395400000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/282842227505806300332000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7834771980) + 
   sw^30*((-6550677964605312908131039*alpSb4Pi^2)/
      584481077974580138513347487301000000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/9260801965109464349580000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/256525598700) + 
   sw^32*((6550677964605312908131039*alpSb4Pi^2)/
      9059456708605992146956886053165500000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      143542430459196697418490000 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      3976146779850) + sw^28*((6550677964605312908131039*alpSb4Pi^2)/
      80528504076497707972950098250360000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/1275932715192859532608800 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/35343526932) + 
   sw^8*((6550677964605312908131039*alpSb4Pi^2)/
      7964357546027245843478581145640000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/126191147656436657071200 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/45441677484) + 
   sw^24*((6550677964605312908131039*alpSb4Pi^2)/
      5688826818590889888198986532600000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/90136534040311897908000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/32458341060) + 
   sw^12*((72057457610658441989441429*alpSb4Pi^2)/
      18100812604607376916996775331000000 - 
     (1342275670354729*alpSb4Pi^2*Log[-(mW2/mt2)])/286798062855537856980000 + 
     (1573*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1136041937100) + 
   sw^20*((85158813539869067805703507*alpSb4Pi^2)/
      18100812604607376916996775331000000 - 
     (1586325792237407*alpSb4Pi^2*Log[-(mW2/mt2)])/286798062855537856980000 + 
     (1859*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1136041937100) + 
   sw^16*((6550677964605312908131039*alpSb4Pi^2)/
      938560653572234358659092054200000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/14871010666583444436000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/58905878220) + 
   (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/287084860918393394836980000 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/7952293559700 + 
   sw^6*((-1168170543391127381760923381*alpSb4Pi^2)/
      4659149164425938818434969970199400000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/431706557772020142612000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/11958336180 + 
     (116867791195139*alpSb4Pi^2*Log[-(mZ2/mt2)])/9227727672376930548331500 - 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/511218871695) + 
   sw^2*((-965481107312128632072731*alpSb4Pi^2)/
      99554469325340573043482264320500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      16887344759905493813940000 - (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      467781974100 + (115461263082539*alpSb4Pi^2*Log[-(mZ2/mt2)])/
      26098623719853944985180000 - (11*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
      7952293559700) + sw^4*((586818921143519298378449*alpSb4Pi^2)/
      10230894080865039126998177361000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/2126554525321432554348000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/58905878220 - 
     (116471078137739*alpSb4Pi^2*Log[-(mZ2/mt2)])/
      11041725419938207493730000 + (13*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
      3976146779850)) + mZmt^14*((7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/
    3380779519232789764715625 - (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    23224728310875 + sw^16*((-13021235856592806837121*alpSb4Pi^2)/
      647749672295186080760957578125 + (7975381833028*alpSb4Pi^2*
       Log[-(mW2/mt2)])/342634997388546646875 - 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/25891558875) + 
   sw^12*((-13021235856592806837121*alpSb4Pi^2)/
      912137293640159991275634140625 + (7975381833028*alpSb4Pi^2*
       Log[-(mW2/mt2)])/482486016730810584375 - 
     (1232*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^20*((-13021235856592806837121*alpSb4Pi^2)/
      1276992211096223987785887796875 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/675480423423134818125 - 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/51043358925) + 
   sw^8*((-13021235856592806837121*alpSb4Pi^2)/
      3696556400541701017274938359375 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1955338067803811315625 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/13432462875) + 
   sw^24*((-13021235856592806837121*alpSb4Pi^2)/
      7803841290032479925358203203125 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/4127935920919157221875 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/28357421625) + 
   sw^28*((-13021235856592806837121*alpSb4Pi^2)/
      220391241949537967547185118046875 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/116578604111475509128125 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/800852700375) + 
   sw^30*((26042471713185613674242*alpSb4Pi^2)/
      6391346016536601058868368423359375 - 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/3380779519232789764715625 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/23224728310875) + 
   sw^26*((52084943426371227348484*alpSb4Pi^2)/
      130435632990542878752415682109375 - 
     (31901527332112*alpSb4Pi^2*Log[-(mW2/mt2)])/68995500392505913565625 + 
     (448*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3317818330125) + 
   sw^22*((26042471713185613674242*alpSb4Pi^2)/
      5402659354637870717555679140625 - (15950763666056*alpSb4Pi^2*
       Log[-(mW2/mt2)])/2857801791405570384375 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19632061125) + 
   sw^10*((52084943426371227348484*alpSb4Pi^2)/
      6384961055481119938929438984375 - (31901527332112*alpSb4Pi^2*
       Log[-(mW2/mt2)])/3377402117115674090625 + 
     (704*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^18*((104169886852742454696968*alpSb4Pi^2)/
      6384961055481119938929438984375 - (63803054664224*alpSb4Pi^2*
       Log[-(mW2/mt2)])/3377402117115674090625 + 
     (1408*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/255216794625) + 
   sw^14*((286467188845041750416662*alpSb4Pi^2)/
      14898242462789279857502024296875 - 
     (175458400326616*alpSb4Pi^2*Log[-(mW2/mt2)])/7880604939936572878125 + 
     (3872*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/595505854125) - 
   (7975381833028*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875 + 
   sw^4*((-140913991701910204988531*alpSb4Pi^2)/
      491642001272046235297566801796875 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/28409911926325964409375 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/195165784125 + 
     (60697601913824*alpSb4Pi^2*Log[-(mZ2/mt2)])/1126926506410929921571875 - 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/7741576103625) + 
   sw^2*((24882670352880278564342*alpSb4Pi^2)/
      491642001272046235297566801796875 - 
     (127606109328448*alpSb4Pi^2*Log[-(mW2/mt2)])/3380779519232789764715625 + 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/23224728310875 - 
     (15019127840936*alpSb4Pi^2*Log[-(mZ2/mt2)])/676155903846557952943125 + 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/4644945662175) + 
   sw^6*((5159255843717830418976158*alpSb4Pi^2)/
      4424778011448416117678101216171875 - 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/12383807762757471665625 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/85072264875 - 
     (30468241447312*alpSb4Pi^2*Log[-(mZ2/mt2)])/468107933432232428960625 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3215731612275)) + 
 mZmt^13*((-69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/5195014719025964332500 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275 + 
   sw^14*((-111569037366562345207*alpSb4Pi^2)/1841975116592094703520437500 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/1009132618303411875 - 
     (44*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2211427575) + 
   sw^18*((-111569037366562345207*alpSb4Pi^2)/2883091486839800405510250000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/1579511924300992500 - 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/865341225) + 
   sw^10*((-111569037366562345207*alpSb4Pi^2)/3490058115648179438249250000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/1912040750469622500 - 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1047518325) + 
   sw^22*((-10142639760596576837*alpSb4Pi^2)/1326222083946308186534715000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/7992330336963022050 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/796113927) + 
   sw^26*((-10142639760596576837*alpSb4Pi^2)/31927568687596308194354250000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/192407952556517197500 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9582852825) + 
   sw^28*((10142639760596576837*alpSb4Pi^2)/431022177282550160623782375000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2597507359512982166250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275) + 
   sw^24*((10142639760596576837*alpSb4Pi^2)/5100854169024262255902750000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/30739732065242392500 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19902848175) + 
   sw^8*((111569037366562345207*alpSb4Pi^2)/7367900466368378814081750000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/4036530473213647500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2211427575) + 
   sw^20*((111569037366562345207*alpSb4Pi^2)/5525925349776284110561312500 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/3027397854910235625 + 
     (44*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6634282725) + 
   sw^12*((111569037366562345207*alpSb4Pi^2)/2210370139910513644224525000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/1210959141964094250 + 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1326856545) + 
   sw^16*((1227259411032185797277*alpSb4Pi^2)/22103701399105136442245250000 - 
     (767567826223*alpSb4Pi^2*Log[-(mW2/mt2)])/12109591419640942500 + 
     (121*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6634282725) + 
   (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/5195014719025964332500 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275 + 
   sw^6*((-4105709157342482675659*alpSb4Pi^2)/
      748617465806534489504464125000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/11753426966122091250 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1170755775 + 
     (265730000972*alpSb4Pi^2*Log[-(mZ2/mt2)])/779252207853894649875 - 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/155242215765) + 
   sw^2*((-212524092753470744339*alpSb4Pi^2)/790207325018008627810267687500 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/346334314601730955500 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/17249135085 + 
     (65317035893*alpSb4Pi^2*Log[-(mZ2/mt2)])/577223857669551592500 - 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/28748558475) + 
   sw^4*((15649618073327846701*alpSb4Pi^2)/10751120068272226228711125000 - 
     (139557786586*alpSb4Pi^2*Log[-(mW2/mt2)])/99904129212037775625 + 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/19902848175 - 
     (66128282693*alpSb4Pi^2*Log[-(mZ2/mt2)])/236137032682998378750 + 
     (22*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275)) + 
 mZmt^12*((94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 - 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225 + 
   sw^12*((-188747984096438853304*alpSb4Pi^2)/1068339678288079227170765625 + 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/1915506628765104375 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1144818675) + 
   sw^16*((-47186996024109713326*alpSb4Pi^2)/322197680753547703432453125 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/577692475341856875 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/345262775) + 
   sw^8*((-47186996024109713326*alpSb4Pi^2)/716416019557888422926278125 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1284516209877775875 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/767701935) + 
   sw^20*((-94373992048219426652*alpSb4Pi^2)/2647624420105239823857984375 + 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/4747125123461345625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2837159325) + 
   sw^24*((-47186996024109713326*alpSb4Pi^2)/26793959131465027017442801875 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/48040906249428817725 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/28712052369) + 
   sw^26*((94373992048219426652*alpSb4Pi^2)/669848978286625675436070046875 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225) + 
   sw^22*((754991936385755413216*alpSb4Pi^2)/74427664254069519492896671875 - 
     (1514235544384*alpSb4Pi^2*Log[-(mW2/mt2)])/133446961803968938125 + 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/79755701025) + 
   sw^18*((94373992048219426652*alpSb4Pi^2)/1107188393862191199067884375 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1985161415265653625 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1186448445) + 
   sw^10*((94373992048219426652*alpSb4Pi^2)/751794588424944641342390625 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1347949109130999375 + 
     (96*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2416839425) + 
   sw^14*((754991936385755413216*alpSb4Pi^2)/4059690777494701063248909375 - 
     (1514235544384*alpSb4Pi^2*Log[-(mW2/mt2)])/7278925189307396625 + 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4350310965) - 
   (94639721524*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225 + 
   sw^4*((-92454587767238523572*alpSb4Pi^2)/12179072332484103189746728125 + 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/26689392360793787625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15951140205 + 
     (357141970576*alpSb4Pi^2*Log[-(mZ2/mt2)])/240204531247144088625 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/143560261845) + 
   sw^2*((89575481345767168952*alpSb4Pi^2)/60895361662420515948733640625 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/171574665176531491875 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/102543044175 - 
     (703575483392*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 + 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225) + 
   sw^6*((2062517794482392364344*alpSb4Pi^2)/78294036423112091934086109375 - 
     (3028471088768*alpSb4Pi^2*Log[-(mW2/mt2)])/109183877839610949375 + 
     (512*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/65254664475 - 
     (359088962896*alpSb4Pi^2*Log[-(mZ2/mt2)])/196530980111299708875 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/117458396055)) + 
 mZmt^11*((-4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/10078511800579472250 + 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725 + 
   sw^14*((-654037005994005619*alpSb4Pi^2)/1195345094588060673757500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/8037090750063375 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/24017175) + 
   sw^10*((-654037005994005619*alpSb4Pi^2)/1335973929245479576552500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/8982630838306125 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/26842725) + 
   sw^18*((-654037005994005619*alpSb4Pi^2)/3893409736658254765953000 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/26177952728777850 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/39113685) + 
   sw^22*((-654037005994005619*alpSb4Pi^2)/65172293417975134125735000 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/438196165242585750 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/654729075) + 
   sw^24*((654037005994005619*alpSb4Pi^2)/749481374306714042445952500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/5039255900289736125 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725) + 
   sw^20*((654037005994005619*alpSb4Pi^2)/12388121889367174255305000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/83293485955202250 + 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1368978975) + 
   sw^8*((654037005994005619*alpSb4Pi^2)/2271155679717315280139250 - 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/30540944850240825 + 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/91265265) + 
   sw^16*((654037005994005619*alpSb4Pi^2)/1816924543773852224111400 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/12216377940096330 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18253053) + 
   sw^12*((654037005994005619*alpSb4Pi^2)/1081502704627292990542500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/7271653535771625 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/21729825) + 
   (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/10078511800579472250 - 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725 + 
   sw^6*((-69407626172968143457*alpSb4Pi^2)/539626589500834110561085800 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/36649133820288990 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/54759159 + 
     (3647452252*alpSb4Pi^2*Log[-(mZ2/mt2)])/362826424820861001 - 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/5421156741) + 
   sw^2*((-103023527369933668*alpSb4Pi^2)/12491356238445234040765875 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/775270138506113250 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1158366825 + 
     (4444581839*alpSb4Pi^2*Log[-(mZ2/mt2)])/1439787400082781750 - 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/2151252675) + 
   sw^4*((638922967352151467*alpSb4Pi^2)/15778555248562400893599000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/130889763643889250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/195568425 - 
     (167761837*alpSb4Pi^2*Log[-(mZ2/mt2)])/20737678602015375 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/1673196525)) + 
 mZmt^10*((38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055 + 
   sw^12*((-15629303710750216*alpSb4Pi^2)/7686999072746507138625 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/35222198156145 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/108938115) + 
   sw^8*((-15629303710750216*alpSb4Pi^2)/12196705195424457993285 + 
     (381968560*alpSb4Pi^2*Log[-(mW2/mt2)])/279429438705417 - 
     (320*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/864242379) + 
   sw^16*((-7814651855375108*alpSb4Pi^2)/9628977785861414205225 + 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/44120437690329 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/136459323) + 
   sw^20*((-7814651855375108*alpSb4Pi^2)/130678984236690621356625 + 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/598777368654465 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1851947955) + 
   sw^22*((15629303710750216*alpSb4Pi^2)/2744258668970503048489125 - 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055) + 
   sw^18*((31258607421500432*alpSb4Pi^2)/109770346758820121939565 - 
     (763937120*alpSb4Pi^2*Log[-(mW2/mt2)])/2514864948348753 + 
     (640*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7778181411) + 
   sw^14*((31258607421500432*alpSb4Pi^2)/20327841992374096655475 - 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/93143146235139 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/288080793) + 
   sw^10*((250068859372003456*alpSb4Pi^2)/130678984236690621356625 - 
     (1222299392*alpSb4Pi^2*Log[-(mW2/mt2)])/598777368654465 + 
     (1024*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1851947955) - 
   (38196856*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055 + 
   sw^4*((-22826459462500924*alpSb4Pi^2)/101639209961870483277375 + 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/193451149872981 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/598321647 + 
     (569764352*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 - 
     (512*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055) + 
   sw^2*((14703059555313616*alpSb4Pi^2)/304917629885611449832125 - 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/4191441580581255 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/12963635685 - 
     (208488464*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/12963635685) + 
   sw^6*((355769008725508568*alpSb4Pi^2)/548851733794100609697825 - 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/119755473730893 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/370389591 - 
     (1292316128*alpSb4Pi^2*Log[-(mZ2/mt2)])/22633784535138777 + 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/7778181411)) + 
 mZmt^9*((-220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/10886861248263000 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/187065450 + 
   sw^10*((-294767215453537*alpSb4Pi^2)/39908986840953945000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/28801220233500 - 
     (7*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3464175) + 
   sw^14*((-294767215453537*alpSb4Pi^2)/73949005028826427500 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/53366966903250 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1833975) + 
   sw^18*((-294767215453537*alpSb4Pi^2)/793978790835820590000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/572992697277000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9845550) + 
   sw^20*((294767215453537*alpSb4Pi^2)/7542798512940295605000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/5443430624131500 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^16*((294767215453537*alpSb4Pi^2)/186241938591118410000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/134405694423000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2309450) + 
   sw^8*((2063370508174759*alpSb4Pi^2)/359180881568585505000 - 
     (1546973771*alpSb4Pi^2*Log[-(mW2/mt2)])/259210982101500 + 
     (49*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31177575) + 
   sw^12*((294767215453537*alpSb4Pi^2)/44897610196073188125 - 
     (441992506*alpSb4Pi^2*Log[-(mW2/mt2)])/64802745525375 + 
     (56*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31177575) + 
   (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/10886861248263000 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/187065450 + 
   sw^6*((-6689578932521201*alpSb4Pi^2)/1996623135778313542500 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/69787572104250 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2398275 + 
     (825786872*alpSb4Pi^2*Log[-(mZ2/mt2)])/2449543780859175 - 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/168358905) + 
   sw^2*((-2205023784681041*alpSb4Pi^2)/7542798512940295605000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/989714658933000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/17005950 + 
     (197716997*alpSb4Pi^2*Log[-(mZ2/mt2)])/2177372249652600 - 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/37413090) + 
   sw^4*((142880256581261*alpSb4Pi^2)/110923507543239641250 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/201608541634500 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3464175 - 
     (204368213*alpSb4Pi^2*Log[-(mZ2/mt2)])/777632946304500 + 
     (7*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93532725)) + 
 mZmt^8*((642088*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755 + 
   sw^8*((-4940930320591*alpSb4Pi^2)/186524955656614575 + 
     (1284176*alpSb4Pi^2*Log[-(mW2/mt2)])/48715978311 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4771305) + 
   sw^12*((-9881860641182*alpSb4Pi^2)/484964884707197895 + 
     (12841760*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/12405393) + 
   sw^16*((-4940930320591*alpSb4Pi^2)/1996914231147285450 + 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/260773766253 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/25540515) + 
   sw^18*((4940930320591*alpSb4Pi^2)/16973770964751926325 - 
     (1284176*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755) + 
   sw^14*((158109770258912*alpSb4Pi^2)/16973770964751926325 - 
     (41093632*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 + 
     (1024*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755) + 
   sw^10*((9881860641182*alpSb4Pi^2)/346403489076569925 - 
     (2568352*alpSb4Pi^2*Log[-(mW2/mt2)])/90472531149 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/8860995) - 
   (642088*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755 + 
   sw^4*((-2723044159252*alpSb4Pi^2)/346403489076569925 + 
     (2568352*alpSb4Pi^2*Log[-(mW2/mt2)])/403014002391 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/39471705 + 
     (11752672*alpSb4Pi^2*Log[-(mZ2/mt2)])/7388590043835 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/144729585) + 
   sw^2*((4589724236791*alpSb4Pi^2)/2424824423535989475 - 
     (6420880*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/86837751 - 
     (11208128*alpSb4Pi^2*Log[-(mZ2/mt2)])/22165770131505 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755) + 
   sw^6*((56876023516066*alpSb4Pi^2)/3117631401689129325 - 
     (10273408*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 + 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/62026965 - 
     (11908256*alpSb4Pi^2*Log[-(mZ2/mt2)])/5699769462387 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/111648537)) + 
 mZmt^7*((-147887*alpSb4Pi^2*Log[-(mW2/mt2)])/131482571220 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645 + 
   sw^10*((-6966521899*alpSb4Pi^2)/65083872753900 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/1444863420 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/40095) + 
   sw^14*((-6966521899*alpSb4Pi^2)/394842161373660 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/8765504748 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/243243) + 
   sw^16*((6966521899*alpSb4Pi^2)/2961316210302450 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/65741285610 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645) + 
   sw^12*((6966521899*alpSb4Pi^2)/120870049400100 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/2683317780 + 
     (7*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/521235) + 
   sw^8*((6966521899*alpSb4Pi^2)/56406023053380 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/1252214964 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/34749) + 
   (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/131482571220 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645 + 
   sw^6*((-1843516968529*alpSb4Pi^2)/17767897261814700 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/1707565860 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/47385 + 
     (271750*alpSb4Pi^2*Log[-(mZ2/mt2)])/19722385683 - 
     (8*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/2189187) + 
   sw^2*((-25645564291*alpSb4Pi^2)/1974210806868300 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/14609174580 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405405 + 
     (123863*alpSb4Pi^2*Log[-(mZ2/mt2)])/43827523740 - 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/1216215) + 
   sw^4*((1334090425*alpSb4Pi^2)/26322810758244 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/3756644892 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/104247 - 
     (667363*alpSb4Pi^2*Log[-(mZ2/mt2)])/65741285610 + 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/729729)) + 
 mZmt^6*((6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175 + 
   sw^8*((-316679669344*alpSb4Pi^2)/523464986669625 + 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/11620934325 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/257985) + 
   sw^12*((-316679669344*alpSb4Pi^2)/2214659558986875 + 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/49165491375 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1091475) + 
   sw^14*((633359338688*alpSb4Pi^2)/28790574266829375 - 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175) + 
   sw^10*((1266718677376*alpSb4Pi^2)/3198952696314375 - 
     (25020992*alpSb4Pi^2*Log[-(mW2/mt2)])/71016820875 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1576575) - 
   (6255248*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175 + 
   sw^4*((-300578660992*alpSb4Pi^2)/822587836195125 + 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/23672273625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/525525 + 
     (44276224*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 - 
     (256*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175) + 
   sw^2*((577005809456*alpSb4Pi^2)/5758114853365875 - 
     (50041984*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 + 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175 - 
     (9627616*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175) + 
   sw^6*((122573429248*alpSb4Pi^2)/188447395201065 - 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/25566055515 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/567567 - 
     (22714688*alpSb4Pi^2*Log[-(mZ2/mt2)])/230094499635 + 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/5108103)) + 
 mZmt^5*((-32429*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 + 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555 + 
   sw^10*((-270296021*alpSb4Pi^2)/204225887250 + 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/29469825 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/8505) + 
   sw^12*((270296021*alpSb4Pi^2)/1123242379875 - 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555) + 
   sw^8*((270296021*alpSb4Pi^2)/89859390390 - 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/12966723 + 
     (10*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18711) + 
   (32429*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 - 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555 + 
   sw^6*((-257454137*alpSb4Pi^2)/57766750965 + 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/21611205 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/6237 + 
     (463424*alpSb4Pi^2*Log[-(mZ2/mt2)])/583502535 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/168399) + 
   sw^2*((-968817599*alpSb4Pi^2)/1123242379875 + 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/46309725 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/13365 + 
     (18569*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 - 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555) + 
   sw^4*((3289115303*alpSb4Pi^2)/1123242379875 - 
     (129716*alpSb4Pi^2*Log[-(mW2/mt2)])/64833615 + 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18711 - 
     (55618*alpSb4Pi^2*Log[-(mZ2/mt2)])/108056025 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/31185)) + 
 mZmt^4*((52576*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575 + 
   sw^8*((-23054116*alpSb4Pi^2)/1406514375 + 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/4465125 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14175) + 
   sw^10*((46108232*alpSb4Pi^2)/12658629375 - 
     (105152*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575) - 
   (52576*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575 + 
   sw^2*((40587752*alpSb4Pi^2)/4219543125 - 
     (105152*alpSb4Pi^2*Log[-(mW2/mt2)])/13395375 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/42525 + 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)])/127575) + 
   sw^4*((-42427912*alpSb4Pi^2)/1406514375 + 
     (105152*alpSb4Pi^2*Log[-(mW2/mt2)])/5740875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18225 + 
     (169984*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 - 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575) + 
   sw^6*((1457270288*alpSb4Pi^2)/37975888125 - 
     (841216*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 + 
     (512*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575 - 
     (183424*alpSb4Pi^2*Log[-(mZ2/mt2)])/24111675 + 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/76545)) + 
 mZmt^3*((-2606*alpSb4Pi^2*Log[-(mW2/mt2)])/99225 + 
   (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945 + 
   sw^8*((32752*alpSb4Pi^2)/385875 - (5212*alpSb4Pi^2*Log[-(mW2/mt2)])/
      99225 + (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945) + 
   (2606*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 - (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    945 + sw^6*((-13356352*alpSb4Pi^2)/31255875 + 
     (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/14175 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/135 + 
     (17488*alpSb4Pi^2*Log[-(mZ2/mt2)])/178605 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/1701) + 
   sw^2*((-498326*alpSb4Pi^2)/3472875 + (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/
      19845 - (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/189 - 
     (3446*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/945) + 
   sw^4*((1438804*alpSb4Pi^2)/3472875 - (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/
      11025 + (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/105 - 
     (3532*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 + 
     (8*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/945)) + 
 mZmt^2*((2816*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 - 
   (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 - (2816*alpSb4Pi^2*Log[-(mZ2/mt2)])/
    2025 + (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/405 + 
   sw^4*((-3808*alpSb4Pi^2)/243 + (2816*alpSb4Pi^2*Log[-(mW2/mt2)])/405 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/81 - (256*alpSb4Pi^2*Log[-(mZ2/mt2)])/
      405) + sw^2*((181952*alpSb4Pi^2)/30375 - 
     (11264*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 + 
     (256*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 + 
     (6272*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 - 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/405) + 
   sw^6*((3414848*alpSb4Pi^2)/273375 - (5632*alpSb4Pi^2*Log[-(mW2/mt2)])/
      2025 + (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 - 
     (8704*alpSb4Pi^2*Log[-(mZ2/mt2)])/3645 + 
     (256*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/729)) + 
 mZmt*((-280*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
   (280*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + 
   Log[mu2/mt2]*((176*alpSb4Pi^2*Log[-(mW2/mt2)])/3 - 
     (176*alpSb4Pi^2*Log[-(mZ2/mt2)])/3) + Log[-(mW2/mt2)]*
    (344*alpSb4Pi^2 - (2240*alpSb4Pi^2*Zeta[3])/9) + 
   Log[-(mZ2/mt2)]*(-344*alpSb4Pi^2 + (2240*alpSb4Pi^2*Zeta[3])/9) + 
   sw^6*((-6880*alpSb4Pi^2)/9 - (3520*alpSb4Pi^2*Log[mu2/mt2])/27 + 
     (11200*alpSb4Pi^2*Log[-(mZ2/mt2)])/81 + (44800*alpSb4Pi^2*Zeta[3])/81) + 
   sw^4*(688*alpSb4Pi^2 - (560*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
     (560*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[mu2/mt2]*
      ((352*alpSb4Pi^2)/3 + (352*alpSb4Pi^2*Log[-(mW2/mt2)])/3 - 
       (352*alpSb4Pi^2*Log[-(mZ2/mt2)])/3) - (4480*alpSb4Pi^2*Zeta[3])/9 + 
     Log[-(mW2/mt2)]*(688*alpSb4Pi^2 - (4480*alpSb4Pi^2*Zeta[3])/9) + 
     Log[-(mZ2/mt2)]*((-7312*alpSb4Pi^2)/9 + (4480*alpSb4Pi^2*Zeta[3])/9)) + 
   sw^2*(-344*alpSb4Pi^2 + (280*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3 - 
     (280*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3 + Log[mu2/mt2]*
      ((-176*alpSb4Pi^2)/3 - 176*alpSb4Pi^2*Log[-(mW2/mt2)] + 
       176*alpSb4Pi^2*Log[-(mZ2/mt2)]) + (2240*alpSb4Pi^2*Zeta[3])/9 + 
     Log[-(mZ2/mt2)]*((9848*alpSb4Pi^2)/9 - (2240*alpSb4Pi^2*Zeta[3])/3) + 
     Log[-(mW2/mt2)]*(-1032*alpSb4Pi^2 + (2240*alpSb4Pi^2*Zeta[3])/3)) + 
   nf*((16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[mu2/mt2]*
      ((-32*alpSb4Pi^2*Log[-(mW2/mt2)])/9 + (32*alpSb4Pi^2*Log[-(mZ2/mt2)])/
        9) + sw^6*((3520*alpSb4Pi^2)/81 + (640*alpSb4Pi^2*Log[mu2/mt2])/81 - 
       (640*alpSb4Pi^2*Log[-(mZ2/mt2)])/81 - (2560*alpSb4Pi^2*Zeta[3])/81) + 
     Log[-(mZ2/mt2)]*((176*alpSb4Pi^2)/9 - (128*alpSb4Pi^2*Zeta[3])/9) + 
     Log[-(mW2/mt2)]*((-176*alpSb4Pi^2)/9 + (128*alpSb4Pi^2*Zeta[3])/9) + 
     sw^4*((-352*alpSb4Pi^2)/9 + (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
       (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[mu2/mt2]*
        ((-64*alpSb4Pi^2)/9 - (64*alpSb4Pi^2*Log[-(mW2/mt2)])/9 + 
         (64*alpSb4Pi^2*Log[-(mZ2/mt2)])/9) + (256*alpSb4Pi^2*Zeta[3])/9 + 
       Log[-(mZ2/mt2)]*((416*alpSb4Pi^2)/9 - (256*alpSb4Pi^2*Zeta[3])/9) + 
       Log[-(mW2/mt2)]*((-352*alpSb4Pi^2)/9 + (256*alpSb4Pi^2*Zeta[3])/9)) + 
     sw^2*((176*alpSb4Pi^2)/9 - (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3 + 
       (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3 + Log[mu2/mt2]*
        ((32*alpSb4Pi^2)/9 + (32*alpSb4Pi^2*Log[-(mW2/mt2)])/3 - 
         (32*alpSb4Pi^2*Log[-(mZ2/mt2)])/3) - (128*alpSb4Pi^2*Zeta[3])/9 + 
       Log[-(mW2/mt2)]*((176*alpSb4Pi^2)/3 - (128*alpSb4Pi^2*Zeta[3])/3) + 
       Log[-(mZ2/mt2)]*((-560*alpSb4Pi^2)/9 + (128*alpSb4Pi^2*Zeta[3])/3))))


==> anc/src/result/deltagZ-ud-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((-80*sw^6)/27 + (4*Log[-(mW2/mt2)])/3 + 
  sw^4*(8/3 + (8*Log[-(mW2/mt2)])/3 - (8*Log[-(mZ2/mt2)])/3) - 
  (4*Log[-(mZ2/mt2)])/3 + sw^2*(-4/3 - 4*Log[-(mW2/mt2)] + 4*Log[-(mZ2/mt2)]))


==> anc/src/result/deltagZ-ud-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((-320*alphSb4Pi*sw^6)/27 + (16*alphSb4Pi*Log[-(mW2/mt2)])/3 - 
  (16*alphSb4Pi*Log[-(mZ2/mt2)])/3 + 
  sw^4*((32*alphSb4Pi)/3 + (32*alphSb4Pi*Log[-(mW2/mt2)])/3 - 
    (32*alphSb4Pi*Log[-(mZ2/mt2)])/3) + 
  sw^2*((-16*alphSb4Pi)/3 - 16*alphSb4Pi*Log[-(mW2/mt2)] + 
    16*alphSb4Pi*Log[-(mZ2/mt2)]))


==> anc/src/result/deltar-tb-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi^2*(314/81 + (392*Cl2)/Sqrt[3] + (16*Cl2^2)/3 - (13252*Pi^2)/243 + 
   (71*Pi^4)/45 - (32*Pi^2*Log[2])/9 + (32*Pi^2*Log[2]^2)/27 - 
   (32*Log[2]^4)/27 + (-88/3 - (88*Pi^2)/9)*Log[mu2/mt2] - 
   (256*PolyLog[4, 1/2])/9 + nf*(-8/9 + (104*Pi^2)/27 + 
     (16/9 + (16*Pi^2)/27)*Log[mu2/mt2] - (64*Zeta[3])/9) - 
   (5072*Zeta[3])/27) + alpSb4Pi^2*mZmt^4*
  (692215770283918303/6636767477760000 - (168270272*Cl2)/(820125*Sqrt[3]) + 
   (16*Cl2^2)/27 - (9839336*Pi^2)/1913625 + (283*Pi^4)/3645 - 
   (328*Pi^2*Log[2])/567 + (-50932981/5953500 - (44*Pi^2)/81)*Log[mu2/mt2] - 
   (161072*Log[mZmt])/40186125 + (16*Log[mZmt]^2)/127575 + 
   sw^2*(232554969686893871/311098475520000 + (168270272*Cl2)/
      (164025*Sqrt[3]) - (80*Cl2^2)/27 + (218956*Pi^2)/8505 - 
     (283*Pi^4)/729 + (24688*Pi^2*Log[2])/8505 + 
     (192341446/4465125 + (220*Pi^2)/81)*Log[mu2/mt2] + 
     (105152*Log[mZmt])/120558375 - (64*Log[mZmt]^2)/382725 - 
     (712336585421*Zeta[3])/696729600) + 
   sw^6*(1009610861/3280500 + (1177891904*Cl2)/(820125*Sqrt[3]) - 
     (112*Cl2^2)/27 + (9933596*Pi^2)/273375 - (1981*Pi^4)/3645 + 
     (112*Pi^2*Log[2])/27 + (77462/1215 + (308*Pi^2)/81)*Log[mu2/mt2] - 
     (1632428*Zeta[3])/2025) - (289701605527*Zeta[3])/44590694400 + 
   sw^8*(-144230123/1640250 - (336540544*Cl2)/(820125*Sqrt[3]) + 
     (32*Cl2^2)/27 - (19867192*Pi^2)/1913625 + (566*Pi^4)/3645 - 
     (32*Pi^2*Log[2])/27 + (-22132/1215 - (88*Pi^2)/81)*Log[mu2/mt2] + 
     (466408*Zeta[3])/2025) + sw^4*(-54283886399123/49380710400 - 
     (168270272*Cl2)/(91125*Sqrt[3]) + (16*Cl2^2)/3 - 
     (29621588*Pi^2)/637875 + (283*Pi^4)/405 - (134032*Pi^2*Log[2])/25515 + 
     (-1054038634/13395375 - (44*Pi^2)/9)*Log[mu2/mt2] + 
     (852751512269*Zeta[3])/522547200) + 
   nf*(2158609921/1875352500 + (50*Pi^2)/189 + 
     (4630271/8930250 + (8*Pi^2)/243)*Log[mu2/mt2] + 
     sw^4*(9789127217/937676250 + (61346*Pi^2)/25515 + 
       (191643388/40186125 + (8*Pi^2)/27)*Log[mu2/mt2] - (32*Zeta[3])/9) + 
     sw^8*(25771/10935 + (44*Pi^2)/81 + (4024/3645 + (16*Pi^2)/243)*
        Log[mu2/mt2] - (64*Zeta[3])/81) - (32*Zeta[3])/81 + 
     sw^2*(-5408215069/937676250 - (11294*Pi^2)/8505 + 
       (-34971172/13395375 - (40*Pi^2)/243)*Log[mu2/mt2] + 
       (160*Zeta[3])/81) + sw^6*(-180397/21870 - (154*Pi^2)/81 + 
       (-14084/3645 - (56*Pi^2)/243)*Log[mu2/mt2] + (224*Zeta[3])/81))) + 
 alpSb4Pi^2*mZmt^5*(3251154049860502000231/17667075025797120000 - 
   (221071576*Cl2)/(893025*Sqrt[3]) + (32*Cl2^2)/105 - 
   (118924073*Pi^2)/38201625 + (566*Pi^4)/14175 - (4192*Pi^2*Log[2])/10395 + 
   (-293347979/53581500 - (88*Pi^2)/315)*Log[mu2/mt2] - 
   (43096*Log[mZmt])/108056025 - Log[mZmt]^2/93555 + 
   sw^6*(481429744/1148175 + (3537145216*Cl2)/(893025*Sqrt[3]) - 
     (512*Cl2^2)/105 + (520739264*Pi^2)/10418625 - (9056*Pi^4)/14175 + 
     (2048*Pi^2*Log[2])/315 + (422048/4725 + (1408*Pi^2)/315)*Log[mu2/mt2] - 
     (366654464*Zeta[3])/178605) + 
   sw^2*(1463938830967040947781/1656288283668480000 + 
     (442143152*Cl2)/(297675*Sqrt[3]) - (64*Cl2^2)/35 + 
     (6427679492*Pi^2)/343814625 - (1132*Pi^4)/4725 + 
     (226816*Pi^2*Log[2])/93555 + (37887278/1148175 + (176*Pi^2)/105)*
      Log[mu2/mt2] - (64858*Log[mZmt])/972504225 + (4*Log[mZmt]^2)/280665 - 
     (26844687622259*Zeta[3])/19508428800) + 
   sw^10*(60178718/1148175 + (442143152*Cl2)/(893025*Sqrt[3]) - 
     (64*Cl2^2)/105 + (65092408*Pi^2)/10418625 - (1132*Pi^4)/14175 + 
     (256*Pi^2*Log[2])/315 + (52756/4725 + (176*Pi^2)/315)*Log[mu2/mt2] - 
     (45831808*Zeta[3])/178605) - (952069879874147*Zeta[3])/20600900812800 + 
   sw^8*(-30089359/127575 - (221071576*Cl2)/(99225*Sqrt[3]) + (96*Cl2^2)/35 - 
     (32546204*Pi^2)/1157625 + (566*Pi^4)/1575 - (128*Pi^2*Log[2])/35 + 
     (-26378/525 - (88*Pi^2)/35)*Log[mu2/mt2] + (22915904*Zeta[3])/19845) + 
   sw^4*(-1246627840925771431/933295426560000 - (442143152*Cl2)/
      (127575*Sqrt[3]) + (64*Cl2^2)/15 - (2144913464*Pi^2)/49116375 + 
     (1132*Pi^4)/2025 - (1591552*Pi^2*Log[2])/280665 + 
     (-266926484/3444525 - (176*Pi^2)/45)*Log[mu2/mt2] + 
     (5444044679477*Zeta[3])/2090188800) + 
   nf*(93376744598/139244923125 + (560668*Pi^2)/3274425 + 
     (293347979/884094750 + (16*Pi^2)/945)*Log[mu2/mt2] + 
     sw^4*(30693797524/3255076125 + (483064*Pi^2)/200475 + 
       (48532088/10333575 + (32*Pi^2)/135)*Log[mu2/mt2] - (128*Zeta[3])/45) + 
     sw^8*(86234/14175 + (51428*Pi^2)/33075 + (4796/1575 + (16*Pi^2)/105)*
        Log[mu2/mt2] - (64*Zeta[3])/35) + 
     sw^10*(-172468/127575 - (102856*Pi^2)/297675 + 
       (-9592/14175 - (32*Pi^2)/945)*Log[mu2/mt2] + (128*Zeta[3])/315) - 
     (64*Zeta[3])/315 + sw^2*(-4373058616/1085025375 - 
       (3371848*Pi^2)/3274425 + (-6888596/3444525 - (32*Pi^2)/315)*
        Log[mu2/mt2] + (128*Zeta[3])/105) + 
     sw^6*(-1379744/127575 - (822848*Pi^2)/297675 + 
       (-76736/14175 - (256*Pi^2)/945)*Log[mu2/mt2] + (1024*Zeta[3])/315))) + 
 alpSb4Pi^2*mZmt^6*(56480253527437244947671016871/
    208667095159091641712640000 - (63975000569*Cl2)/(225042300*Sqrt[3]) + 
   (8*Cl2^2)/45 - (883656309517*Pi^2)/429080652000 + (283*Pi^4)/12150 - 
   (3424*Pi^2*Log[2])/11583 + (-130603725073/35756721000 - (22*Pi^2)/135)*
    Log[mu2/mt2] - (46700894*Log[mZmt])/639151387875 + 
   (16*Log[mZmt]^2)/14189175 + sw^6*(25897830059/64012032 + 
     (63975000569*Cl2)/(7501410*Sqrt[3]) - (16*Cl2^2)/3 + 
     (6186664739*Pi^2)/100018800 - (283*Pi^4)/405 + (80*Pi^2*Log[2])/9 + 
     (416713/3780 + (44*Pi^2)/9)*Log[mu2/mt2] - (83389531*Zeta[3])/19845) + 
   sw^2*(51292505125199163679238311/48906350427912103526400 + 
     (63975000569*Cl2)/(32148900*Sqrt[3]) - (56*Cl2^2)/45 + 
     (126287967691*Pi^2)/8756748000 - (1981*Pi^4)/12150 + 
     (167912*Pi^2*Log[2])/81081 + (211390079683/8251551000 + (154*Pi^2)/135)*
      Log[mu2/mt2] + (12510496*Log[mZmt])/1917454163625 - 
     (64*Log[mZmt]^2)/42567525 - (18281655395989697*Zeta[3])/
      10300450406400) + sw^10*(284876130649/1920360960 + 
     (703725006259*Cl2)/(225042300*Sqrt[3]) - (88*Cl2^2)/45 + 
     (68053312129*Pi^2)/3000564000 - (3113*Pi^4)/12150 + 
     (88*Pi^2*Log[2])/27 + (4583843/113400 + (242*Pi^2)/135)*Log[mu2/mt2] - 
     (917284841*Zeta[3])/595350) - (199947318213443231*Zeta[3])/
    2077569633484800 + sw^12*(-25897830059/960180480 - 
     (63975000569*Cl2)/(112521150*Sqrt[3]) + (16*Cl2^2)/45 - 
     (6186664739*Pi^2)/1500282000 + (283*Pi^4)/6075 - (16*Pi^2*Log[2])/27 + 
     (-416713/56700 - (44*Pi^2)/135)*Log[mu2/mt2] + 
     (83389531*Zeta[3])/297675) + sw^8*(-129489150295/384072192 - 
     (63975000569*Cl2)/(9001692*Sqrt[3]) + (40*Cl2^2)/9 - 
     (6186664739*Pi^2)/120022560 + (283*Pi^4)/486 - (200*Pi^2*Log[2])/27 + 
     (-416713/4536 - (110*Pi^2)/27)*Log[mu2/mt2] + 
     (83389531*Zeta[3])/23814) + 
   sw^4*(-91957997365274800538197/59626378212065280000 - 
     (63975000569*Cl2)/(11252115*Sqrt[3]) + (32*Cl2^2)/9 - 
     (884376948877*Pi^2)/21454032600 + (566*Pi^4)/1215 - 
     (1440416*Pi^2*Log[2])/243243 + (-453967051243/6188663250 - (88*Pi^2)/27)*
      Log[mu2/mt2] + (29823769829226689*Zeta[3])/7725337804800) + 
   nf*(6715881847769771/16354409050980000 + (1444819*Pi^2)/12162150 + 
     (130603725073/589985896500 + (4*Pi^2)/405)*Log[mu2/mt2] + 
     sw^8*(560255/54432 + (10133*Pi^2)/3402 + (37883/6804 + (20*Pi^2)/81)*
        Log[mu2/mt2] - (80*Zeta[3])/27) + 
     sw^4*(23287959431048231/2830570797285000 + (2895478*Pi^2)/1216215 + 
       (453967051243/102112943625 + (16*Pi^2)/81)*Log[mu2/mt2] - 
       (64*Zeta[3])/27) + sw^12*(112051/136080 + (10133*Pi^2)/42525 + 
       (37883/85050 + (8*Pi^2)/405)*Log[mu2/mt2] - (32*Zeta[3])/135) + 
     sw^2*(-10857299489579231/3774094396380000 - (10123933*Pi^2)/12162150 + 
       (-211390079683/136150591500 - (28*Pi^2)/405)*Log[mu2/mt2] + 
       (112*Zeta[3])/135) - (16*Zeta[3])/135 + 
     sw^10*(-1232561/272160 - (111463*Pi^2)/85050 + 
       (-416713/170100 - (44*Pi^2)/405)*Log[mu2/mt2] + (176*Zeta[3])/135) + 
     sw^6*(-112051/9072 - (10133*Pi^2)/2835 + (-37883/5670 - (8*Pi^2)/27)*
        Log[mu2/mt2] + (32*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^7*(527806997828934859815688775243557/
    1442306961739641427517767680000 - (3820201390853*Cl2)/
    (11718274050*Sqrt[3]) + (64*Cl2^2)/567 - (1600371335*Pi^2)/1103350248 + 
   (1132*Pi^4)/76545 - (91456*Pi^2*Log[2])/405405 + 
   (-1421436926347/557804847600 - (176*Pi^2)/1701)*Log[mu2/mt2] - 
   (1406147*Log[mZmt])/131482571220 - Log[mZmt]^2/7297290 + 
   sw^6*(3359352306517/18749238480 + (3820201390853*Cl2)/
      (234365481*Sqrt[3]) - (3200*Cl2^2)/567 + (279891805*Pi^2)/3857868 - 
     (11320*Pi^4)/15309 + (6400*Pi^2*Log[2])/567 + 
     (506638/3969 + (8800*Pi^2)/1701)*Log[mu2/mt2] - 
     (30757480*Zeta[3])/3969) + sw^10*(3359352306517/26040609000 + 
     (7640402781706*Cl2)/(651015225*Sqrt[3]) - (256*Cl2^2)/63 + 
     (55978361*Pi^2)/1071630 - (4528*Pi^4)/8505 + (512*Pi^2*Log[2])/63 + 
     (1013276/11025 + (704*Pi^2)/189)*Log[mu2/mt2] - 
     (12302992*Zeta[3])/2205) + 
   sw^2*(55952656353156489865064608987091/45072092554363794609930240000 + 
     (15280805563412*Cl2)/(5859137025*Sqrt[3]) - (512*Cl2^2)/567 + 
     (145511407*Pi^2)/12538071 - (9056*Pi^4)/76545 + 
     (2195584*Pi^2*Log[2])/1216215 + (304817720657/14941201275 + 
       (1408*Pi^2)/1701)*Log[mu2/mt2] - (147887*Log[mZmt])/197223856830 + 
     (2*Log[mZmt]^2)/10945935 - (112133193190462754963*Zeta[3])/
      49861671203635200) + sw^14*(3359352306517/468730962000 + 
     (3820201390853*Cl2)/(5859137025*Sqrt[3]) - (128*Cl2^2)/567 + 
     (55978361*Pi^2)/19289340 - (2264*Pi^4)/76545 + (256*Pi^2*Log[2])/567 + 
     (506638/99225 + (352*Pi^2)/1701)*Log[mu2/mt2] - 
     (6151496*Zeta[3])/19845) - (76426875491867545661*Zeta[3])/
    501465950390845440 + sw^12*(-43671579984721/937461924000 - 
     (49662618081089*Cl2)/(11718274050*Sqrt[3]) + (832*Cl2^2)/567 - 
     (727718693*Pi^2)/38578680 + (14716*Pi^4)/76545 - 
     (1664*Pi^2*Log[2])/567 + (-3293147/99225 - (2288*Pi^2)/1701)*
      Log[mu2/mt2] + (39984724*Zeta[3])/19845) + 
   sw^4*(-2145600013807312749901679399593/1252002570954549850275840000 - 
     (3820201390853*Cl2)/(434010150*Sqrt[3]) + (64*Cl2^2)/21 - 
     (8004203159*Pi^2)/204324120 + (1132*Pi^4)/2835 - 
     (22235776*Pi^2*Log[2])/3648645 + (-3088352445977/44823603825 - 
       (176*Pi^2)/63)*Log[mu2/mt2] + (206801054598634705043*Zeta[3])/
      37396253402726400) + sw^8*(-36952875371687/187492384800 - 
     (42022215299383*Cl2)/(2343654810*Sqrt[3]) + (3520*Cl2^2)/567 - 
     (615761971*Pi^2)/7715736 + (12452*Pi^4)/15309 - (7040*Pi^2*Log[2])/567 + 
     (-2786509/19845 - (9680*Pi^2)/1701)*Log[mu2/mt2] + 
     (33833228*Zeta[3])/3969) + nf*(432296852738720479/1658337077769372000 + 
     (19963532*Pi^2)/229864635 + (1421436926347/9203779985400 + 
       (32*Pi^2)/5103)*Log[mu2/mt2] + 
     sw^8*(7908197/551124 + (1537052*Pi^2)/321489 + 
       (506638/59535 + (1760*Pi^2)/5103)*Log[mu2/mt2] - 
       (7040*Zeta[3])/1701) + sw^4*(375404124869128829/53303691785444100 + 
       (59932484*Pi^2)/25540515 + (6176704891954/1479178926225 + 
         (32*Pi^2)/189)*Log[mu2/mt2] - (128*Zeta[3])/63) + 
     sw^12*(9346051/2755620 + (1816516*Pi^2)/1607445 + 
       (598754/297675 + (416*Pi^2)/5103)*Log[mu2/mt2] - 
       (1664*Zeta[3])/1701) + sw^14*(-718927/1377810 - 
       (279464*Pi^2)/1607445 + (-92116/297675 - (64*Pi^2)/5103)*
        Log[mu2/mt2] + (256*Zeta[3])/1701) + 
     sw^2*(-9266378390103239/4441974315453675 - (159768736*Pi^2)/229864635 + 
       (-609635441314/493059642075 - (256*Pi^2)/5103)*Log[mu2/mt2] + 
       (1024*Zeta[3])/1701) - (128*Zeta[3])/1701 + 
     sw^10*(-718927/76545 - (558928*Pi^2)/178605 + 
       (-184232/33075 - (128*Pi^2)/567)*Log[mu2/mt2] + (512*Zeta[3])/189) + 
     sw^6*(-3594635/275562 - (1397320*Pi^2)/321489 + 
       (-92116/11907 - (1600*Pi^2)/5103)*Log[mu2/mt2] + 
       (6400*Zeta[3])/1701))) + alpSb4Pi^2*mZmt^3*
  (33580484803637/1152216576000 - (354796*Cl2)/(2025*Sqrt[3]) + 
   (64*Cl2^2)/45 - (18618337*Pi^2)/1913625 + (1132*Pi^4)/6075 - 
   (832*Pi^2*Log[2])/945 + (-124751/9450 - (176*Pi^2)/135)*Log[mu2/mt2] - 
   (1784*Log[mZmt])/99225 - (2*Log[mZmt]^2)/945 + 
   sw^2*(68683713086539/108020304000 + (1419184*Cl2)/(2025*Sqrt[3]) - 
     (256*Cl2^2)/45 + (74484148*Pi^2)/1913625 - (4528*Pi^4)/6075 + 
     (3328*Pi^2*Log[2])/945 + (316976/6075 + (704*Pi^2)/135)*Log[mu2/mt2] - 
     (5212*Log[mZmt])/297675 + (8*Log[mZmt]^2)/2835 - 
     (26637719*Zeta[3])/34560) + 
   sw^6*(2647298/18225 + (709592*Cl2)/(2025*Sqrt[3]) - (128*Cl2^2)/45 + 
     (5450282*Pi^2)/273375 - (2264*Pi^4)/6075 + (256*Pi^2*Log[2])/135 + 
     (880/27 + (352*Pi^2)/135)*Log[mu2/mt2] - (273632*Zeta[3])/1215) + 
   (12442075367*Zeta[3])/348364800 + 
   sw^4*(-7780679509/9447840 - (354796*Cl2)/(405*Sqrt[3]) + (64*Cl2^2)/9 - 
     (2656021*Pi^2)/54675 + (1132*Pi^4)/1215 - (12416*Pi^2*Log[2])/2835 + 
     (-1168904/18225 - (176*Pi^2)/27)*Log[mu2/mt2] + 
     (230983247*Zeta[3])/233280) + nf*(193306/91125 + (19112*Pi^2)/42525 + 
     (11341/14175 + (32*Pi^2)/405)*Log[mu2/mt2] + 
     sw^4*(8616502/820125 + (19016*Pi^2)/8505 + (212528/54675 + (32*Pi^2)/81)*
        Log[mu2/mt2] - (128*Zeta[3])/27) - (128*Zeta[3])/135 + 
     sw^6*(-5492/1215 - (5872*Pi^2)/6075 + (-160/81 - (64*Pi^2)/405)*
        Log[mu2/mt2] + (256*Zeta[3])/135) + 
     sw^2*(-2308588/273375 - (76448*Pi^2)/42525 + 
       (-57632/18225 - (128*Pi^2)/405)*Log[mu2/mt2] + (512*Zeta[3])/135))) + 
 alpSb4Pi^2*mZmt^8*(2564104353444444091584998753855264970661/
    5442089551124627200047200725893120000 - (127934759516527*Cl2)/
    (351548221500*Sqrt[3]) + (8*Cl2^2)/105 - (105403158180757*Pi^2)/
    98474009634000 + (283*Pi^4)/28350 - (19444*Pi^2*Log[2])/109395 + 
   (-40448337074657/21883113252000 - (22*Pi^2)/315)*Log[mu2/mt2] - 
   (135982934*Log[mZmt])/66497310394515 + (8*Log[mZmt]^2)/434188755 + 
   sw^10*(-8905079355731897/20088469800000 + (1663151873714851*Cl2)/
      (50221174500*Sqrt[3]) - (104*Cl2^2)/15 + (6200926984421*Pi^2)/
      63654822000 - (3679*Pi^4)/4050 + (728*Pi^2*Log[2])/45 + 
     (31807919/189000 + (286*Pi^2)/45)*Log[mu2/mt2] - 
     (3721562*Zeta[3])/243) + sw^6*(-7535067147157759/20088469800000 + 
     (1407282354681797*Cl2)/(50221174500*Sqrt[3]) - (88*Cl2^2)/15 + 
     (476994383417*Pi^2)/5786802000 - (3113*Pi^4)/4050 + 
     (616*Pi^2*Log[2])/45 + (26914393/189000 + (242*Pi^2)/45)*Log[mu2/mt2] - 
     (3149014*Zeta[3])/243) + sw^2*(9838761447426455934191052151637135557/
      6748622955263674603233135820800000 + (127934759516527*Cl2)/
      (39060913500*Sqrt[3]) - (24*Cl2^2)/35 + (105409120719157*Pi^2)/
      10941556626000 - (283*Pi^4)/3150 + (4725352*Pi^2*Log[2])/2953665 + 
     (208837790655239/12550609071000 + (22*Pi^2)/35)*Log[mu2/mt2] + 
     (1284176*Log[mZmt])/13299462078903 - (32*Log[mZmt]^2)/1302566265 - 
     (249489568136718109332857*Zeta[3])/90263871070352179200) + 
   sw^14*(-685006104287069/9374619240000 + (127934759516527*Cl2)/
      (23436548100*Sqrt[3]) - (8*Cl2^2)/7 + (476994383417*Pi^2)/29705583600 - 
     (283*Pi^4)/1890 + (8*Pi^2*Log[2])/3 + (2446763/88200 + (22*Pi^2)/21)*
      Log[mu2/mt2] - (1431370*Zeta[3])/567) - 
   (53252132764016599275559*Zeta[3])/242486646233439928320 + 
   sw^16*(685006104287069/70309644300000 - (127934759516527*Cl2)/
      (175774110750*Sqrt[3]) + (16*Cl2^2)/105 - (476994383417*Pi^2)/
      222791877000 + (283*Pi^4)/14175 - (16*Pi^2*Log[2])/45 + 
     (-2446763/661500 - (44*Pi^2)/315)*Log[mu2/mt2] + 
     (572548*Zeta[3])/1701) + 
   sw^4*(-65505094594246485220481225462477/35759676737346481673994240000 - 
     (127934759516527*Cl2)/(10044234900*Sqrt[3]) + (8*Cl2^2)/3 - 
     (9583043886527*Pi^2)/255776648400 + (283*Pi^4)/810 - 
     (55133032*Pi^2*Log[2])/8860995 + (-97476850654943/1506073088520 - 
       (22*Pi^2)/9)*Log[mu2/mt2] + (511537445921666078561657*Zeta[3])/
      67697903302764134400) + sw^12*(685006104287069/2869781400000 - 
     (127934759516527*Cl2)/(7174453500*Sqrt[3]) + (56*Cl2^2)/15 - 
     (476994383417*Pi^2)/9093546000 + (1981*Pi^4)/4050 - 
     (392*Pi^2*Log[2])/45 + (-2446763/27000 - (154*Pi^2)/45)*Log[mu2/mt2] + 
     (2003918*Zeta[3])/243) + sw^8*(685006104287069/1339231320000 - 
     (127934759516527*Cl2)/(3348078300*Sqrt[3]) + 8*Cl2^2 - 
     (476994383417*Pi^2)/4243654800 + (283*Pi^4)/270 - (56*Pi^2*Log[2])/3 + 
     (-2446763/12600 - (22*Pi^2)/3)*Log[mu2/mt2] + (1431370*Zeta[3])/81) + 
   nf*(11027594032352868101/65057839204798440000 + 
     (57397051*Pi^2)/868377510 + (40448337074657/361071368658000 + 
       (4*Pi^2)/945)*Log[mu2/mt2] + sw^8*(121128383/6804000 + 
       (23617*Pi^2)/3402 + (222433/18900 + (4*Pi^2)/9)*Log[mu2/mt2] - 
       (16*Zeta[3])/3) + sw^12*(121128383/14580000 + (23617*Pi^2)/7290 + 
       (222433/40500 + (28*Pi^2)/135)*Log[mu2/mt2] - (112*Zeta[3])/45) + 
     sw^4*(265690166838327278093/44775101099773044000 + 
       (95683433*Pi^2)/41351310 + (97476850654943/24850205960580 + 
         (4*Pi^2)/27)*Log[mu2/mt2] - (16*Zeta[3])/9) + 
     sw^16*(121128383/357210000 + (23617*Pi^2)/178605 + 
       (222433/992250 + (8*Pi^2)/945)*Log[mu2/mt2] - (32*Zeta[3])/315) + 
     sw^2*(-113856433033905253249/74625168499621740000 - 
       (172213693*Pi^2)/289459170 + (-208837790655239/207085049671500 - 
         (4*Pi^2)/105)*Log[mu2/mt2] + (16*Zeta[3])/35) + 
     sw^14*(-121128383/47628000 - (23617*Pi^2)/23814 + 
       (-222433/132300 - (4*Pi^2)/63)*Log[mu2/mt2] + (16*Zeta[3])/21) - 
     (16*Zeta[3])/315 + sw^6*(-1332412213/102060000 - (259787*Pi^2)/51030 + 
       (-2446763/283500 - (44*Pi^2)/135)*Log[mu2/mt2] + (176*Zeta[3])/45) + 
     sw^10*(-1574668979/102060000 - (307021*Pi^2)/51030 + 
       (-2891629/283500 - (52*Pi^2)/135)*Log[mu2/mt2] + (208*Zeta[3])/45))) + 
 alpSb4Pi^2*mZmt^9*(1623424715032468011907208128190924205864925267/
    2766611071250965331532701454200890982400000 - 
   (15496346245504207*Cl2)/(38283601321350*Sqrt[3]) + (16*Cl2^2)/297 - 
   (1203749314628017*Pi^2)/1470076286679000 + (283*Pi^4)/40095 - 
   (537440*Pi^2*Log[2])/3741309 + (-78691768343771/56825722044000 - 
     (4*Pi^2)/81)*Log[mu2/mt2] - (588221509*Log[mZmt])/1674901730502000 - 
   Log[mZmt]^2/374130900 + sw^10*(-118166272757760602/48831124134375 + 
     (30992692491008414*Cl2)/(390648993075*Sqrt[3]) - (3136*Cl2^2)/297 + 
     (286685717273*Pi^2)/1786232250 - (55468*Pi^4)/40095 + 
     (25088*Pi^2*Log[2])/891 + (1649141/6075 + (784*Pi^2)/81)*Log[mu2/mt2] - 
     (237638662688*Zeta[3])/6615675) + 
   sw^6*(-472665091031042408/341817868940625 + (123970769964033656*Cl2)/
      (2734542951525*Sqrt[3]) - (1792*Cl2^2)/297 + 
     (573371434546*Pi^2)/6251812875 - (31696*Pi^4)/40095 + 
     (14336*Pi^2*Log[2])/891 + (6596564/42525 + (448*Pi^2)/81)*Log[mu2/mt2] - 
     (135793521536*Zeta[3])/6615675) + 
   sw^14*(-1890660364124169632/2392725082584375 + (495883079856134624*Cl2)/
      (19141800660675*Sqrt[3]) - (1024*Cl2^2)/297 + 
     (2293485738184*Pi^2)/43762690125 - (18112*Pi^4)/40095 + 
     (8192*Pi^2*Log[2])/891 + (26386256/297675 + (256*Pi^2)/81)*
      Log[mu2/mt2] - (543174086144*Zeta[3])/46309725) + 
   sw^2*(2495359287913827902802227476533601428201525257/
      1469762131602075332376747647544223334400000 + 
     (15496346245504207*Cl2)/(3828360132135*Sqrt[3]) - (160*Cl2^2)/297 + 
     (1203772202334859*Pi^2)/147007628667900 - (566*Pi^4)/8019 + 
     (26872832*Pi^2*Log[2])/18706545 + (30666849809681/2214362650500 + 
       (40*Pi^2)/81)*Log[mu2/mt2] - (220996253*Log[mZmt])/16330291872394500 + 
     Log[mZmt]^2/280598175 - (186146616381092383270793947*Zeta[3])/
      55602544579336942387200) + sw^18*(-59083136378880301/2392725082584375 + 
     (15496346245504207*Cl2)/(19141800660675*Sqrt[3]) - (32*Cl2^2)/297 + 
     (286685717273*Pi^2)/175050760500 - (566*Pi^4)/40095 + 
     (256*Pi^2*Log[2])/891 + (1649141/595350 + (8*Pi^2)/81)*Log[mu2/mt2] - 
     (16974190192*Zeta[3])/46309725) - (3762628410300174079953681383*Zeta[3])/
    12771286683822814144757760 + 
   sw^16*(1004413318440965117/4785450165168750 - (263437886173571519*Cl2)/
      (38283601321350*Sqrt[3]) + (272*Cl2^2)/297 - (4873657193641*Pi^2)/
      350101521000 + (4811*Pi^4)/40095 - (2176*Pi^2*Log[2])/891 + 
     (-28035397/1190700 - (68*Pi^2)/81)*Log[mu2/mt2] + 
     (144280616632*Zeta[3])/46309725) + 
   sw^4*(-100986279147274395433838865132711997784233/
      53570569018883049000464632145510400000 - (30992692491008414*Cl2)/
      (1740163696425*Sqrt[3]) + (64*Cl2^2)/27 - (1203786925626127*Pi^2)/
      33410824697250 + (1132*Pi^4)/3645 - (39414272*Pi^2*Log[2])/6235515 + 
     (-101206291670426/1660771987875 - (176*Pi^2)/81)*Log[mu2/mt2] + 
     (38229143864883982482147953*Zeta[3])/3791082584954791526400) + 
   sw^12*(118166272757760602/68363573788125 - (30992692491008414*Cl2)/
      (546908590305*Sqrt[3]) + (2240*Cl2^2)/297 - (286685717273*Pi^2)/
      2500725150 + (7924*Pi^4)/8019 - (17920*Pi^2*Log[2])/891 + 
     (-1649141/8505 - (560*Pi^2)/81)*Log[mu2/mt2] + 
     (33948380384*Zeta[3])/1323135) + 
   sw^8*(768080772925443913/341817868940625 - (201452501191554691*Cl2)/
      (2734542951525*Sqrt[3]) + (2912*Cl2^2)/297 - (3726914324549*Pi^2)/
      25007251500 + (51506*Pi^4)/40095 - (23296*Pi^2*Log[2])/891 + 
     (-21438833/85050 - (728*Pi^2)/81)*Log[mu2/mt2] + 
     (220664472496*Zeta[3])/6615675) + 
   nf*(89795028645778718233/804159954278117236800 + 
     (2018851447*Pi^2)/38890907055 + (7153797122161/85238583066000 + 
       (8*Pi^2)/2673)*Log[mu2/mt2] + sw^8*(186686851/9185400 + 
       (12501658*Pi^2)/1323135 + (21438833/1403325 + (1456*Pi^2)/2673)*
        Log[mu2/mt2] - (5824*Zeta[3])/891) + 
     sw^12*(14360527/918540 + (1923332*Pi^2)/264627 + 
       (3298282/280665 + (1120*Pi^2)/2673)*Log[mu2/mt2] - 
       (4480*Zeta[3])/891) + sw^4*(164968501368848006213/
        33574492018190623500 + (1615194860*Pi^2)/707107401 + 
       (202412583340852/54805475599875 + (32*Pi^2)/243)*Log[mu2/mt2] - 
       (128*Zeta[3])/81) + sw^16*(244128959/128595600 + 
       (8174161*Pi^2)/9261945 + (28035397/19646550 + (136*Pi^2)/2673)*
        Log[mu2/mt2] - (544*Zeta[3])/891) + 
     sw^18*(-14360527/64297800 - (961666*Pi^2)/9261945 + 
       (-1649141/9823275 - (16*Pi^2)/2673)*Log[mu2/mt2] + (64*Zeta[3])/891) + 
     sw^2*(-12497258539652267477/11191497339396874500 - 
       (20189379334*Pi^2)/38890907055 + (-30666849809681/36536983733250 - 
         (80*Pi^2)/2673)*Log[mu2/mt2] + (320*Zeta[3])/891) - 
     (32*Zeta[3])/891 + sw^14*(-57442108/8037225 - (30773312*Pi^2)/9261945 + 
       (-52772512/9823275 - (512*Pi^2)/2673)*Log[mu2/mt2] + 
       (2048*Zeta[3])/891) + sw^6*(-14360527/1148175 - 
       (7693328*Pi^2)/1323135 + (-13193128/1403325 - (896*Pi^2)/2673)*
        Log[mu2/mt2] + (3584*Zeta[3])/891) + 
     sw^10*(-14360527/656100 - (13463324*Pi^2)/1323135 + 
       (-3298282/200475 - (1568*Pi^2)/2673)*Log[mu2/mt2] + 
       (6272*Zeta[3])/891))) + alpSb4Pi^2*mZmt^10*
  (27950343040829869557074853758667908759843187163/
    39184380237552133831696297046007412162560000 - 
   (1865820106463870551*Cl2)/(4211196145348500*Sqrt[3]) + (16*Cl2^2)/405 - 
   (20846680516388893*Pi^2)/32341678306938000 + (283*Pi^4)/54675 - 
   (31352*Pi^2*Log[2])/264537 + (-730867685342310799/685872258640569000 - 
     (44*Pi^2)/1215)*Log[mu2/mt2] - (4403504821*Log[mZmt])/
    62871623708718825 + (16*Log[mZmt]^2)/38890907055 + 
   sw^10*(-65022401488864086559/8912584434600000 + (1865820106463870551*Cl2)/
      (11140730543250*Sqrt[3]) - (224*Cl2^2)/15 + (64541513056991*Pi^2)/
      264891627000 - (3962*Pi^4)/2025 + (224*Pi^2*Log[2])/5 + 
     (114198691/283500 + (616*Pi^2)/45)*Log[mu2/mt2] - 
     (405551068*Zeta[3])/5445) + 
   sw^14*(-1105380825310689471503/280746409689900000 + 
     (31718941809885799367*Cl2)/(350933012112375*Sqrt[3]) - 
     (1088*Cl2^2)/135 + (1097205721968847*Pi^2)/8344086250500 - 
     (19244*Pi^4)/18225 + (1088*Pi^2*Log[2])/45 + 
     (1941377747/8930250 + (2992*Pi^2)/405)*Log[mu2/mt2] - 
     (13788736312*Zeta[3])/343035) + 
   sw^6*(-845291219355233125267/280746409689900000 + 
     (24255661384030317163*Cl2)/(350933012112375*Sqrt[3]) - (832*Cl2^2)/135 + 
     (64541513056991*Pi^2)/641852788500 - (14716*Pi^4)/18225 + 
     (832*Pi^2*Log[2])/45 + (1484582983/8930250 + (2288*Pi^2)/405)*
      Log[mu2/mt2] - (10544327768*Zeta[3])/343035) + 
   sw^2*(77958807641837528558477218176923773227876488111/
      39796636178763885922816551687351277977600000 + 
     (1865820106463870551*Cl2)/(382836013213500*Sqrt[3]) - (176*Cl2^2)/405 + 
     (20846808128684893*Pi^2)/2940152573358000 - (3113*Pi^4)/54675 + 
     (170713264*Pi^2*Log[2])/130945815 + 
     (24119265472494212849/2057616775921707000 + (484*Pi^2)/1215)*
      Log[mu2/mt2] + (76393712*Log[mZmt])/37722974225231295 - 
     (64*Log[mZmt]^2)/116672721165 - (50749448235385526701441266101*Zeta[3])/
      12771286683822814144757760) + 
   sw^18*(-1235425628288417644621/3368956916278800000 + 
     (35450582022813540469*Cl2)/(4211196145348500*Sqrt[3]) - 
     (304*Cl2^2)/405 + (1226288748082829*Pi^2)/100129035006000 - 
     (5377*Pi^4)/54675 + (304*Pi^2*Log[2])/135 + 
     (2169775129/107163000 + (836*Pi^2)/1215)*Log[mu2/mt2] - 
     (3852735146*Zeta[3])/1029105) - (172692805596709056777035222869*Zeta[3])/
    454090193202588947369164800 + 
   sw^20*(65022401488864086559/1684478458139400000 - 
     (1865820106463870551*Cl2)/(2105598072674250*Sqrt[3]) + (32*Cl2^2)/405 - 
     (64541513056991*Pi^2)/50064517503000 + (566*Pi^4)/54675 - 
     (32*Pi^2*Log[2])/135 + (-114198691/53581500 - (88*Pi^2)/1215)*
      Log[mu2/mt2] + (405551068*Zeta[3])/1029105) + 
   sw^4*(-1775063609964716734002112406848714378807971223/
      958067167266537994438176244325123358720000 - (1865820106463870551*Cl2)/
      (77985113802750*Sqrt[3]) + (32*Cl2^2)/15 - (20846881396576093*Pi^2)/
      598919968647000 + (566*Pi^4)/2025 - (2514154528*Pi^2*Log[2])/
      392837445 + (-177608289173146056739/3086425163882560500 - (88*Pi^2)/45)*
      Log[mu2/mt2] + (124985101620402778427734733237*Zeta[3])/
      9578465012867110608568320) + 
   sw^16*(65022401488864086559/41592060694800000 - (1865820106463870551*Cl2)/
      (51990075868500*Sqrt[3]) + (16*Cl2^2)/5 - (64541513056991*Pi^2)/
      1236160926000 + (283*Pi^4)/675 - (48*Pi^2*Log[2])/5 + 
     (-114198691/1323000 - (44*Pi^2)/15)*Log[mu2/mt2] + 
     (202775534*Zeta[3])/12705) + 
   sw^8*(65022401488864086559/11459037130200000 - (1865820106463870551*Cl2)/
      (14323796412750*Sqrt[3]) + (1568*Cl2^2)/135 - 
     (64541513056991*Pi^2)/340574949000 + (27734*Pi^4)/18225 - 
     (1568*Pi^2*Log[2])/45 + (-114198691/364500 - (4312*Pi^2)/405)*
      Log[mu2/mt2] + (2838857476*Zeta[3])/49005) + 
   sw^12*(65022401488864086559/10026657488925000 - (7463280425855482204*Cl2)/
      (50133287444625*Sqrt[3]) + (1792*Cl2^2)/135 - 
     (64541513056991*Pi^2)/298003080375 + (31696*Pi^4)/18225 - 
     (1792*Pi^2*Log[2])/45 + (-228397382/637875 - (4928*Pi^2)/405)*
      Log[mu2/mt2] + (3244408544*Zeta[3])/49005) + 
   nf*(3466996199726462616634033/47044434325208623688385000 + 
     (443420504*Pi^2)/10606611015 + 
     (730867685342310799/11316892267569388500 + (8*Pi^2)/3645)*Log[mu2/mt2] + 
     sw^12*(1116960413/45106875 + (1689664*Pi^2)/120285 + 
       (456794764/21049875 + (896*Pi^2)/1215)*Log[mu2/mt2] - 
       (3584*Zeta[3])/405) + sw^8*(7818722891/360855000 + 
       (1478456*Pi^2)/120285 + (114198691/6014250 + (784*Pi^2)/1215)*
        Log[mu2/mt2] - (3136*Zeta[3])/405) + 
     sw^16*(1116960413/187110000 + (105604*Pi^2)/31185 + 
       (114198691/21829500 + (8*Pi^2)/45)*Log[mu2/mt2] - (32*Zeta[3])/15) + 
     sw^4*(11794973005002095140466963291/2963799362488143292368255000 + 
       (295619944*Pi^2)/130945815 + 
       (177608289173146056739/50926015204062248250 + (16*Pi^2)/135)*
        Log[mu2/mt2] - (64*Zeta[3])/45) + 
     sw^20*(1116960413/7577955000 + (211208*Pi^2)/2525985 + 
       (114198691/884094750 + (16*Pi^2)/3645)*Log[mu2/mt2] - 
       (64*Zeta[3])/1215) + sw^2*(-1601772882347595855635837881/
        1975866241658762194912170000 - (4877691316*Pi^2)/10606611015 + 
       (-24119265472494212849/33950676802708165500 - (88*Pi^2)/3645)*
        Log[mu2/mt2] + (352*Zeta[3])/1215) + 
     sw^18*(-21222247847/15155910000 - (2006476*Pi^2)/2525985 + 
       (-2169775129/1768189500 - (152*Pi^2)/3645)*Log[mu2/mt2] + 
       (608*Zeta[3])/1215) - (32*Zeta[3])/1215 + 
     sw^6*(-14520485369/1262992500 - (5491408*Pi^2)/841995 + 
       (-1484582983/147349125 - (416*Pi^2)/1215)*Log[mu2/mt2] + 
       (1664*Zeta[3])/405) + sw^14*(-18988327021/1262992500 - 
       (7181072*Pi^2)/841995 + (-1941377747/147349125 - (544*Pi^2)/1215)*
        Log[mu2/mt2] + (2176*Zeta[3])/405) + 
     sw^10*(-1116960413/40095000 - (211208*Pi^2)/13365 + 
       (-114198691/4677750 - (112*Pi^2)/135)*Log[mu2/mt2] + 
       (448*Zeta[3])/45))) + alpSb4Pi^2*mZmt^2*
  (-381507377/17496000 - (3826*Cl2)/(27*Sqrt[3]) + (16*Cl2^2)/3 - 
   (1020481*Pi^2)/43740 + (283*Pi^4)/405 - (64*Pi^2*Log[2])/45 + 
   (-11506/1215 - (44*Pi^2)/9)*Log[mu2/mt2] - (7024*Log[mZmt])/6075 + 
   (32*Log[mZmt]^2)/405 + sw^2*(6069985477/13122000 + 
     (3826*Cl2)/(9*Sqrt[3]) - 16*Cl2^2 + (1008481*Pi^2)/14580 - 
     (283*Pi^4)/135 + (1648*Pi^2*Log[2])/405 + (9097/729 + (44*Pi^2)/3)*
      Log[mu2/mt2] + (5632*Log[mZmt])/6075 - (128*Log[mZmt]^2)/1215 - 
     (854911*Zeta[3])/1458) + (4003241*Zeta[3])/51840 + 
   sw^4*(-58586233/157464 - (7652*Cl2)/(27*Sqrt[3]) + (32*Cl2^2)/3 - 
     (942433*Pi^2)/21870 + (566*Pi^4)/405 - (2272*Pi^2*Log[2])/1215 + 
     (97262/2187 - (88*Pi^2)/9)*Log[mu2/mt2] + (1159562*Zeta[3])/2187) + 
   nf*(35533/7290 + (1034*Pi^2)/1215 + (2092/3645 + (8*Pi^2)/27)*
      Log[mu2/mt2] + sw^4*(52375/6561 + (164*Pi^2)/135 + 
       (-17684/6561 + (16*Pi^2)/27)*Log[mu2/mt2] - (64*Zeta[3])/9) - 
     (32*Zeta[3])/9 + sw^2*(-61463/4374 - (994*Pi^2)/405 + 
       (-1654/2187 - (8*Pi^2)/9)*Log[mu2/mt2] + (32*Zeta[3])/3))) + 
 alpSb4Pi^2*mZmt^11*(37017283418890374164199141430358127247355176085732341387/
    43508784898008087093258509700449549491933229875200000 - 
   (211081001339710145717*Cl2)/(436720182073300125*Sqrt[3]) + 
   (64*Cl2^2)/2145 - (1813459829467759721*Pi^2)/3492002877196333500 + 
   (1132*Pi^4)/289575 - (2218784*Pi^2*Log[2])/22309287 + 
   (-4409058909672850781/5258353982911029000 - (16*Pi^2)/585)*Log[mu2/mt2] - 
   (1043035181*Log[mZmt])/79514886000627000 - Log[mZmt]^2/15058768725 + 
   sw^10*(-441824179435263613444/25449894060215625 + 
     (6754592042870724662944*Cl2)/(20796199146347625*Sqrt[3]) - 
     (14336*Cl2^2)/715 + (1952850368415112*Pi^2)/5595835620375 - 
     (253568*Pi^4)/96525 + (28672*Pi^2*Log[2])/429 + 
     (5710845968/10135125 + (3584*Pi^2)/195)*Log[mu2/mt2] - 
     (17688194753024*Zeta[3])/124227675) + 
   sw^14*(-110456044858815903361/7917744818733750 + 
     (844324005358840582868*Cl2)/(3234964311654075*Sqrt[3]) - 
     (2304*Cl2^2)/143 + (244106296051889*Pi^2)/870463318725 - 
     (4528*Pi^4)/2145 + (7680*Pi^2*Log[2])/143 + 
     (713855746/1576575 + (192*Pi^2)/13)*Log[mu2/mt2] - 
     (2211024344128*Zeta[3])/19324305) + 
   sw^6*(-110456044858815903361/20359915248172500 + 
     (422162002679420291434*Cl2)/(4159239829269525*Sqrt[3]) - 
     (896*Cl2^2)/143 + (244106296051889*Pi^2)/2238334248150 - 
     (15848*Pi^4)/19305 + (8960*Pi^2*Log[2])/429 + 
     (356927873/2027025 + (224*Pi^2)/39)*Log[mu2/mt2] - 
     (1105512172064*Zeta[3])/24845535) + 
   sw^18*(-110456044858815903361/42755822021162250 + 
     (844324005358840582868*Cl2)/(17468807282932005*Sqrt[3]) - 
     (1280*Cl2^2)/429 + (244106296051889*Pi^2)/4700501921115 - 
     (4528*Pi^4)/11583 + (12800*Pi^2*Log[2])/1287 + 
     (713855746/8513505 + (320*Pi^2)/117)*Log[mu2/mt2] - 
     (2211024344128*Zeta[3])/104351247) + 
   sw^2*(1625484856678890799438082666599123979265423701911928377/
      725146414966801451554308495007492491532220497920000 + 
     (844324005358840582868*Cl2)/(145573394024433375*Sqrt[3]) - 
     (256*Cl2^2)/715 + (1813463292589341641*Pi^2)/291000239766361125 - 
     (4528*Pi^4)/96525 + (718888064*Pi^2*Log[2])/602350749 + 
     (78422626586118218/7794002939097375 + (64*Pi^2)/195)*Log[mu2/mt2] - 
     (4827026759*Log[mZmt])/15117767700869208375 + 
     (4*Log[mZmt]^2)/45176306175 - (9180012009626016936113232810863*Zeta[3])/
      1967724170544552105266380800) + 
   sw^22*(-110456044858815903361/2137791101058112500 + 
     (422162002679420291434*Cl2)/(436720182073300125*Sqrt[3]) - 
     (128*Cl2^2)/2145 + (244106296051889*Pi^2)/235025096055750 - 
     (2264*Pi^4)/289575 + (256*Pi^2*Log[2])/1287 + 
     (356927873/212837625 + (32*Pi^2)/585)*Log[mu2/mt2] - 
     (1105512172064*Zeta[3])/2608781175) - 
   (2318845675700279297287452907911943*Zeta[3])/
    4887826839632667429481689907200 + 
   sw^20*(110456044858815903361/203599152481725000 - 
     (211081001339710145717*Cl2)/(20796199146347625*Sqrt[3]) + 
     (448*Cl2^2)/715 - (244106296051889*Pi^2)/22383342481500 + 
     (7924*Pi^4)/96525 - (896*Pi^2*Log[2])/429 + 
     (-356927873/20270250 - (112*Pi^2)/195)*Log[mu2/mt2] + 
     (552756086032*Zeta[3])/124227675) + 
   sw^4*(-385069094696282833102120184059687890096632138802491/
      223497908779937983342537754276164777122201600000 - 
     (211081001339710145717*Cl2)/(6718772031896925*Sqrt[3]) + (64*Cl2^2)/33 - 
     (1813465087337636981*Pi^2)/53723121187635900 + (1132*Pi^4)/4455 - 
     (11681948288*Pi^2*Log[2])/1807052247 + 
     (-2548746386915156293/46764017634584250 - (16*Pi^2)/9)*Log[mu2/mt2] + 
     (16962979918517407841324924860867*Zeta[3])/
      1021702934705825131580620800) + 
   sw^16*(2098664852317502163859/285038813474415000 - 
     (4010539025454492768623*Cl2)/(29114678804886675*Sqrt[3]) + 
     (1216*Cl2^2)/143 - (4638019624985891*Pi^2)/31336679474100 + 
     (21508*Pi^4)/19305 - (12160*Pi^2*Log[2])/429 + 
     (-6781629587/28378350 - (304*Pi^2)/39)*Log[mu2/mt2] + 
     (10502365634608*Zeta[3])/173918745) + 
   sw^8*(110456044858815903361/9501293782480500 - (422162002679420291434*Cl2)/
      (1940978586992445*Sqrt[3]) + (1920*Cl2^2)/143 - 
     (244106296051889*Pi^2)/1044555982470 + (2264*Pi^4)/1287 - 
     (6400*Pi^2*Log[2])/143 + (-356927873/945945 - (160*Pi^2)/13)*
      Log[mu2/mt2] + (1105512172064*Zeta[3])/11594583) + 
   sw^12*(1877752762599870357137/101799576240862500 - 
     (7176754045550144954378*Cl2)/(20796199146347625*Sqrt[3]) + 
     (15232*Cl2^2)/715 - (4149807032882113*Pi^2)/11191671240750 + 
     (269416*Pi^4)/96525 - (30464*Pi^2*Log[2])/429 + 
     (-6067773841/10135125 - (3808*Pi^2)/195)*Log[mu2/mt2] + 
     (18793706925088*Zeta[3])/124227675) + 
   nf*(485624173671102070596027859/10098871901811451218439980000 + 
     (6342827584*Pi^2)/184577479515 + 
     (4409058909672850781/86762840718031978500 + (32*Pi^2)/19305)*
      Log[mu2/mt2] + sw^12*(1033509633763/30101321250 + 
       (203204128*Pi^2)/8281845 + (12135547682/334459125 + (7616*Pi^2)/6435)*
        Log[mu2/mt2] - (30464*Zeta[3])/2145) + 
     sw^8*(60794684339/2809456650 + (59765920*Pi^2)/3864861 + 
       (713855746/31216185 + (320*Pi^2)/429)*Log[mu2/mt2] - 
       (1280*Zeta[3])/143) + sw^16*(1155099002441/84283699500 + 
       (113555248*Pi^2)/11594583 + (6781629587/468242775 + (608*Pi^2)/1287)*
        Log[mu2/mt2] - (2432*Zeta[3])/429) + 
     sw^4*(28072339974986642988190673/8981210189358009976873500 + 
       (14800023664*Pi^2)/6625858239 + 
       (2548746386915156293/771606290970640125 + (32*Pi^2)/297)*
        Log[mu2/mt2] - (128*Zeta[3])/99) + 
     sw^20*(60794684339/60202642500 + (5976592*Pi^2)/8281845 + 
       (356927873/334459125 + (224*Pi^2)/6435)*Log[mu2/mt2] - 
       (896*Zeta[3])/2145) + sw^22*(-60794684339/632127746250 - 
       (11953184*Pi^2)/173918745 + (-713855746/7023641625 - (64*Pi^2)/19305)*
        Log[mu2/mt2] + (256*Zeta[3])/6435) + 
     sw^2*(-2159405270721237089390194/3742170912232504157030625 - 
       (177599904512*Pi^2)/430680785535 + 
       (-156845253172236436/257202096990213375 - (128*Pi^2)/6435)*
        Log[mu2/mt2] + (512*Zeta[3])/2145) - (128*Zeta[3])/6435 + 
     sw^18*(-60794684339/12642554925 - (119531840*Pi^2)/34783749 + 
       (-1427711492/280945665 - (640*Pi^2)/3861)*Log[mu2/mt2] + 
       (2560*Zeta[3])/1287) + sw^6*(-60794684339/6020264250 - 
       (11953184*Pi^2)/1656369 + (-713855746/66891825 - (448*Pi^2)/1287)*
        Log[mu2/mt2] + (1792*Zeta[3])/429) + 
     sw^14*(-60794684339/2341213875 - (23906368*Pi^2)/1288287 + 
       (-1427711492/52026975 - (128*Pi^2)/143)*Log[mu2/mt2] + 
       (1536*Zeta[3])/143) + sw^10*(-486357474712/15050660625 - 
       (191250944*Pi^2)/8281845 + (-11421691936/334459125 - (7168*Pi^2)/6435)*
        Log[mu2/mt2] + (28672*Zeta[3])/2145))) + 
 alpSb4Pi^2*mZmt^12*
  (4341692139563917507040142861442558086839143168660812869037397/
    4343917084217127415390929608492883021274613670739968000000 - 
   (49766464655638930720579*Cl2)/(95379687764808747300*Sqrt[3]) + 
   (16*Cl2^2)/693 - (8340607630951060097*Pi^2)/19555216112299467600 + 
   (283*Pi^4)/93555 - (990532*Pi^2*Log[2])/11700675 + 
   (-986578516434087478739/1467431318164371159600 - (4*Pi^2)/189)*
    Log[mu2/mt2] - (6491678857649*Log[mZmt])/2402045312471440886250 + 
   (8*Log[mZmt]^2)/717801309225 + 
   sw^14*(-1141998589894175192593321499/28324876972579567380000 + 
     (945562828457139683691001*Cl2)/(1445146784315284050*Sqrt[3]) - 
     (608*Cl2^2)/21 + (4266299452728619*Pi^2)/7976609320680 - 
     (10754*Pi^4)/2835 + (6688*Pi^2*Log[2])/63 + 
     (3654069911/4334148 + (1672*Pi^2)/63)*Log[mu2/mt2] - 
     (31344197557016*Zeta[3])/110675565) + 
   sw^10*(-1021788212010577803899287657/28324876972579567380000 + 
     (846029899145861822249843*Cl2)/(1445146784315284050*Sqrt[3]) - 
     (544*Cl2^2)/21 + (3817215299809817*Pi^2)/7976609320680 - 
     (9622*Pi^4)/2835 + (5984*Pi^2*Log[2])/63 + 
     (3269430973/4334148 + (1496*Pi^2)/63)*Log[mu2/mt2] - 
     (28044808340488*Zeta[3])/110675565) + 
   sw^18*(-60105188941798694347016921/4855693195299354408000 + 
     (49766464655638930720579*Cl2)/(247739448739762980*Sqrt[3]) - 
     (80*Cl2^2)/9 + (224542076459401*Pi^2)/1367418740688 - (283*Pi^4)/243 + 
     (880*Pi^2*Log[2])/27 + (961597345/3714984 + (220*Pi^2)/27)*
      Log[mu2/mt2] - (824847304132*Zeta[3])/9486477) + 
   sw^6*(-60105188941798694347016921/6797970473419096171200 + 
     (49766464655638930720579*Cl2)/(346835228235668172*Sqrt[3]) - 
     (400*Cl2^2)/63 + (1122710382297005*Pi^2)/9571931184816 - 
     (1415*Pi^4)/1701 + (4400*Pi^2*Log[2])/189 + 
     (4807986725/26004888 + (1100*Pi^2)/189)*Log[mu2/mt2] - 
     (4124236520660*Zeta[3])/66405339) + 
   sw^2*(172696761279227172809055092230680331215937322630189751290951/
      67873704440892615865483275132701297207415838605312000000 + 
     (49766464655638930720579*Cl2)/(7336899058831442100*Sqrt[3]) - 
     (208*Cl2^2)/693 + (8340612476506297697*Pi^2)/1504247393253805200 - 
     (3679*Pi^4)/93555 + (55800016*Pi^2*Log[2])/50702925 + 
     (19238327475953980242593/2201146977246556739400 + (52*Pi^2)/189)*
      Log[mu2/mt2] + (189279443048*Log[mZmt])/3603067968707161329375 - 
     (32*Log[mZmt]^2)/2153403927675 - (100027227137393865882696080276362531*
       Zeta[3])/18522291181765897627509561753600) + 
   sw^22*(-1382419345661369969981389183/1869441880190251447080000 + 
     (1144628687079695406573317*Cl2)/(95379687764808747300*Sqrt[3]) - 
     (368*Cl2^2)/693 + (5164467758566223*Pi^2)/526456215164880 - 
     (6509*Pi^4)/93555 + (368*Pi^2*Log[2])/189 + 
     (4423347787/286053768 + (92*Pi^2)/189)*Log[mu2/mt2] - 
     (18971487995036*Zeta[3])/3652293645) - 
   (193359357869684029532519150258557*Zeta[3])/
    334017085272757804497213849600 + 
   sw^24*(60105188941798694347016921/934720940095125723540000 - 
     (49766464655638930720579*Cl2)/(47689843882404373650*Sqrt[3]) + 
     (32*Cl2^2)/693 - (224542076459401*Pi^2)/263228107582440 + 
     (566*Pi^4)/93555 - (32*Pi^2*Log[2])/189 + 
     (-192319469/143026884 - (8*Pi^2)/189)*Log[mu2/mt2] + 
     (1649694608264*Zeta[3])/3652293645) + 
   sw^4*(-5002782478221082824737489134369568816112413919614985975881/
      3393685222044630793274163756635064860370791930265600000 - 
     (49766464655638930720579*Cl2)/(1238697243698814900*Sqrt[3]) + 
     (16*Cl2^2)/9 - (8340614765204682593*Pi^2)/253963845614278800 + 
     (283*Pi^4)/1215 - (8923713776*Pi^2*Log[2])/1368978975 + 
     (-48835811901381304677221/943348704534238602600 - (44*Pi^2)/27)*
      Log[mu2/mt2] + (26111165404072256287480838964049481*Zeta[3])/
      1262883489665856656421106483200) + 
   sw^20*(60105188941798694347016921/15449932894134309480000 - 
     (49766464655638930720579*Cl2)/(788261882353791300*Sqrt[3]) + 
     (176*Cl2^2)/63 - (224542076459401*Pi^2)/4350877811280 + 
     (3113*Pi^4)/8505 - (1936*Pi^2*Log[2])/189 + 
     (-2115514159/26004888 - (484*Pi^2)/189)*Log[mu2/mt2] + 
     (824847304132*Zeta[3])/30184245) + 
   sw^8*(60105188941798694347016921/2832487697257956738000 - 
     (49766464655638930720579*Cl2)/(144514678431528405*Sqrt[3]) + 
     (320*Cl2^2)/21 - (224542076459401*Pi^2)/797660932068 + (1132*Pi^4)/567 - 
     (3520*Pi^2*Log[2])/63 + (-961597345/2167074 - (880*Pi^2)/63)*
      Log[mu2/mt2] + (3299389216528*Zeta[3])/22135113) + 
   sw^16*(60105188941798694347016921/2265990157806365390400 - 
     (49766464655638930720579*Cl2)/(115611742745222724*Sqrt[3]) + 
     (400*Cl2^2)/21 - (1122710382297005*Pi^2)/3190643728272 + 
     (1415*Pi^4)/567 - (4400*Pi^2*Log[2])/63 + 
     (-4807986725/8668296 - (1100*Pi^2)/63)*Log[mu2/mt2] + 
     (4124236520660*Zeta[3])/22135113) + 
   sw^12*(60105188941798694347016921/1348803665360931780000 - 
     (49766464655638930720579*Cl2)/(68816513538823050*Sqrt[3]) + 32*Cl2^2 - 
     (224542076459401*Pi^2)/379838539080 + (566*Pi^4)/135 - 
     (352*Pi^2*Log[2])/3 + (-192319469/206388 - (88*Pi^2)/3)*Log[mu2/mt2] + 
     (1649694608264*Zeta[3])/5270265) + 
   nf*(14613668692216519912895134483/480147747635853284152575009600 + 
     (299815867226*Pi^2)/10435726726425 + 
     (986578516434087478739/24212616749712124133400 + (8*Pi^2)/6237)*
      Log[mu2/mt2] + sw^12*(1508364633887/35756721000 + 
       (16143032*Pi^2)/405405 + (192319469/3405402 + (16*Pi^2)/9)*
        Log[mu2/mt2] - (64*Zeta[3])/3) + sw^16*(1508364633887/60071291280 + 
       (40357580*Pi^2)/1702701 + (4807986725/143026884 + (200*Pi^2)/189)*
        Log[mu2/mt2] - (800*Zeta[3])/63) + 
     sw^8*(1508364633887/75089114100 + (32286064*Pi^2)/1702701 + 
       (961597345/35756721 + (160*Pi^2)/189)*Log[mu2/mt2] - 
       (640*Zeta[3])/63) + sw^20*(1508364633887/409576986000 + 
       (8071516*Pi^2)/2321865 + (192319469/39007332 + (88*Pi^2)/567)*
        Log[mu2/mt2] - (352*Zeta[3])/189) + 
     sw^4*(48828028998938352367848554001727/
        20834982620627205008763522738000 + (42830915876*Pi^2)/19361274075 + 
       (48835811901381304677221/15565253624814936942900 + (8*Pi^2)/81)*
        Log[mu2/mt2] - (32*Zeta[3])/27) + 
     sw^24*(1508364633887/24779407653000 + (16143032*Pi^2)/280945665 + 
       (192319469/2359943586 + (16*Pi^2)/6237)*Log[mu2/mt2] - 
       (64*Zeta[3])/2079) + sw^2*(-19235269077117733525438831970947/
        48614959448130145020448219722000 - (3897611076428*Pi^2)/
        10435726726425 + (-19238327475953980242593/36318925124568186200100 - 
         (104*Pi^2)/6237)*Log[mu2/mt2] + (416*Zeta[3])/2079) + 
     sw^22*(-34692386579401/49558815306000 - (185644868*Pi^2)/280945665 + 
       (-4423347787/4719887172 - (184*Pi^2)/6237)*Log[mu2/mt2] + 
       (736*Zeta[3])/2079) - (32*Zeta[3])/2079 + 
     sw^6*(-1508364633887/180213873840 - (40357580*Pi^2)/5108103 + 
       (-4807986725/429080652 - (200*Pi^2)/567)*Log[mu2/mt2] + 
       (800*Zeta[3])/189) + sw^18*(-1508364633887/128724195600 - 
       (8071516*Pi^2)/729729 + (-961597345/61297236 - (40*Pi^2)/81)*
        Log[mu2/mt2] + (160*Zeta[3])/27) + 
     sw^10*(-25642198776079/750891141000 - (274431544*Pi^2)/8513505 + 
       (-3269430973/71513442 - (272*Pi^2)/189)*Log[mu2/mt2] + 
       (1088*Zeta[3])/63) + sw^14*(-28658928043853/750891141000 - 
       (306717608*Pi^2)/8513505 + (-3654069911/71513442 - (304*Pi^2)/189)*
        Log[mu2/mt2] + (1216*Zeta[3])/63))) + 
 alpSb4Pi^2*mZmt^13*
  (233104985148630261390283711153965853660690448760398382493046713/
    201061305040907040369523027593099156984710689902821376000000 - 
   (166891922616697860812969*Cl2)/(297144411882673405050*Sqrt[3]) + 
   (32*Cl2^2)/1755 - (527400508850279951*Pi^2)/1481455766083293000 + 
   (566*Pi^4)/236925 - (42791024*Pi^2*Log[2])/586705275 + 
   (-1827012986908587625591/3335071177646298090000 - (88*Pi^2)/5265)*
    Log[mu2/mt2] - (2776009307387*Log[mZmt])/5195014719025964332500 - 
   Log[mZmt]^2/517474052550 + 
   sw^14*(-1114114855748235223505814419/11030360744129543066250 + 
     (1335135380933582886503752*Cl2)/(900437611765676985*Sqrt[3]) - 
     (5632*Cl2^2)/117 + (141984291359678*Pi^2)/151072146225 - 
     (99616*Pi^4)/15795 + (22528*Pi^2*Log[2])/117 + 
     (218268598204/150921225 + (15488*Pi^2)/351)*Log[mu2/mt2] - 
     (19169586749696*Zeta[3])/30184245) + 
   sw^10*(-1114114855748235223505814419/16341275176488211950000 + 
     (166891922616697860812969*Cl2)/(166747705882532775*Sqrt[3]) - 
     (2112*Cl2^2)/65 + (70992145679839*Pi^2)/111905293500 - 
     (12452*Pi^4)/2925 + (8448*Pi^2*Log[2])/65 + 
     (54567149551/55896750 + (1936*Pi^2)/65)*Log[mu2/mt2] - 
     (2396198343712*Zeta[3])/5589675) + 
   sw^18*(-1114114855748235223505814419/24066241623555366690000 + 
     (166891922616697860812969*Cl2)/(245573894117911905*Sqrt[3]) - 
     (7744*Cl2^2)/351 + (70992145679839*Pi^2)/164805977700 - 
     (136972*Pi^4)/47385 + (30976*Pi^2*Log[2])/351 + 
     (600238645061/905527350 + (21296*Pi^2)/1053)*Log[mu2/mt2] - 
     (26358181780832*Zeta[3])/90552735) + 
   sw^6*(-1114114855748235223505814419/82727705580971572996875 + 
     (2670270761867165773007504*Cl2)/(13506564176485154775*Sqrt[3]) - 
     (11264*Cl2^2)/1755 + (283968582719356*Pi^2)/2266082193375 - 
     (199232*Pi^4)/236925 + (45056*Pi^2*Log[2])/1755 + 
     (436537196408/2263818375 + (30976*Pi^2)/5265)*Log[mu2/mt2] - 
     (38339173499392*Zeta[3])/452763675) + 
   sw^22*(-1114114855748235223505814419/202223280309041622881250 + 
     (1335135380933582886503752*Cl2)/(16508022882370744725*Sqrt[3]) - 
     (512*Cl2^2)/195 + (141984291359678*Pi^2)/2769656014125 - 
     (9056*Pi^4)/26325 + (2048*Pi^2*Log[2])/195 + 
     (218268598204/2766889125 + (1408*Pi^2)/585)*Log[mu2/mt2] - 
     (19169586749696*Zeta[3])/553377825) + 
   sw^2*(126133661333994084548934831139513191330164950636205248489628513/
      43982160477698415080833162285990440590405463416242176000000 + 
     (166891922616697860812969*Cl2)/(21224600848762386075*Sqrt[3]) - 
     (448*Cl2^2)/1755 + (1582201800706084073*Pi^2)/317454807017848500 - 
     (7924*Pi^4)/236925 + (12580564096*Pi^2*Log[2])/12320810775 + 
     (58249949438075661251/7595050758809889375 + (1232*Pi^2)/5265)*
      Log[mu2/mt2] - (69778893293*Log[mZmt])/7792522078538946498750 + 
     (2*Log[mZmt]^2)/776211078825 - (5342298867822388750449491491633093*
       Zeta[3])/861765613599147976547735961600) + 
   sw^26*(-1114114855748235223505814419/14560076182250996847450000 + 
     (166891922616697860812969*Cl2)/(148572205941336702525*Sqrt[3]) - 
     (64*Cl2^2)/1755 + (70992145679839*Pi^2)/99707616508500 - 
     (1132*Pi^4)/236925 + (256*Pi^2*Log[2])/1755 + 
     (54567149551/49804004250 + (176*Pi^2)/5265)*Log[mu2/mt2] - 
     (2396198343712*Zeta[3])/4980400425) - 
   (410757190398536662340264159304264547*Zeta[3])/
    593494231278717562978962505728000 + 
   sw^24*(1114114855748235223505814419/1164806094580079747796000 - 
     (166891922616697860812969*Cl2)/(11885776475306936202*Sqrt[3]) + 
     (160*Cl2^2)/351 - (70992145679839*Pi^2)/7976609320680 + 
     (566*Pi^4)/9477 - (640*Pi^2*Log[2])/351 + 
     (-54567149551/3984320340 - (440*Pi^2)/1053)*Log[mu2/mt2] + 
     (1198099171856*Zeta[3])/199216017) + 
   sw^4*(-38209448647089480538679434247395207917033779708526199895729/
      34906476569601916730819970068246381420956716997017600000 - 
     (166891922616697860812969*Cl2)/(3301604576474148945*Sqrt[3]) + 
     (64*Cl2^2)/39 - (949321151785850839*Pi^2)/29629115321665860 + 
     (1132*Pi^4)/5265 - (242625190144*Pi^2*Log[2])/36962432325 + 
     (-2246784479064060583423/45570304552859336250 - (176*Pi^2)/117)*
      Log[mu2/mt2] + (65075938753418199692649621642486919*Zeta[3])/
      2559443872389469490346775805952) + 
   sw^20*(25624641682209410140633731637/1323643289295545167950000 - 
     (3838514220184050798698287*Cl2)/(13506564176485154775*Sqrt[3]) + 
     (16192*Cl2^2)/1755 - (1632819350636297*Pi^2)/9064328773500 + 
     (286396*Pi^4)/236925 - (64768*Pi^2*Log[2])/1755 + 
     (-1255044439673/4527636750 - (44528*Pi^2)/5265)*Log[mu2/mt2] + 
     (55112561905376*Zeta[3])/452763675) + 
   sw^8*(18939952547719998799598845123/529457315718218067180000 - 
     (2837162684483863633820473*Cl2)/(5402625670594061910*Sqrt[3]) + 
     (5984*Cl2^2)/351 - (1206866476557263*Pi^2)/3625731509400 + 
     (105842*Pi^4)/47385 - (23936*Pi^2*Log[2])/351 + 
     (-927641542367/1811054700 - (16456*Pi^2)/1053)*Log[mu2/mt2] + 
     (20367685921552*Zeta[3])/90552735) + 
   sw^16*(1114114855748235223505814419/14006807294132753100000 - 
     (166891922616697860812969*Cl2)/(142926605042170950*Sqrt[3]) + 
     (2464*Cl2^2)/65 - (70992145679839*Pi^2)/95918823000 + 
     (43582*Pi^4)/8775 - (9856*Pi^2*Log[2])/65 + 
     (-54567149551/47911500 - (6776*Pi^2)/195)*Log[mu2/mt2] + 
     (1198099171856*Zeta[3])/2395575) + 
   sw^12*(21168182259216469246610473961/220607214882590861325000 - 
     (6341893059434518710892822*Cl2)/(4502188058828384925*Sqrt[3]) + 
     (26752*Cl2^2)/585 - (1348850767916941*Pi^2)/1510721462250 + 
     (473176*Pi^4)/78975 - (107008*Pi^2*Log[2])/585 + 
     (-1036775841469/754606125 - (73568*Pi^2)/1755)*Log[mu2/mt2] + 
     (91055537061056*Zeta[3])/150921225) + 
   nf*(5701764965541387247910484479471/315681554857987954678235193000000 + 
     (128781940088*Pi^2)/5285627822475 + 
     (1827012986908587625591/55028674431163918485000 + (16*Pi^2)/15795)*
      Log[mu2/mt2] + sw^12*(78962392955053/1743140148750 + 
       (263492608*Pi^2)/4312035 + (2073551682938/24902002125 + 
         (13376*Pi^2)/5265)*Log[mu2/mt2] - (53504*Zeta[3])/1755) + 
     sw^16*(4155915418687/110675565000 + (3467008*Pi^2)/68445 + 
       (54567149551/790539750 + (1232*Pi^2)/585)*Log[mu2/mt2] - 
       (4928*Zeta[3])/195) + sw^8*(70650562117679/4183536357000 + 
       (58939136*Pi^2)/2587221 + (927641542367/29882402550 + 
         (2992*Pi^2)/3159)*Log[mu2/mt2] - (11968*Zeta[3])/1053) + 
     sw^20*(95586054629801/10458840892500 + (159482368*Pi^2)/12936105 + 
       (1255044439673/74706006375 + (8096*Pi^2)/15795)*Log[mu2/mt2] - 
       (32384*Zeta[3])/5265) + sw^4*(15177037210678412416598306009/
        9336499006657459619670187500 + (11590380618496*Pi^2)/5285627822475 + 
       (2246784479064060583423/751910025122179048125 + (32*Pi^2)/351)*
        Log[mu2/mt2] - (128*Zeta[3])/117) + 
     sw^24*(4155915418687/9203779985400 + (17335040*Pi^2)/28459431 + 
       (54567149551/65741285610 + (80*Pi^2)/3159)*Log[mu2/mt2] - 
       (320*Zeta[3])/1053) + sw^26*(-4155915418687/115047249817500 - 
       (6934016*Pi^2)/142297155 + (-54567149551/821766070125 - 
         (32*Pi^2)/15795)*Log[mu2/mt2] + (128*Zeta[3])/5265) + 
     sw^2*(-11017401979468361003180178169/43570328697734811558460875000 - 
       (1802947813312*Pi^2)/5285627822475 + 
       (-116499898876151322502/250636675040726349375 - (224*Pi^2)/15795)*
        Log[mu2/mt2] + (896*Zeta[3])/5265) - (64*Zeta[3])/5265 + 
     sw^22*(-8311830837374/3195756939375 - (55472128*Pi^2)/15810795 + 
       (-436537196408/91307341125 - (256*Pi^2)/1755)*Log[mu2/mt2] + 
       (1024*Zeta[3])/585) + sw^6*(-16623661674748/2614710223125 - 
       (110944256*Pi^2)/12936105 + (-873074392816/74706006375 - 
         (5632*Pi^2)/15795)*Log[mu2/mt2] + (22528*Zeta[3])/5265) + 
     sw^18*(-4155915418687/190160743500 - (76274176*Pi^2)/2587221 + 
       (-54567149551/1358291025 - (3872*Pi^2)/3159)*Log[mu2/mt2] + 
       (15488*Zeta[3])/1053) + sw^10*(-4155915418687/129121492500 - 
       (6934016*Pi^2)/159705 + (-54567149551/922296375 - (352*Pi^2)/195)*
        Log[mu2/mt2] + (1408*Zeta[3])/65) + 
     sw^14*(-8311830837374/174314014875 - (55472128*Pi^2)/862407 + 
       (-436537196408/4980400425 - (2816*Pi^2)/1053)*Log[mu2/mt2] + 
       (11264*Zeta[3])/351))) + alpSb4Pi^2*mZmt^14*
  (58461060060959111724475774730743220088659033229894745027982563647579767/
    43937010151038428995847782194914134243712976783717598431805440000000 - 
   (1097462365936789326758969*Cl2)/(1828580996201067108000*Sqrt[3]) + 
   (4*Cl2^2)/273 - (65396082488068381967*Pi^2)/217072255409257248000 + 
   (283*Pi^4)/147420 - (38779376*Pi^2*Log[2])/610775235 + 
   (-23638998979563103186241749/52227214641941028089400000 - (11*Pi^2)/819)*
    Log[mu2/mt2] - (763205500299059*Log[mZmt])/6761559038465579529431250 + 
   (8*Log[mZmt]^2)/23224728310875 + 
   sw^14*(-13469942370027546592723902077/59105648362054694400000 + 
     (1097462365936789326758969*Cl2)/(355202213714271000*Sqrt[3]) - 
     (528*Cl2^2)/7 + (98045108641163933*Pi^2)/63217882728000 - 
     (3113*Pi^4)/315 + (2288*Pi^2*Log[2])/7 + 
     (112210143797/48157200 + (484*Pi^2)/7)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/859950) + 
   sw^18*(-309808674510633571632649747771/2127803341033968998400000 + 
     (25241634416546154515456287*Cl2)/(12787279693713756000*Sqrt[3]) - 
     (1012*Cl2^2)/21 + (2255037498746770459*Pi^2)/2275843778208000 - 
     (71599*Pi^4)/11340 + (13156*Pi^2*Log[2])/63 + 
     (2580833307331/1733659200 + (2783*Pi^2)/63)*Log[mu2/mt2] - 
     (25925354828027*Zeta[3])/30958200) + 
   sw^10*(-255928905030523385261754139463/2127803341033968998400000 + 
     (20851784952798997208420411*Cl2)/(12787279693713756000*Sqrt[3]) - 
     (836*Cl2^2)/21 + (1862857064182114727*Pi^2)/2275843778208000 - 
     (59147*Pi^4)/11340 + (10868*Pi^2*Log[2])/63 + 
     (2131992732143/1733659200 + (2299*Pi^2)/63)*Log[mu2/mt2] - 
     (21416597466631*Zeta[3])/30958200) + 
   sw^22*(-13469942370027546592723902077/468116735027473179648000 + 
     (1097462365936789326758969*Cl2)/(2813201532617026320*Sqrt[3]) - 
     (200*Cl2^2)/21 + (98045108641163933*Pi^2)/500685631205760 - 
     (1415*Pi^4)/1134 + (2600*Pi^2*Log[2])/63 + 
     (112210143797/381405024 + (550*Pi^2)/63)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/6810804) + 
   sw^6*(-228989020290468292076306335309/11702918375686829491200000 + 
     (18656860220925418554902473*Cl2)/(70330038315425658000*Sqrt[3]) - 
     (136*Cl2^2)/21 + (98045108641163933*Pi^2)/736302398832000 - 
     (4811*Pi^4)/5670 + (1768*Pi^2*Log[2])/63 + 
     (1907572444549/9535125600 + (374*Pi^2)/63)*Log[mu2/mt2] - 
     (19162218785933*Zeta[3])/170270100) + 
   sw^2*(18369511236461181682564315368959712577070245237004196069024162012871\
1/57209648634164621088343466399627778963167938520465622958080000000 + 
     (1097462365936789326758969*Cl2)/(121905399746737807200*Sqrt[3]) - 
     (20*Cl2^2)/91 + (76699112989945793089*Pi^2)/16972727789201184000 - 
     (283*Pi^4)/9828 + (26176080604*Pi^2*Log[2])/27484885575 + 
     (36681212906460460060914769/5402815307787002905800000 + (55*Pi^2)/273)*
      Log[mu2/mt2] + (15950763666056*Log[mZmt])/10142338557698369294146875 - 
     (32*Log[mZmt]^2)/69674184932625 - 
     (288411635831070924652910636203579972669*Zeta[3])/
      40951101958231511845548412895232000) + 
   sw^26*(-13469942370027546592723902077/11269476954365095065600000 + 
     (1097462365936789326758969*Cl2)/(67725222081521004000*Sqrt[3]) - 
     (36*Cl2^2)/91 + (98045108641163933*Pi^2)/12053542973472000 - 
     (283*Pi^4)/5460 + (12*Pi^2*Log[2])/7 + 
     (112210143797/9181972800 + (33*Pi^2)/91)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/163963800) - 
   (82639369007411770931928709373210057028017*Zeta[3])/
    101340326979303581313783805778067456000 + 
   sw^28*(13469942370027546592723902077/152137938883928783385600000 - 
     (1097462365936789326758969*Cl2)/(914290498100533554000*Sqrt[3]) + 
     (8*Cl2^2)/273 - (98045108641163933*Pi^2)/162722830141872000 + 
     (283*Pi^4)/73710 - (8*Pi^2*Log[2])/63 + 
     (-112210143797/123956632800 - (22*Pi^2)/819)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/2213511300) + 
   sw^4*(-10419272190123336326462646909987629331747578505817543696013381/
      18518804411662490560350805173048606564381247754207232000000 - 
     (1097462365936789326758969*Cl2)/(17582509578856414500*Sqrt[3]) + 
     (32*Cl2^2)/21 - (1242525655776302261789*Pi^2)/39657431276691228000 + 
     (566*Pi^4)/2835 - (544462491616*Pi^2*Log[2])/82454656725 + 
     (-95371161698175101234176697/2026055740420126089675000 - (88*Pi^2)/63)*
      Log[mu2/mt2] + (72715350543648921840107795001046782193*Zeta[3])/
      2362563574513356452627793051648000) + 
   sw^24*(13469942370027546592723902077/1800448980874896844800000 - 
     (14267010757178261247866597*Cl2)/(140660076630851316000*Sqrt[3]) + 
     (52*Cl2^2)/21 - (98045108641163933*Pi^2)/1925713966176000 + 
     (3679*Pi^4)/11340 - (676*Pi^2*Log[2])/63 + 
     (-112210143797/1466942400 - (143*Pi^2)/63)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/26195400) + 
   sw^8*(13469942370027546592723902077/236422593448218777600000 - 
     (1097462365936789326758969*Cl2)/(1420808854857084000*Sqrt[3]) + 
     (132*Cl2^2)/7 - (98045108641163933*Pi^2)/252871530912000 + 
     (3113*Pi^4)/1260 - (572*Pi^2*Log[2])/7 + 
     (-112210143797/192628800 - (121*Pi^2)/7)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/3439800) + 
   sw^20*(13469942370027546592723902077/177316945086164083200000 - 
     (1097462365936789326758969*Cl2)/(1065606641142813000*Sqrt[3]) + 
     (176*Cl2^2)/7 - (98045108641163933*Pi^2)/189653648184000 + 
     (3113*Pi^4)/945 - (2288*Pi^2*Log[2])/21 + 
     (-112210143797/144471600 - (484*Pi^2)/21)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/2579850) + 
   sw^12*(13469942370027546592723902077/70926778034465633280000 - 
     (1097462365936789326758969*Cl2)/(426242656457125200*Sqrt[3]) + 
     (440*Cl2^2)/7 - (98045108641163933*Pi^2)/75861459273600 + 
     (3113*Pi^4)/378 - (5720*Pi^2*Log[2])/21 + 
     (-112210143797/57788640 - (1210*Pi^2)/21)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/1031940) + 
   sw^16*(13469942370027546592723902077/64478889122241484800000 - 
     (1097462365936789326758969*Cl2)/(387493324051932000*Sqrt[3]) + 
     (484*Cl2^2)/7 - (98045108641163933*Pi^2)/68964962976000 + 
     (34243*Pi^4)/3780 - (6292*Pi^2*Log[2])/21 + 
     (-1234311581767/577886400 - (1331*Pi^2)/21)*Log[mu2/mt2] + 
     (12399082743839*Zeta[3])/10319400) + 
   nf*(641887438880823171355371228312157031/
      69210024087065279183656283713320000000 + (1329912560531*Pi^2)/
      63584145064440 + (23638998979563103186241749/
        861749041592026963475100000 + (2*Pi^2)/2457)*Log[mu2/mt2] + 
     sw^16*(191207208433327/4368821184000 + (67902769*Pi^2)/687960 + 
       (112210143797/866829600 + (242*Pi^2)/63)*Log[mu2/mt2] - 
       (968*Zeta[3])/21) + sw^12*(191207208433327/4805703302400 + 
       (6172979*Pi^2)/68796 + (112210143797/953512560 + (220*Pi^2)/63)*
        Log[mu2/mt2] - (880*Zeta[3])/21) + 
     sw^20*(191207208433327/12014258256000 + (6172979*Pi^2)/171990 + 
       (112210143797/2383781400 + (88*Pi^2)/63)*Log[mu2/mt2] - 
       (352*Zeta[3])/21) + sw^8*(191207208433327/16019011008000 + 
       (6172979*Pi^2)/229320 + (112210143797/3178375200 + (22*Pi^2)/21)*
        Log[mu2/mt2] - (88*Zeta[3])/7) + 
     sw^24*(191207208433327/121990929984000 + (6172979*Pi^2)/1746360 + 
       (112210143797/24204549600 + (26*Pi^2)/189)*Log[mu2/mt2] - 
       (104*Zeta[3])/63) + sw^4*(2589684567193556190427336270681143943/
        2684871624067187554538390316465000000 + (179538221985973*Pi^2)/
        82537111381725 + (95371161698175101234176697/
          33429919716932080479637500 + (16*Pi^2)/189)*Log[mu2/mt2] - 
       (64*Zeta[3])/63) + sw^28*(191207208433327/10308233583648000 + 
       (6172979*Pi^2)/147567420 + (112210143797/2045284441200 + 
         (4*Pi^2)/2457)*Log[mu2/mt2] - (16*Zeta[3])/819) + 
     sw^2*(-996032431526199953177784823011238511/
        7159657664179166812102374177240000000 - (897691072260233*Pi^2)/
        2861286527899800 + (-36681212906460460060914769/
          89146452578485547945700000 - (10*Pi^2)/819)*Log[mu2/mt2] + 
       (40*Zeta[3])/273) + sw^26*(-191207208433327/763572858048000 - 
       (6172979*Pi^2)/10930920 + (-112210143797/151502551200 - (2*Pi^2)/91)*
        Log[mu2/mt2] + (24*Zeta[3])/91) - (8*Zeta[3])/819 + 
     sw^6*(-3250522543366559/792941044896000 - (104940643*Pi^2)/11351340 + 
       (-1907572444549/157329572400 - (68*Pi^2)/189)*Log[mu2/mt2] + 
       (272*Zeta[3])/63) + sw^22*(-191207208433327/31717641795840 - 
       (30864895*Pi^2)/2270268 + (-112210143797/6293182896 - (100*Pi^2)/189)*
        Log[mu2/mt2] + (400*Zeta[3])/63) + 
     sw^10*(-3632936960233213/144171099072000 - (117286601*Pi^2)/2063880 + 
       (-2131992732143/28605376800 - (418*Pi^2)/189)*Log[mu2/mt2] + 
       (1672*Zeta[3])/63) + sw^18*(-4397765793966521/144171099072000 - 
       (141978517*Pi^2)/2063880 + (-2580833307331/28605376800 - 
         (506*Pi^2)/189)*Log[mu2/mt2] + (2024*Zeta[3])/63) + 
     sw^14*(-191207208433327/4004752752000 - (6172979*Pi^2)/57330 + 
       (-112210143797/794593800 - (88*Pi^2)/21)*Log[mu2/mt2] + 
       (352*Zeta[3])/7))) + alpSb4Pi^2*mZmt^15*
  (18063148196821876011772089538948945627277479575936805051019794482787133308\
7929/
    1193826640925471650336611628405578143055721609224377789560315812249600000\
00 - (439531771032265947351719863*Cl2)/(686997880272740912475600*Sqrt[3]) + 
   (64*Cl2^2)/5355 - (183320837709785634202051*Pi^2)/
    710581853615753423304000 + (1132*Pi^4)/722925 - 
   (2262890816*Pi^2*Log[2])/40572926325 + 
   (-911407464670311839780057303/2407808510928460730890800000 - 
     (176*Pi^2)/16065)*Log[mu2/mt2] - (2216435226589447*Log[mZmt])/
    95694953639464464945660000 - Log[mZmt]^2/15904587119400 + 
   sw^14*(-13508718648480297247441952554789/28533923401876927070400000 + 
     (439531771032265947351719863*Cl2)/(72790620923155426200*Sqrt[3]) - 
     (201344*Cl2^2)/1785 + (466627912613043157*Pi^2)/191643022116000 - 
     (3561272*Pi^4)/240975 + (402688*Pi^2*Log[2])/765 + 
     (16451417461831/4605032250 + (553696*Pi^2)/5355)*Log[mu2/mt2] - 
     (218603358142994*Zeta[3])/86028075) + 
   sw^18*(-13508718648480297247441952554789/33629266866497806904400000 + 
     (439531771032265947351719863*Cl2)/(85788946088004609450*Sqrt[3]) - 
     (73216*Cl2^2)/765 + (466627912613043157*Pi^2)/225864990351000 - 
     (1295008*Pi^4)/103275 + (1025024*Pi^2*Log[2])/2295 + 
     (2991166811242/986792625 + (201344*Pi^2)/2295)*Log[mu2/mt2] - 
     (79492130233816*Zeta[3])/36869175) + 
   sw^10*(-13508718648480297247441952554789/67258533732995613808800000 + 
     (439531771032265947351719863*Cl2)/(171577892176009218900*Sqrt[3]) - 
     (36608*Cl2^2)/765 + (466627912613043157*Pi^2)/451729980702000 - 
     (647504*Pi^4)/103275 + (512512*Pi^2*Log[2])/2295 + 
     (1495583405621/986792625 + (100672*Pi^2)/2295)*Log[mu2/mt2] - 
     (39746065116908*Zeta[3])/36869175) + 
   sw^22*(-13508718648480297247441952554789/113822134009684884907200000 + 
     (439531771032265947351719863*Cl2)/(290362586759400216600*Sqrt[3]) - 
     (21632*Cl2^2)/765 + (466627912613043157*Pi^2)/764466121188000 - 
     (382616*Pi^4)/103275 + (302848*Pi^2*Log[2])/2295 + 
     (1495583405621/1669956750 + (59488*Pi^2)/2295)*Log[mu2/mt2] - 
     (258349423259902*Zeta[3])/405560925) + 
   sw^6*(-13508718648480297247441952554789/493229247375301167931200000 + 
     (439531771032265947351719863*Cl2)/(1258237875957400938600*Sqrt[3]) - 
     (1664*Cl2^2)/255 + (466627912613043157*Pi^2)/3312686525148000 - 
     (29432*Pi^4)/34425 + (23296*Pi^2*Log[2])/765 + 
     (1495583405621/7236479250 + (4576*Pi^2)/765)*Log[mu2/mt2] - 
     (19873032558454*Zeta[3])/135186975) + 
   sw^26*(-13508718648480297247441952554789/1373995760545481824951200000 + 
     (439531771032265947351719863*Cl2)/(3505091225881331186100*Sqrt[3]) - 
     (1792*Cl2^2)/765 + (466627912613043157*Pi^2)/9228198177198000 - 
     (31696*Pi^4)/103275 + (25088*Pi^2*Log[2])/2295 + 
     (1495583405621/20158763625 + (4928*Pi^2)/2295)*Log[mu2/mt2] - 
     (39746065116908*Zeta[3])/753184575) + 
   sw^2*(27840823658468123600146300852800800867268776527146073324601301832186\
57151551/
      77893908576867999163446500479759562905421396206260913467190935552000000\
0 + (439531771032265947351719863*Cl2)/(42937367517046307029725*Sqrt[3]) - 
     (1024*Cl2^2)/5355 + (183320840406935606328661*Pi^2)/
      44411365850984588956500 - (18112*Pi^4)/722925 + 
     (7241250752*Pi^2*Log[2])/8114585265 + 
     (1603649593376688983661413/264788325981868848705000 + (2816*Pi^2)/16065)*
      Log[mu2/mt2] - (122025060941339*Log[mZmt])/
      430627291377590092255470000 + Log[mZmt]^2/11928440339550 - 
     (2224786515741452826575670893596896505297568983*Zeta[3])/
      279886392297301214114622597127364149248000) + 
   sw^30*(-13508718648480297247441952554789/134651584533457218845217600000 + 
     (439531771032265947351719863*Cl2)/(343498940136370456237800*Sqrt[3]) - 
     (128*Cl2^2)/5355 + (466627912613043157*Pi^2)/904363421365404000 - 
     (2264*Pi^4)/722925 + (256*Pi^2*Log[2])/2295 + 
     (1495583405621/1975558835250 + (352*Pi^2)/16065)*Log[mu2/mt2] - 
     (19873032558454*Zeta[3])/36906044175) - 
   (3024588037772476710874023697548360504603850177*Zeta[3])/
    3191348289183020740249489843107416506368000 + 
   sw^28*(391752840805928620175816624088881/269303169066914437690435200000 - 
     (12746421359935712473199876027*Cl2)/(686997880272740912475600*Sqrt[3]) + 
     (1856*Cl2^2)/5355 - (13532209465778251553*Pi^2)/1808726842730808000 + 
     (32828*Pi^4)/722925 - (3712*Pi^2*Log[2])/2295 + 
     (-43371918763009/3951117670500 - (5104*Pi^2)/16065)*Log[mu2/mt2] + 
     (288158972097583*Zeta[3])/36906044175) + 
   sw^4*
    (6110100021902766159566470129426900157615591868602229208155371931713971/
      45756886311140612445379938853875074715346058662333120260341760000000 - 
     (439531771032265947351719863*Cl2)/(5773091430863369012400*Sqrt[3]) + 
     (64*Cl2^2)/45 - (183320841413118272847691*Pi^2)/5971276080804650616000 + 
     (1132*Pi^4)/6075 - (161570408576*Pi^2*Log[2])/24343755795 + 
     (-196797878017773804835469501/4369007378700836003632500 - 
       (176*Pi^2)/135)*Log[mu2/mt2] + 
     (455565947913037921436656088054095488299900519*Zeta[3])/
      12347929071939759446233349873266065408000) + 
   sw^24*(13508718648480297247441952554789/328819498250200778620800000 - 
     (439531771032265947351719863*Cl2)/(838825250638267292400*Sqrt[3]) + 
     (832*Cl2^2)/85 - (466627912613043157*Pi^2)/2208457683432000 + 
     (14716*Pi^4)/11475 - (11648*Pi^2*Log[2])/255 + 
     (-1495583405621/4824319500 - (2288*Pi^2)/255)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/45062325) + 
   sw^8*(256665654321125647701397098540991/2959375484251807007587200000 - 
     (8351103649613052999682677397*Cl2)/(7549427255744405631600*Sqrt[3]) + 
     (15808*Cl2^2)/765 - (8865930339647819983*Pi^2)/19876119150888000 + 
     (279604*Pi^4)/103275 - (221312*Pi^2*Log[2])/2295 + 
     (-28416084706799/43418875500 - (43472*Pi^2)/2295)*Log[mu2/mt2] + 
     (188793809305313*Zeta[3])/405560925) + 
   sw^20*(13508718648480297247441952554789/53806826986396491047040000 - 
     (439531771032265947351719863*Cl2)/(137262313740807375120*Sqrt[3]) + 
     (9152*Cl2^2)/153 - (466627912613043157*Pi^2)/361383984561600 + 
     (161876*Pi^4)/20655 - (128128*Pi^2*Log[2])/459 + 
     (-1495583405621/789434100 - (25168*Pi^2)/459)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/7373835) + 
   sw^12*(13508718648480297247441952554789/38433447847426065033600000 - 
     (439531771032265947351719863*Cl2)/(98044509814862410800*Sqrt[3]) + 
     (64064*Cl2^2)/765 - (466627912613043157*Pi^2)/258131417544000 + 
     (1133132*Pi^4)/103275 - (896896*Pi^2*Log[2])/2295 + 
     (-1495583405621/563881500 - (176176*Pi^2)/2295)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/5267025) + 
   sw^16*(310700528915046836691164908760147/627746314841292395548800000 - 
     (10109230733742116789089556849*Cl2)/(1601393660309419376400*Sqrt[3]) + 
     (210496*Cl2^2)/1785 - (10732441990099992611*Pi^2)/4216146486552000 + 
     (3723148*Pi^4)/240975 - (420992*Pi^2*Log[2])/765 + 
     (-34398418329283/9210064500 - (578864*Pi^2)/5355)*Log[mu2/mt2] + 
     (228539874422221*Zeta[3])/86028075) + 
   nf*(137702139373321116494669460349292404639/
      46266013794202022912746230068973480000000 + (263084196923906*Pi^2)/
      14499019232723025 + (911407464670311839780057303/
        39728840430319602059698200000 + (32*Pi^2)/48195)*Log[mu2/mt2] + 
     sw^16*(441032700111281/15017822820000 + (3080430986*Pi^2)/17205615 + 
       (34398418329283/151966064250 + (105248*Pi^2)/16065)*Log[mu2/mt2] - 
       (420992*Zeta[3])/5355) + sw^12*(19175334787447/919458540000 + 
       (133931782*Pi^2)/1053405 + (1495583405621/9304044750 + 
         (32032*Pi^2)/6885)*Log[mu2/mt2] - (128128*Zeta[3])/2295) + 
     sw^20*(19175334787447/1287241956000 + (133931782*Pi^2)/1474767 + 
       (1495583405621/13025662650 + (4576*Pi^2)/1377)*Log[mu2/mt2] - 
       (18304*Zeta[3])/459) + sw^8*(364331360961493/70798307580000 + 
       (2544703858*Pi^2)/81112185 + (28416084706799/716411445750 + 
         (7904*Pi^2)/6885)*Log[mu2/mt2] - (31616*Zeta[3])/2295) + 
     sw^24*(19175334787447/7866478620000 + (133931782*Pi^2)/9012465 + 
       (1495583405621/79601271750 + (416*Pi^2)/765)*Log[mu2/mt2] - 
       (1664*Zeta[3])/255) + sw^4*(8495335102691385193757636589826328213/
        23985836644459574090709451072624500000 + (5846315727082*Pi^2)/
        2707566616755 + (196797878017773804835469501/
          72088621748563794059936250 + (32*Pi^2)/405)*Log[mu2/mt2] - 
       (128*Zeta[3])/135) + sw^28*(556084708835963/6442645989780000 + 
       (3884021678*Pi^2)/7381208835 + (43371918763009/65193441563250 + 
         (928*Pi^2)/48195)*Log[mu2/mt2] - (3712*Zeta[3])/16065) + 
     sw^30*(-19175334787447/3221322994890000 - (267863564*Pi^2)/7381208835 + 
       (-1495583405621/32596720781625 - (64*Pi^2)/48195)*Log[mu2/mt2] + 
       (256*Zeta[3])/16065) + sw^2*(-2665203022618042844512106019444369629/
        55966952170405672878322052502790500000 - (841869455314432*Pi^2)/
        2899803846544605 + (-1603649593376688983661413/
          4369007378700836003632500 - (512*Pi^2)/48195)*Log[mu2/mt2] + 
       (2048*Zeta[3])/16065) - (128*Zeta[3])/16065 + 
     sw^26*(-19175334787447/32870642805000 - (535727128*Pi^2)/150636915 + 
       (-2991166811242/665239199625 - (896*Pi^2)/6885)*Log[mu2/mt2] + 
       (3584*Zeta[3])/2295) + sw^6*(-19175334787447/11799717930000 - 
       (267863564*Pi^2)/27037395 + (-1495583405621/119401907625 - 
         (832*Pi^2)/2295)*Log[mu2/mt2] + (3328*Zeta[3])/765) + 
     sw^22*(-19175334787447/2723011830000 - (3482226332*Pi^2)/81112185 + 
       (-1495583405621/27554286375 - (10816*Pi^2)/6885)*Log[mu2/mt2] + 
       (43264*Zeta[3])/2295) + sw^10*(-19175334787447/1609052445000 - 
       (535727128*Pi^2)/7373835 + (-2991166811242/32564156625 - 
         (18304*Pi^2)/6885)*Log[mu2/mt2] + (73216*Zeta[3])/2295) + 
     sw^18*(-19175334787447/804526222500 - (1071454256*Pi^2)/7373835 + 
       (-5982333622484/32564156625 - (36608*Pi^2)/6885)*Log[mu2/mt2] + 
       (146432*Zeta[3])/2295) + sw^14*(-19175334787447/682628310000 - 
       (2946499204*Pi^2)/17205615 + (-1495583405621/6907548375 - 
         (100672*Pi^2)/16065)*Log[mu2/mt2] + (402688*Zeta[3])/5355))) + 
 alpSb4Pi^2*mZmt*(40363/243 - (1712*Cl2)/(9*Sqrt[3]) + (256*Cl2^2)/27 + 
   (5320*Pi^2)/729 - (4016*Pi^4)/3645 - (64*Pi^2*Log[2])/27 - 
   (256*Pi^2*Log[2]^2)/81 + (256*Log[2]^4)/81 + (116*Log[mZmt]^2)/9 + 
   (2048*PolyLog[4, 1/2])/27 + Log[mu2/mt2]*(88/3 + (352*Pi^2)/81 - 
     (88*Log[mZmt])/3 - (352*Zeta[3])/3) - (24671*Zeta[3])/54 + 
   Log[mZmt]*(-1400/9 + (1120*Zeta[3])/9) + 
   nf*(-1924/243 + (8*Pi^2)/81 - (8*Log[mZmt]^2)/9 + 
     Log[mZmt]*(88/9 - (64*Zeta[3])/9) + (2080*Zeta[3])/81 + 
     Log[mu2/mt2]*(-16/9 - (64*Pi^2)/243 + (16*Log[mZmt])/9 + 
       (64*Zeta[3])/9) + sw^2*(-712/243 + (32*Pi^2)/27 + 
       (32*Log[mZmt]^2)/27 + Log[mu2/mt2]*(160/27 + (128*Pi^2)/243 - 
         (64*Log[mZmt])/27 - (256*Zeta[3])/27) - (2944*Zeta[3])/81 + 
       Log[mZmt]*(-352/27 + (256*Zeta[3])/27))) + 
   sw^2*(100/81 + (3424*Cl2)/(9*Sqrt[3]) - (512*Cl2^2)/27 - 
     (18344*Pi^2)/729 + (8032*Pi^4)/3645 + (256*Pi^2*Log[2])/81 + 
     (512*Pi^2*Log[2]^2)/81 - (512*Log[2]^4)/81 - (560*Log[mZmt]^2)/27 - 
     (4096*PolyLog[4, 1/2])/27 + Log[mZmt]*(688/3 - (4480*Zeta[3])/27) + 
     (12400*Zeta[3])/27 + Log[mu2/mt2]*(-880/9 - (704*Pi^2)/81 + 
       (352*Log[mZmt])/9 + (1408*Zeta[3])/9) - (3200*Zeta[5])/27) + 
   (800*Zeta[5])/9)


==> anc/src/result/deltar-tb-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 + mZmt^2*(-2/5 + (103*sw^2)/90 - (71*sw^4)/135) + 
 mZmt^3*(-13/105 + (52*sw^2)/105 - (194*sw^4)/315 + (4*sw^6)/15) + 
 mZmt^4*(-41/756 + (1543*sw^2)/5670 - (8377*sw^4)/17010 + (7*sw^6)/18 - 
   sw^8/9) + mZmt^5*(-131/4620 + (1772*sw^2)/10395 - (12434*sw^4)/31185 + 
   (16*sw^6)/35 - (9*sw^8)/35 + (2*sw^10)/35) + 
 mZmt^6*(-107/6435 + (20989*sw^2)/180180 - (45013*sw^4)/135135 + sw^6/2 - 
   (5*sw^8)/12 + (11*sw^10)/60 - sw^12/30) + 
 mZmt^7*(-1429/135135 + (34306*sw^2)/405405 - (347434*sw^4)/1216215 + 
   (100*sw^6)/189 - (110*sw^8)/189 + (8*sw^10)/21 - (26*sw^12)/189 + 
   (4*sw^14)/189) + mZmt^8*(-4861/680680 + (590669*sw^2)/9189180 - 
   (6891629*sw^4)/27567540 + (11*sw^6)/20 - (3*sw^8)/4 + (13*sw^10)/20 - 
   (7*sw^12)/20 + (3*sw^14)/28 - sw^16/70) + 
 mZmt^9*(-16795/3325608 + (104972*sw^2)/2078505 - (153962*sw^4)/692835 + 
   (56*sw^6)/99 - (91*sw^8)/99 + (98*sw^10)/99 - (70*sw^12)/99 + 
   (32*sw^14)/99 - (17*sw^16)/198 + sw^18/99) + 
 mZmt^10*(-3919/1058148 + (10669579*sw^2)/261891630 - 
   (78567329*sw^4)/392837445 + (26*sw^6)/45 - (49*sw^8)/45 + (7*sw^10)/5 - 
   (56*sw^12)/45 + (34*sw^14)/45 - (3*sw^16)/10 + (19*sw^18)/270 - 
   sw^20/135) + mZmt^11*(-208011/74364290 + (11232626*sw^2)/334639305 - 
   (182530442*sw^4)/1003917915 + (84*sw^6)/143 - (180*sw^8)/143 + 
   (1344*sw^10)/715 - (1428*sw^12)/715 + (216*sw^14)/143 - (114*sw^16)/143 + 
   (40*sw^18)/143 - (42*sw^20)/715 + (4*sw^22)/715) + 
 mZmt^12*(-247633/114406600 + (10462503*sw^2)/371821450 - 
   (557732111*sw^4)/3346393050 + (25*sw^6)/42 - (10*sw^8)/7 + (17*sw^10)/7 - 
   3*sw^12 + (19*sw^14)/7 - (25*sw^16)/14 + (5*sw^18)/6 - (11*sw^20)/42 + 
   (23*sw^22)/462 - sw^24/231) + 
 mZmt^13*(-2674439/1564547400 + (98285657*sw^2)/4106936925 - 
   (1895509298*sw^4)/12320810775 + (352*sw^6)/585 - (187*sw^8)/117 + 
   (198*sw^10)/65 - (836*sw^12)/195 + (176*sw^14)/39 - (231*sw^16)/65 + 
   (242*sw^18)/117 - (506*sw^20)/585 + (16*sw^22)/65 - (5*sw^24)/117 + 
   (2*sw^26)/585) + mZmt^14*(-2423711/1764461790 + 
   (6544020151*sw^2)/317603122200 - (17014452863*sw^4)/119101170825 + 
   (17*sw^6)/28 - (99*sw^8)/56 + (209*sw^10)/56 - (165*sw^12)/28 + 
   (99*sw^14)/14 - (363*sw^16)/56 + (253*sw^18)/56 - (33*sw^20)/14 + 
   (25*sw^22)/28 - (13*sw^24)/56 + (27*sw^26)/728 - sw^28/364) + 
 mZmt^15*(-35357669/31556720475 + (113144543*sw^2)/6311344095 - 
   (2524537634*sw^4)/18934032285 + (52*sw^6)/85 - (494*sw^8)/255 + 
   (1144*sw^10)/255 - (2002*sw^12)/255 + (6292*sw^14)/595 - 
   (6578*sw^16)/595 + (2288*sw^18)/255 - (286*sw^20)/51 + (676*sw^22)/255 - 
   (78*sw^24)/85 + (56*sw^26)/255 - (58*sw^28)/1785 + (4*sw^30)/1785) + 
 mZmt*(1/3 + sw^2*(-16/27 + (8*Log[mZmt])/9) - (2*Log[mZmt])/3)


==> anc/src/result/deltar-tb-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi*(-8/3 - (8*Pi^2)/9) + alpSb4Pi*mZmt^2*(-1046/1215 - (4*Pi^2)/9 + 
   (827/729 + (4*Pi^2)/3)*sw^2 + (8842/2187 - (8*Pi^2)/9)*sw^4) + 
 alpSb4Pi*mZmt^3*(-11341/9450 - (16*Pi^2)/135 + (28816/6075 + (64*Pi^2)/135)*
    sw^2 + (-106264/18225 - (16*Pi^2)/27)*sw^4 + 
   (80/27 + (32*Pi^2)/135)*sw^6) + alpSb4Pi*mZmt^4*
  (-4630271/5953500 - (4*Pi^2)/81 + (17485586/4465125 + (20*Pi^2)/81)*sw^2 + 
   (-95821694/13395375 - (4*Pi^2)/9)*sw^4 + (7042/1215 + (28*Pi^2)/81)*sw^6 + 
   (-2012/1215 - (8*Pi^2)/81)*sw^8) + alpSb4Pi*mZmt^5*
  (-293347979/589396500 - (8*Pi^2)/315 + (3444298/1148175 + (16*Pi^2)/105)*
    sw^2 + (-24266044/3444525 - (16*Pi^2)/45)*sw^4 + 
   (38368/4725 + (128*Pi^2)/315)*sw^6 + (-2398/525 - (8*Pi^2)/35)*sw^8 + 
   (4796/4725 + (16*Pi^2)/315)*sw^10) + 
 alpSb4Pi*mZmt^6*(-130603725073/393323931000 - (2*Pi^2)/135 + 
   (211390079683/90767061000 + (14*Pi^2)/135)*sw^2 + 
   (-453967051243/68075295750 - (8*Pi^2)/27)*sw^4 + 
   (37883/3780 + (4*Pi^2)/9)*sw^6 + (-37883/4536 - (10*Pi^2)/27)*sw^8 + 
   (416713/113400 + (22*Pi^2)/135)*sw^10 + (-37883/56700 - (4*Pi^2)/135)*
    sw^12) + alpSb4Pi*mZmt^7*(-1421436926347/6135853323600 - (16*Pi^2)/1701 + 
   (304817720657/164353214025 + (128*Pi^2)/1701)*sw^2 + 
   (-3088352445977/493059642075 - (16*Pi^2)/63)*sw^4 + 
   (46058/3969 + (800*Pi^2)/1701)*sw^6 + (-253319/19845 - (880*Pi^2)/1701)*
    sw^8 + (92116/11025 + (64*Pi^2)/189)*sw^10 + 
   (-299377/99225 - (208*Pi^2)/1701)*sw^12 + (46058/99225 + (32*Pi^2)/1701)*
    sw^14) + alpSb4Pi*mZmt^8*(-40448337074657/240714245772000 - 
   (2*Pi^2)/315 + (208837790655239/138056699781000 + (2*Pi^2)/35)*sw^2 + 
   (-97476850654943/16566803973720 - (2*Pi^2)/9)*sw^4 + 
   (2446763/189000 + (22*Pi^2)/45)*sw^6 + (-222433/12600 - (2*Pi^2)/3)*sw^8 + 
   (2891629/189000 + (26*Pi^2)/45)*sw^10 + (-222433/27000 - (14*Pi^2)/45)*
    sw^12 + (222433/88200 + (2*Pi^2)/21)*sw^14 + 
   (-222433/661500 - (4*Pi^2)/315)*sw^16) + 
 alpSb4Pi*mZmt^9*(-7153797122161/56825722044000 - (4*Pi^2)/891 + 
   (30666849809681/24357989155500 + (40*Pi^2)/891)*sw^2 + 
   (-101206291670426/18268491866625 - (16*Pi^2)/81)*sw^4 + 
   (6596564/467775 + (448*Pi^2)/891)*sw^6 + 
   (-21438833/935550 - (728*Pi^2)/891)*sw^8 + 
   (1649141/66825 + (784*Pi^2)/891)*sw^10 + (-1649141/93555 - (560*Pi^2)/891)*
    sw^12 + (26386256/3274425 + (256*Pi^2)/891)*sw^14 + 
   (-28035397/13097700 - (68*Pi^2)/891)*sw^16 + 
   (1649141/6548850 + (8*Pi^2)/891)*sw^18) + 
 alpSb4Pi*mZmt^10*(-730867685342310799/7544594845046259000 - (4*Pi^2)/1215 + 
   (24119265472494212849/22633784535138777000 + (44*Pi^2)/1215)*sw^2 + 
   (-177608289173146056739/33950676802708165500 - (8*Pi^2)/45)*sw^4 + 
   (1484582983/98232750 + (208*Pi^2)/405)*sw^6 + 
   (-114198691/4009500 - (392*Pi^2)/405)*sw^8 + 
   (114198691/3118500 + (56*Pi^2)/45)*sw^10 + 
   (-228397382/7016625 - (448*Pi^2)/405)*sw^12 + 
   (1941377747/98232750 + (272*Pi^2)/405)*sw^14 + 
   (-114198691/14553000 - (4*Pi^2)/15)*sw^16 + 
   (2169775129/1178793000 + (76*Pi^2)/1215)*sw^18 + 
   (-114198691/589396500 - (8*Pi^2)/1215)*sw^20) + 
 alpSb4Pi*mZmt^11*(-4409058909672850781/57841893812021319000 - 
   (16*Pi^2)/6435 + (78422626586118218/85734032330071125 + (64*Pi^2)/2145)*
    sw^2 + (-2548746386915156293/514404193980426750 - (16*Pi^2)/99)*sw^4 + 
   (356927873/22297275 + (224*Pi^2)/429)*sw^6 + 
   (-356927873/10405395 - (160*Pi^2)/143)*sw^8 + 
   (5710845968/111486375 + (3584*Pi^2)/2145)*sw^10 + 
   (-6067773841/111486375 - (3808*Pi^2)/2145)*sw^12 + 
   (713855746/17342325 + (192*Pi^2)/143)*sw^14 + 
   (-6781629587/312161850 - (304*Pi^2)/429)*sw^16 + 
   (713855746/93648555 + (320*Pi^2)/1287)*sw^18 + 
   (-356927873/222972750 - (112*Pi^2)/2145)*sw^20 + 
   (356927873/2341213875 + (32*Pi^2)/6435)*sw^22) + 
 alpSb4Pi*mZmt^12*(-986578516434087478739/16141744499808082755600 - 
   (4*Pi^2)/2079 + (19238327475953980242593/24212616749712124133400 + 
     (52*Pi^2)/2079)*sw^2 + 
   (-48835811901381304677221/10376835749876624628600 - (4*Pi^2)/27)*sw^4 + 
   (4807986725/286053768 + (100*Pi^2)/189)*sw^6 + 
   (-961597345/23837814 - (80*Pi^2)/63)*sw^8 + 
   (3269430973/47675628 + (136*Pi^2)/63)*sw^10 + 
   (-192319469/2270268 - (8*Pi^2)/3)*sw^12 + 
   (3654069911/47675628 + (152*Pi^2)/63)*sw^14 + 
   (-4807986725/95351256 - (100*Pi^2)/63)*sw^16 + 
   (961597345/40864824 + (20*Pi^2)/27)*sw^18 + 
   (-192319469/26004888 - (44*Pi^2)/189)*sw^20 + 
   (4423347787/3146591448 + (92*Pi^2)/2079)*sw^22 + 
   (-192319469/1573295724 - (8*Pi^2)/2079)*sw^24) + 
 alpSb4Pi*mZmt^13*(-1827012986908587625591/36685782954109278990000 - 
   (8*Pi^2)/5265 + (58249949438075661251/83545558346908783125 + 
     (112*Pi^2)/5265)*sw^2 + (-2246784479064060583423/501273350081452698750 - 
     (16*Pi^2)/117)*sw^4 + (436537196408/24902002125 + (2816*Pi^2)/5265)*
    sw^6 + (-927641542367/19921601700 - (1496*Pi^2)/1053)*sw^8 + 
   (54567149551/614864250 + (176*Pi^2)/65)*sw^10 + 
   (-1036775841469/8300667375 - (6688*Pi^2)/1755)*sw^12 + 
   (218268598204/1660133475 + (1408*Pi^2)/351)*sw^14 + 
   (-54567149551/527026500 - (616*Pi^2)/195)*sw^16 + 
   (54567149551/905527350 + (1936*Pi^2)/1053)*sw^18 + 
   (-1255044439673/49804004250 - (4048*Pi^2)/5265)*sw^20 + 
   (218268598204/30435780375 + (128*Pi^2)/585)*sw^22 + 
   (-54567149551/43827523740 - (40*Pi^2)/1053)*sw^24 + 
   (54567149551/547844046750 + (16*Pi^2)/5265)*sw^26) + 
 alpSb4Pi*mZmt^14*(-23638998979563103186241749/574499361061351308983400000 - 
   Pi^2/819 + (36681212906460460060914769/59430968385657031963800000 + 
     (5*Pi^2)/273)*sw^2 + 
   (-95371161698175101234176697/22286613144621386986425000 - (8*Pi^2)/63)*
    sw^4 + (1907572444549/104886381600 + (34*Pi^2)/63)*sw^6 + 
   (-112210143797/2118916800 - (11*Pi^2)/7)*sw^8 + 
   (2131992732143/19070251200 + (209*Pi^2)/63)*sw^10 + 
   (-112210143797/635675040 - (110*Pi^2)/21)*sw^12 + 
   (112210143797/529729200 + (44*Pi^2)/7)*sw^14 + 
   (-112210143797/577886400 - (121*Pi^2)/21)*sw^16 + 
   (2580833307331/19070251200 + (253*Pi^2)/63)*sw^18 + 
   (-112210143797/1589187600 - (44*Pi^2)/21)*sw^20 + 
   (112210143797/4195455264 + (50*Pi^2)/63)*sw^22 + 
   (-112210143797/16136366400 - (13*Pi^2)/63)*sw^24 + 
   (112210143797/101001700800 + (3*Pi^2)/91)*sw^26 + 
   (-112210143797/1363522960800 - (2*Pi^2)/819)*sw^28) + 
 alpSb4Pi*mZmt^15*(-911407464670311839780057303/
    26485893620213068039798800000 - (16*Pi^2)/16065 + 
   (1603649593376688983661413/2912671585800557335755000 + (256*Pi^2)/16065)*
    sw^2 + (-196797878017773804835469501/48059081165709196039957500 - 
     (16*Pi^2)/135)*sw^4 + (1495583405621/79601271750 + (416*Pi^2)/765)*
    sw^6 + (-28416084706799/477607630500 - (3952*Pi^2)/2295)*sw^8 + 
   (1495583405621/10854718875 + (9152*Pi^2)/2295)*sw^10 + 
   (-1495583405621/6202696500 - (16016*Pi^2)/2295)*sw^12 + 
   (1495583405621/4605032250 + (50336*Pi^2)/5355)*sw^14 + 
   (-34398418329283/101310709500 - (52624*Pi^2)/5355)*sw^16 + 
   (2991166811242/10854718875 + (18304*Pi^2)/2295)*sw^18 + 
   (-1495583405621/8683775100 - (2288*Pi^2)/459)*sw^20 + 
   (1495583405621/18369524250 + (5408*Pi^2)/2295)*sw^22 + 
   (-1495583405621/53067514500 - (208*Pi^2)/255)*sw^24 + 
   (1495583405621/221746399875 + (448*Pi^2)/2295)*sw^26 + 
   (-43371918763009/43462294375500 - (464*Pi^2)/16065)*sw^28 + 
   (1495583405621/21731147187750 + (32*Pi^2)/16065)*sw^30) + 
 alpSb4Pi*mZmt*(8/3 + (32*Pi^2)/81 - (8*Log[mZmt])/3 - (32*Zeta[3])/3 + 
   sw^2*(-80/9 - (64*Pi^2)/81 + (32*Log[mZmt])/9 + (128*Zeta[3])/9))


==> anc/src/result/deltar-ud-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt^2*((2816*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 - 
   (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 + 
   sw^4*((-224192*alpSb4Pi^2)/30375 + (5632*alpSb4Pi^2*Log[-(mW2/mt2)])/
      2025 - (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405) - 
   (2816*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 + (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    405 + sw^2*((112096*alpSb4Pi^2)/30375 - (2816*alpSb4Pi^2*Log[-(mW2/mt2)])/
      675 + (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/135 + 
     (5632*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 - 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/405)) + 
 mZmt^4*((52576*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575 + 
   sw^4*((-23054116*alpSb4Pi^2)/1406514375 + 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/4465125 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14175) + 
   sw^8*((-46108232*alpSb4Pi^2)/12658629375 + 
     (105152*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575) + 
   sw^6*((23054116*alpSb4Pi^2)/1808375625 - 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/5740875 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18225) - 
   (52576*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575 + 
   sw^2*((23054116*alpSb4Pi^2)/4219543125 - 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/8037225 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/25515 + 
     (105152*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575)) + 
 mZmt^6*((6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175 + 
   sw^8*((-316679669344*alpSb4Pi^2)/1151622970673175 + 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/25566055515 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/567567) + 
   sw^4*((-1266718677376*alpSb4Pi^2)/5758114853365875 + 
     (25020992*alpSb4Pi^2*Log[-(mW2/mt2)])/127830277575 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2837835) + 
   sw^12*((-633359338688*alpSb4Pi^2)/28790574266829375 + 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175) + 
   sw^10*((316679669344*alpSb4Pi^2)/2617324933348125 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/58104671625 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1289925) + 
   sw^6*((633359338688*alpSb4Pi^2)/1919371617788625 - 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/42610092525 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945945) - 
   (6255248*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175 + 
   sw^2*((316679669344*alpSb4Pi^2)/5758114853365875 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/91307341125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2027025 + 
     (12510496*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175)) + 
 mZmt^8*((642088*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755 + 
   sw^8*((-4940930320591*alpSb4Pi^2)/323309923138131930 + 
     (3210440*alpSb4Pi^2*Log[-(mW2/mt2)])/211102572681 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4135131) + 
   sw^12*((-4940930320591*alpSb4Pi^2)/692806978153139850 + 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/90472531149 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/8860995) + 
   sw^4*((-4940930320591*alpSb4Pi^2)/969929769414395790 + 
     (3210440*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/12405393) + 
   sw^16*((-4940930320591*alpSb4Pi^2)/16973770964751926325 + 
     (1284176*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755) + 
   sw^14*((4940930320591*alpSb4Pi^2)/2263169461966923510 - 
     (3210440*alpSb4Pi^2*Log[-(mW2/mt2)])/1477718008767 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/28945917) + 
   sw^6*((4940930320591*alpSb4Pi^2)/440877167915634450 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/57573428913 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5638815) + 
   sw^10*((4940930320591*alpSb4Pi^2)/373049911313229150 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/48715978311 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4771305) - 
   (642088*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755 + 
   sw^2*((4940930320591*alpSb4Pi^2)/4849648847071978950 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/492572669589 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/48243195 + 
     (1284176*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755)) + 
 mZmt^10*((38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055 + 
   sw^12*((-125034429686001728*alpSb4Pi^2)/130678984236690621356625 + 
     (611149696*alpSb4Pi^2*Log[-(mW2/mt2)])/598777368654465 - 
     (512*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1851947955) + 
   sw^8*((-15629303710750216*alpSb4Pi^2)/18668426319527231622375 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/85539624093495 - 
     (448*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1851947955) + 
   sw^16*((-7814651855375108*alpSb4Pi^2)/33879736653956827759125 + 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/155238577058565 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/480134655) + 
   sw^4*((-15629303710750216*alpSb4Pi^2)/101639209961870483277375 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/465715731175695 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1440403965) + 
   sw^20*((-15629303710750216*alpSb4Pi^2)/2744258668970503048489125 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055) + 
   sw^18*((7814651855375108*alpSb4Pi^2)/144434666787921213078375 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/661806565354935 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2046889845) + 
   sw^6*((31258607421500432*alpSb4Pi^2)/70365606896679565345875 - 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/322418583121635 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/997202745) + 
   sw^14*((31258607421500432*alpSb4Pi^2)/53808993509225549970375 - 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/246555387093015 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/762566805) + 
   sw^10*((15629303710750216*alpSb4Pi^2)/14519887137410069039625 - 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/66530818739385 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/205771995) - 
   (38196856*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055 + 
   sw^2*((7814651855375108*alpSb4Pi^2)/304917629885611449832125 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/1143120431067615 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3535537005 + 
     (76393712*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055)) + 
 mZmt^12*((94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 - 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225 + 
   sw^12*((-94373992048219426652*alpSb4Pi^2)/966593042260643110297359375 + 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1733077426025570625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1035788325) + 
   sw^16*((-47186996024109713326*alpSb4Pi^2)/811938155498940212649781875 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1455785037861479325 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/870062193) + 
   sw^8*((-188747984096438853304*alpSb4Pi^2)/4059690777494701063248909375 + 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/7278925189307396625 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4350310965) + 
   sw^20*((-47186996024109713326*alpSb4Pi^2)/5535941969310955995339421875 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/9925807076328268125 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5932242225) + 
   sw^4*((-47186996024109713326*alpSb4Pi^2)/8699337380345787992676234375 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/15597696834230135625 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9322094925) + 
   sw^24*((-94373992048219426652*alpSb4Pi^2)/669848978286625675436070046875 + 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225) + 
   sw^22*((47186996024109713326*alpSb4Pi^2)/29123868621157638062437828125 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/52218376358074801875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31208752575) + 
   sw^6*((47186996024109713326*alpSb4Pi^2)/2435814466496820637949345625 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/4367355113584437975 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2610186579) + 
   sw^18*((47186996024109713326*alpSb4Pi^2)/1739867476069157598535246875 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/3119539366846027125 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1864418985) + 
   sw^10*((94373992048219426652*alpSb4Pi^2)/1194026699263147371543796875 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/2140860349796293125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1279503225) + 
   sw^14*((94373992048219426652*alpSb4Pi^2)/1068339678288079227170765625 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1915506628765104375 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1144818675) - 
   (94639721524*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225 + 
   sw^2*((47186996024109713326*alpSb4Pi^2)/60895361662420515948733640625 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/92386358171978495625 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/55215485325 + 
     (189279443048*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225)) + 
 mZmt^14*((7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/
    3380779519232789764715625 - (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    23224728310875 + sw^16*((-143233594422520875208331*alpSb4Pi^2)/
      14898242462789279857502024296875 + 
     (87729200163308*alpSb4Pi^2*Log[-(mW2/mt2)])/7880604939936572878125 - 
     (1936*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/595505854125) + 
   sw^12*((-26042471713185613674242*alpSb4Pi^2)/
      2979648492557855971500404859375 + (15950763666056*alpSb4Pi^2*
       Log[-(mW2/mt2)])/1576120987987314575625 - 
     (352*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/119101170825) + 
   sw^20*((-52084943426371227348484*alpSb4Pi^2)/
      14898242462789279857502024296875 + 
     (31901527332112*alpSb4Pi^2*Log[-(mW2/mt2)])/7880604939936572878125 - 
     (704*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/595505854125) + 
   sw^8*((-13021235856592806837121*alpSb4Pi^2)/
      4966080820929759952500674765625 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/2626868313312190959375 - 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/198501951375) + 
   sw^24*((-13021235856592806837121*alpSb4Pi^2)/
      37818615482465095022889753984375 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/20004612539838992690625 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/137424427875) + 
   sw^4*((-104169886852742454696968*alpSb4Pi^2)/
      491642001272046235297566801796875 + 
     (63803054664224*alpSb4Pi^2*Log[-(mW2/mt2)])/260059963017906904978125 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1786517562375) + 
   sw^28*((-26042471713185613674242*alpSb4Pi^2)/
      6391346016536601058868368423359375 + 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/3380779519232789764715625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/23224728310875) + 
   sw^26*((13021235856592806837121*alpSb4Pi^2)/
      236716519130985224402532163828125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/125214056267881102396875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/860175122625) + 
   sw^6*((26042471713185613674242*alpSb4Pi^2)/
      28920117721885072664562753046875 - 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/15297644883406288528125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/105089268375) + 
   sw^22*((26042471713185613674242*alpSb4Pi^2)/
      19665680050881849411902672071875 - 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/10402398520716276199125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/71460702495) + 
   sw^10*((13021235856592806837121*alpSb4Pi^2)/
      2352354073071991556447688046875 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1244306043147879928125 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/94027240125) + 
   sw^18*((13021235856592806837121*alpSb4Pi^2)/
      1943249016885558242282872734375 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1027904992165639940625 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/77674676625) + 
   sw^14*((52084943426371227348484*alpSb4Pi^2)/
      4966080820929759952500674765625 - (31901527332112*alpSb4Pi^2*
       Log[-(mW2/mt2)])/2626868313312190959375 + 
     (704*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/198501951375) - 
   (7975381833028*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875 + 
   sw^2*((13021235856592806837121*alpSb4Pi^2)/
      491642001272046235297566801796875 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/225385301282185984314375 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1548315220725 + 
     (15950763666056*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875)) + 
 mZmt^15*((-122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
    287084860918393394836980000 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    7952293559700 + sw^14*((-72057457610658441989441429*alpSb4Pi^2)/
      21117614705375273069829571219500000 + 
     (1342275670354729*alpSb4Pi^2*Log[-(mW2/mt2)])/334597739998127499810000 - 
     (1573*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1325382259950) + 
   sw^18*((-6550677964605312908131039*alpSb4Pi^2)/
      2262601575575922114624596916375000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/35849757856942232122500 - 
     (286*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/284010484275) + 
   sw^10*((-6550677964605312908131039*alpSb4Pi^2)/
      4525203151151844229249193832750000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/71699515713884464245000 - 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/284010484275) + 
   sw^22*((-85158813539869067805703507*alpSb4Pi^2)/
      99554469325340573043482264320500000 + 
     (1586325792237407*alpSb4Pi^2*Log[-(mW2/mt2)])/
      1577389345705458213390000 - (169*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      568020968550) + sw^6*((-6550677964605312908131039*alpSb4Pi^2)/
      33184823108446857681160754773500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/525796448568486071130000 - 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/189340322850) + 
   sw^26*((-6550677964605312908131039*alpSb4Pi^2)/
      92443435802101960683233531154750000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/1464718678155068341005000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/40572926325) + 
   sw^30*((-6550677964605312908131039*alpSb4Pi^2)/
      9059456708605992146956886053165500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      143542430459196697418490000 - (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      3976146779850) + sw^28*((6550677964605312908131039*alpSb4Pi^2)/
      624790117834896010134957658839000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/9899477962703220511620000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/274217019300) + 
   sw^4*((6550677964605312908131039*alpSb4Pi^2)/
      152259776615226758772384639549000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/2412477822843641973420000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/66825996300) + 
   sw^24*((6550677964605312908131039*alpSb4Pi^2)/
      22123215405631238454107169849000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/350530965712324047420000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/126226881900) + 
   sw^8*((6550677964605312908131039*alpSb4Pi^2)/
      10479417823720060320366554139000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/166040983758469285620000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/59791680900) + 
   sw^20*((6550677964605312908131039*alpSb4Pi^2)/
      3620162520921475383399355066200000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/57359612571107571396000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/227208387420) + 
   sw^12*((6550677964605312908131039*alpSb4Pi^2)/
      2585830372086768130999539333000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/40971151836505408140000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/162291705300) + 
   sw^16*((6550677964605312908131039*alpSb4Pi^2)/
      1836314322206545484333006193000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/29095455652011086940000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/115250631300) + 
   (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/287084860918393394836980000 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/7952293559700 + 
   sw^2*((-6550677964605312908131039*alpSb4Pi^2)/
      1294208101229427449565269436166500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      17942803807399587177311250 - (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      1988073389925 - (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/
      143542430459196697418490000 + (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
      3976146779850)) + mZmt^13*((-69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/
    5195014719025964332500 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275 + 
   sw^14*((-111569037366562345207*alpSb4Pi^2)/3591851477354584671864853125 + 
     (279115573172*alpSb4Pi^2*Log[-(mW2/mt2)])/7871234422766612625 - 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/17249135085) + 
   sw^10*((-111569037366562345207*alpSb4Pi^2)/5321261447932718032392375000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2915272008432078750 - 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3194284275) + 
   sw^18*((-1227259411032185797277*alpSb4Pi^2)/
      86204435456510032124756475000 + (767567826223*alpSb4Pi^2*
       Log[-(mW2/mt2)])/47227406536599675750 - 
     (242*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/51747405255) + 
   sw^6*((-223138074733124690414*alpSb4Pi^2)/53877772160318770077972796875 + 
     (558231146344*alpSb4Pi^2*Log[-(mW2/mt2)])/118068516341499189375 - 
     (352*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275) + 
   sw^22*((-10142639760596576837*alpSb4Pi^2)/5986419128924307786441421875 + 
     (279115573172*alpSb4Pi^2*Log[-(mW2/mt2)])/144305964417387898125 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/28748558475) + 
   sw^26*((-10142639760596576837*alpSb4Pi^2)/431022177282550160623782375000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2597507359512982166250 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275) + 
   sw^24*((10142639760596576837*alpSb4Pi^2)/34481774182604012849902590000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/207800588761038573300 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10349481051) + 
   sw^4*((10142639760596576837*alpSb4Pi^2)/9578270606278892458306275000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/57722385766955159250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5749711695) + 
   sw^20*((111569037366562345207*alpSb4Pi^2)/18740094664458702635816625000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/10266827507956451250 + 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/11249435925) + 
   sw^8*((111569037366562345207*alpSb4Pi^2)/10141698289001180249971350000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/5556165474894079500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3043965015) + 
   sw^16*((111569037366562345207*alpSb4Pi^2)/4561081241085186884907750000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2498804578656067500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1368978975) + 
   sw^12*((111569037366562345207*alpSb4Pi^2)/3780896291952194391436687500 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2071377479675424375 + 
     (44*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4539246075) + 
   (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/5195014719025964332500 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275 + 
   sw^2*((-10142639760596576837*alpSb4Pi^2)/71837029547091693437297062500 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/371072479930426023750 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/36962432325 - 
     (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/2597507359512982166250 + 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275)) + 
 mZmt^11*((-4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/10078511800579472250 + 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725 + 
   sw^10*((-2616148023976022476*alpSb4Pi^2)/8922397313175167171975625 + 
     (77232428144*alpSb4Pi^2*Log[-(mW2/mt2)])/239964566680463625 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717084225) + 
   sw^14*((-654037005994005619*alpSb4Pi^2)/2775856941876718675725750 + 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/37327821483627675 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/111546435) + 
   sw^6*((-654037005994005619*alpSb4Pi^2)/7137917850540133737580500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/47992913336092725 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/143416845) + 
   sw^18*((-654037005994005619*alpSb4Pi^2)/14989627486134280848919050 + 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/201570236011589445 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/602350749) + 
   sw^22*((-654037005994005619*alpSb4Pi^2)/749481374306714042445952500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/5039255900289736125 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725) + 
   sw^20*((654037005994005619*alpSb4Pi^2)/71379178505401337375805000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/479929133360927250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717084225) + 
   sw^4*((654037005994005619*alpSb4Pi^2)/23060965363283508998337000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/155054027701222650 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/231673365) + 
   sw^16*((654037005994005619*alpSb4Pi^2)/5259518416187466964533000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/35363199300278850 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/52837785) + 
   sw^8*((654037005994005619*alpSb4Pi^2)/3331028330252062410870900 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/22396692890176605 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/66927861) + 
   sw^12*((654037005994005619*alpSb4Pi^2)/2099387603100039334582500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/14115562745909625 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/42181425) + 
   (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/10078511800579472250 - 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725 + 
   sw^2*((-654037005994005619*alpSb4Pi^2)/149896274861342808489190500 + 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/1679751966763245375 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5019589575 - 
     (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/5039255900289736125 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725)) + 
 mZmt^9*((-220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/10886861248263000 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/187065450 + 
   sw^10*((-2063370508174759*alpSb4Pi^2)/538771322352878257500 + 
     (1546973771*alpSb4Pi^2*Log[-(mW2/mt2)])/388816473152250 - 
     (98*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^6*((-294767215453537*alpSb4Pi^2)/134692830588219564375 + 
     (441992506*alpSb4Pi^2*Log[-(mW2/mt2)])/194408236576125 - 
     (56*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^14*((-1179068861814148*alpSb4Pi^2)/942849814117536950625 + 
     (1767970024*alpSb4Pi^2*Log[-(mW2/mt2)])/1360857656032875 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^18*((-294767215453537*alpSb4Pi^2)/7542798512940295605000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/5443430624131500 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^16*((294767215453537*alpSb4Pi^2)/887388060345917130000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/640403602839000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/11003850) + 
   sw^4*((294767215453537*alpSb4Pi^2)/342854477860922527500 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/247428664733250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/8502975) + 
   sw^12*((294767215453537*alpSb4Pi^2)/107754264470575651500 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/77763294630450 + 
     (14*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18706545) + 
   sw^8*((294767215453537*alpSb4Pi^2)/82887895746596655000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/59817918946500 + 
     (7*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7194825) + 
   (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/10886861248263000 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/187065450 + 
   sw^2*((-294767215453537*alpSb4Pi^2)/1885699628235073901250 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/1088686124826300 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18706545 - 
     (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/5443430624131500 + 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93532725)) + 
 mZmt^7*((-147887*alpSb4Pi^2*Log[-(mW2/mt2)])/131482571220 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645 + 
   sw^6*((-6966521899*alpSb4Pi^2)/118452648412098 + 
     (739435*alpSb4Pi^2*Log[-(mW2/mt2)])/13148257122 - 
     (10*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/729729) + 
   sw^10*((-6966521899*alpSb4Pi^2)/164517567239025 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/3652293645 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405405) + 
   sw^14*((-6966521899*alpSb4Pi^2)/2961316210302450 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/65741285610 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645) + 
   sw^12*((6966521899*alpSb4Pi^2)/455587109277300 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/10114043940 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/280665) + 
   sw^4*((6966521899*alpSb4Pi^2)/219356756318700 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/4869724860 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/135135) + 
   sw^8*((6966521899*alpSb4Pi^2)/107684225829180 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/2390592204 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/66339) + 
   (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/131482571220 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645 + 
   sw^2*((-6966521899*alpSb4Pi^2)/987105403434150 + 
     (295774*alpSb4Pi^2*Log[-(mW2/mt2)])/32870642805 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645 - 
     (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/65741285610 + 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645)) + 
 mZmt^5*((-32429*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 + 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555 + 
   sw^6*((-2162368168*alpSb4Pi^2)/1123242379875 + 
     (518864*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555) + 
   sw^10*((-270296021*alpSb4Pi^2)/1123242379875 + 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555) + 
   sw^8*((270296021*alpSb4Pi^2)/249609417750 - 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/36018675 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10395) + 
   sw^4*((270296021*alpSb4Pi^2)/160463197125 - 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/46309725 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/13365) + 
   (32429*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 - 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555 + 
   sw^2*((-540592042*alpSb4Pi^2)/1123242379875 + 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/108056025 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31185 - 
     (64858*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555)) + 
 mZmt^3*((-2606*alpSb4Pi^2*Log[-(mW2/mt2)])/99225 + 
   (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945 + 
   sw^6*((-32752*alpSb4Pi^2)/385875 + (5212*alpSb4Pi^2*Log[-(mW2/mt2)])/
      99225 - (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945) + 
   sw^4*((16376*alpSb4Pi^2)/77175 - (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/19845 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/189) + 
   (2606*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 - (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    945 + sw^2*((-32752*alpSb4Pi^2)/385875 + 
     (10424*alpSb4Pi^2*Log[-(mW2/mt2)])/99225 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945 - 
     (5212*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 + 
     (8*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/945)) + 
 mZmt*((-280*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
   (176*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/3 + 
   (280*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mW2/mt2)]*
    (344*alpSb4Pi^2 + (176*alpSb4Pi^2*Log[mu2/mt2])/3 - 
     (2240*alpSb4Pi^2*Zeta[3])/9) + Log[-(mZ2/mt2)]*
    (-344*alpSb4Pi^2 + (2240*alpSb4Pi^2*Zeta[3])/9) + 
   sw^2*((560*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
     (352*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/3 - 
     (560*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mZ2/mt2)]*
      (688*alpSb4Pi^2 - (4480*alpSb4Pi^2*Zeta[3])/9) + 
     Log[-(mW2/mt2)]*(-688*alpSb4Pi^2 - (352*alpSb4Pi^2*Log[mu2/mt2])/3 + 
       (4480*alpSb4Pi^2*Zeta[3])/9)) + 
   nf*((16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
     (32*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/9 - 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mZ2/mt2)]*
      ((176*alpSb4Pi^2)/9 - (128*alpSb4Pi^2*Zeta[3])/9) + 
     Log[-(mW2/mt2)]*((-176*alpSb4Pi^2)/9 - (32*alpSb4Pi^2*Log[mu2/mt2])/9 + 
       (128*alpSb4Pi^2*Zeta[3])/9) + 
     sw^2*((-32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
       (64*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/9 + 
       (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mW2/mt2)]*
        ((352*alpSb4Pi^2)/9 + (64*alpSb4Pi^2*Log[mu2/mt2])/9 - 
         (256*alpSb4Pi^2*Zeta[3])/9) + Log[-(mZ2/mt2)]*((-352*alpSb4Pi^2)/9 + 
         (256*alpSb4Pi^2*Zeta[3])/9))))


==> anc/src/result/deltar-ud-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((4*Log[-(mW2/mt2)])/3 - (4*Log[-(mZ2/mt2)])/3 + 
  sw^2*((-8*Log[-(mW2/mt2)])/3 + (8*Log[-(mZ2/mt2)])/3))


==> anc/src/result/deltar-ud-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((16*alphSb4Pi*Log[-(mW2/mt2)])/3 - (16*alphSb4Pi*Log[-(mZ2/mt2)])/3 + 
  sw^2*((-32*alphSb4Pi*Log[-(mW2/mt2)])/3 + (32*alphSb4Pi*Log[-(mZ2/mt2)])/3))


==> anc/src/result2/deltar-tb-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi^2*(314/81 + (392*Cl2)/Sqrt[3] + (16*Cl2^2)/3 - (13252*Pi^2)/243 + 
   (71*Pi^4)/45 - (32*Pi^2*Log[2])/9 + (32*Pi^2*Log[2]^2)/27 - 
   (32*Log[2]^4)/27 + (-88/3 - (88*Pi^2)/9)*Log[mu2/mt2] - 
   (256*PolyLog[4, 1/2])/9 + nf*(-8/9 + (104*Pi^2)/27 + 
     (16/9 + (16*Pi^2)/27)*Log[mu2/mt2] - (64*Zeta[3])/9) - 
   (5072*Zeta[3])/27) + alpSb4Pi^2*mZmt^4*
  (692215770283918303/6636767477760000 - (168270272*Cl2)/(820125*Sqrt[3]) + 
   (16*Cl2^2)/27 - (9839336*Pi^2)/1913625 + (283*Pi^4)/3645 - 
   (328*Pi^2*Log[2])/567 + (-50932981/5953500 - (44*Pi^2)/81)*Log[mu2/mt2] - 
   (161072*Log[mZmt])/40186125 + (16*Log[mZmt]^2)/127575 + 
   sw^2*(232554969686893871/311098475520000 + (168270272*Cl2)/
      (164025*Sqrt[3]) - (80*Cl2^2)/27 + (218956*Pi^2)/8505 - 
     (283*Pi^4)/729 + (24688*Pi^2*Log[2])/8505 + 
     (192341446/4465125 + (220*Pi^2)/81)*Log[mu2/mt2] + 
     (105152*Log[mZmt])/120558375 - (64*Log[mZmt]^2)/382725 - 
     (712336585421*Zeta[3])/696729600) + 
   sw^6*(1009610861/3280500 + (1177891904*Cl2)/(820125*Sqrt[3]) - 
     (112*Cl2^2)/27 + (9933596*Pi^2)/273375 - (1981*Pi^4)/3645 + 
     (112*Pi^2*Log[2])/27 + (77462/1215 + (308*Pi^2)/81)*Log[mu2/mt2] - 
     (1632428*Zeta[3])/2025) - (289701605527*Zeta[3])/44590694400 + 
   sw^8*(-144230123/1640250 - (336540544*Cl2)/(820125*Sqrt[3]) + 
     (32*Cl2^2)/27 - (19867192*Pi^2)/1913625 + (566*Pi^4)/3645 - 
     (32*Pi^2*Log[2])/27 + (-22132/1215 - (88*Pi^2)/81)*Log[mu2/mt2] + 
     (466408*Zeta[3])/2025) + sw^4*(-144230123/364500 - 
     (168270272*Cl2)/(91125*Sqrt[3]) + (16*Cl2^2)/3 - (9933596*Pi^2)/212625 + 
     (283*Pi^4)/405 - (16*Pi^2*Log[2])/3 + (-11066/135 - (44*Pi^2)/9)*
      Log[mu2/mt2] + (233204*Zeta[3])/225) + 
   nf*(2158609921/1875352500 + (50*Pi^2)/189 + 
     (4630271/8930250 + (8*Pi^2)/243)*Log[mu2/mt2] + 
     sw^4*(25771/2430 + (22*Pi^2)/9 + (2012/405 + (8*Pi^2)/27)*Log[mu2/mt2] - 
       (32*Zeta[3])/9) + sw^8*(25771/10935 + (44*Pi^2)/81 + 
       (4024/3645 + (16*Pi^2)/243)*Log[mu2/mt2] - (64*Zeta[3])/81) - 
     (32*Zeta[3])/81 + sw^2*(-5408215069/937676250 - (11294*Pi^2)/8505 + 
       (-34971172/13395375 - (40*Pi^2)/243)*Log[mu2/mt2] + 
       (160*Zeta[3])/81) + sw^6*(-180397/21870 - (154*Pi^2)/81 + 
       (-14084/3645 - (56*Pi^2)/243)*Log[mu2/mt2] + (224*Zeta[3])/81))) + 
 alpSb4Pi^2*mZmt^5*(3251154049860502000231/17667075025797120000 - 
   (221071576*Cl2)/(893025*Sqrt[3]) + (32*Cl2^2)/105 - 
   (118924073*Pi^2)/38201625 + (566*Pi^4)/14175 - (4192*Pi^2*Log[2])/10395 + 
   (-293347979/53581500 - (88*Pi^2)/315)*Log[mu2/mt2] - 
   (43096*Log[mZmt])/108056025 - Log[mZmt]^2/93555 + 
   sw^6*(481429744/1148175 + (3537145216*Cl2)/(893025*Sqrt[3]) - 
     (512*Cl2^2)/105 + (520739264*Pi^2)/10418625 - (9056*Pi^4)/14175 + 
     (2048*Pi^2*Log[2])/315 + (422048/4725 + (1408*Pi^2)/315)*Log[mu2/mt2] - 
     (366654464*Zeta[3])/178605) + 
   sw^2*(1463938830967040947781/1656288283668480000 + 
     (442143152*Cl2)/(297675*Sqrt[3]) - (64*Cl2^2)/35 + 
     (6427679492*Pi^2)/343814625 - (1132*Pi^4)/4725 + 
     (226816*Pi^2*Log[2])/93555 + (37887278/1148175 + (176*Pi^2)/105)*
      Log[mu2/mt2] - (64858*Log[mZmt])/972504225 + (4*Log[mZmt]^2)/280665 - 
     (26844687622259*Zeta[3])/19508428800) + 
   sw^10*(60178718/1148175 + (442143152*Cl2)/(893025*Sqrt[3]) - 
     (64*Cl2^2)/105 + (65092408*Pi^2)/10418625 - (1132*Pi^4)/14175 + 
     (256*Pi^2*Log[2])/315 + (52756/4725 + (176*Pi^2)/315)*Log[mu2/mt2] - 
     (45831808*Zeta[3])/178605) - (952069879874147*Zeta[3])/20600900812800 + 
   sw^8*(-30089359/127575 - (221071576*Cl2)/(99225*Sqrt[3]) + (96*Cl2^2)/35 - 
     (32546204*Pi^2)/1157625 + (566*Pi^4)/1575 - (128*Pi^2*Log[2])/35 + 
     (-26378/525 - (88*Pi^2)/35)*Log[mu2/mt2] + (22915904*Zeta[3])/19845) + 
   sw^4*(-60178718/164025 - (442143152*Cl2)/(127575*Sqrt[3]) + 
     (64*Cl2^2)/15 - (65092408*Pi^2)/1488375 + (1132*Pi^4)/2025 - 
     (256*Pi^2*Log[2])/45 + (-52756/675 - (176*Pi^2)/45)*Log[mu2/mt2] + 
     (45831808*Zeta[3])/25515) + nf*(93376744598/139244923125 + 
     (560668*Pi^2)/3274425 + (293347979/884094750 + (16*Pi^2)/945)*
      Log[mu2/mt2] + sw^4*(172468/18225 + (102856*Pi^2)/42525 + 
       (9592/2025 + (32*Pi^2)/135)*Log[mu2/mt2] - (128*Zeta[3])/45) + 
     sw^8*(86234/14175 + (51428*Pi^2)/33075 + (4796/1575 + (16*Pi^2)/105)*
        Log[mu2/mt2] - (64*Zeta[3])/35) + 
     sw^10*(-172468/127575 - (102856*Pi^2)/297675 + 
       (-9592/14175 - (32*Pi^2)/945)*Log[mu2/mt2] + (128*Zeta[3])/315) - 
     (64*Zeta[3])/315 + sw^2*(-4373058616/1085025375 - 
       (3371848*Pi^2)/3274425 + (-6888596/3444525 - (32*Pi^2)/315)*
        Log[mu2/mt2] + (128*Zeta[3])/105) + 
     sw^6*(-1379744/127575 - (822848*Pi^2)/297675 + 
       (-76736/14175 - (256*Pi^2)/945)*Log[mu2/mt2] + (1024*Zeta[3])/315))) + 
 alpSb4Pi^2*mZmt^6*(56480253527437244947671016871/
    208667095159091641712640000 - (63975000569*Cl2)/(225042300*Sqrt[3]) + 
   (8*Cl2^2)/45 - (883656309517*Pi^2)/429080652000 + (283*Pi^4)/12150 - 
   (3424*Pi^2*Log[2])/11583 + (-130603725073/35756721000 - (22*Pi^2)/135)*
    Log[mu2/mt2] - (46700894*Log[mZmt])/639151387875 + 
   (16*Log[mZmt]^2)/14189175 + sw^6*(25897830059/64012032 + 
     (63975000569*Cl2)/(7501410*Sqrt[3]) - (16*Cl2^2)/3 + 
     (6186664739*Pi^2)/100018800 - (283*Pi^4)/405 + (80*Pi^2*Log[2])/9 + 
     (416713/3780 + (44*Pi^2)/9)*Log[mu2/mt2] - (83389531*Zeta[3])/19845) + 
   sw^2*(51292505125199163679238311/48906350427912103526400 + 
     (63975000569*Cl2)/(32148900*Sqrt[3]) - (56*Cl2^2)/45 + 
     (126287967691*Pi^2)/8756748000 - (1981*Pi^4)/12150 + 
     (167912*Pi^2*Log[2])/81081 + (211390079683/8251551000 + (154*Pi^2)/135)*
      Log[mu2/mt2] + (12510496*Log[mZmt])/1917454163625 - 
     (64*Log[mZmt]^2)/42567525 - (18281655395989697*Zeta[3])/
      10300450406400) + sw^10*(284876130649/1920360960 + 
     (703725006259*Cl2)/(225042300*Sqrt[3]) - (88*Cl2^2)/45 + 
     (68053312129*Pi^2)/3000564000 - (3113*Pi^4)/12150 + 
     (88*Pi^2*Log[2])/27 + (4583843/113400 + (242*Pi^2)/135)*Log[mu2/mt2] - 
     (917284841*Zeta[3])/595350) - (199947318213443231*Zeta[3])/
    2077569633484800 + sw^12*(-25897830059/960180480 - 
     (63975000569*Cl2)/(112521150*Sqrt[3]) + (16*Cl2^2)/45 - 
     (6186664739*Pi^2)/1500282000 + (283*Pi^4)/6075 - (16*Pi^2*Log[2])/27 + 
     (-416713/56700 - (44*Pi^2)/135)*Log[mu2/mt2] + 
     (83389531*Zeta[3])/297675) + sw^4*(-25897830059/96018048 - 
     (63975000569*Cl2)/(11252115*Sqrt[3]) + (32*Cl2^2)/9 - 
     (6186664739*Pi^2)/150028200 + (566*Pi^4)/1215 - (160*Pi^2*Log[2])/27 + 
     (-416713/5670 - (88*Pi^2)/27)*Log[mu2/mt2] + (166779062*Zeta[3])/
      59535) + sw^8*(-129489150295/384072192 - (63975000569*Cl2)/
      (9001692*Sqrt[3]) + (40*Cl2^2)/9 - (6186664739*Pi^2)/120022560 + 
     (283*Pi^4)/486 - (200*Pi^2*Log[2])/27 + (-416713/4536 - (110*Pi^2)/27)*
      Log[mu2/mt2] + (83389531*Zeta[3])/23814) + 
   nf*(6715881847769771/16354409050980000 + (1444819*Pi^2)/12162150 + 
     (130603725073/589985896500 + (4*Pi^2)/405)*Log[mu2/mt2] + 
     sw^8*(560255/54432 + (10133*Pi^2)/3402 + (37883/6804 + (20*Pi^2)/81)*
        Log[mu2/mt2] - (80*Zeta[3])/27) + 
     sw^4*(112051/13608 + (20266*Pi^2)/8505 + (37883/8505 + (16*Pi^2)/81)*
        Log[mu2/mt2] - (64*Zeta[3])/27) + 
     sw^12*(112051/136080 + (10133*Pi^2)/42525 + (37883/85050 + (8*Pi^2)/405)*
        Log[mu2/mt2] - (32*Zeta[3])/135) + 
     sw^2*(-10857299489579231/3774094396380000 - (10123933*Pi^2)/12162150 + 
       (-211390079683/136150591500 - (28*Pi^2)/405)*Log[mu2/mt2] + 
       (112*Zeta[3])/135) - (16*Zeta[3])/135 + 
     sw^10*(-1232561/272160 - (111463*Pi^2)/85050 + 
       (-416713/170100 - (44*Pi^2)/405)*Log[mu2/mt2] + (176*Zeta[3])/135) + 
     sw^6*(-112051/9072 - (10133*Pi^2)/2835 + (-37883/5670 - (8*Pi^2)/27)*
        Log[mu2/mt2] + (32*Zeta[3])/9))) + 
 alpSb4Pi^2*mZmt^7*(527806997828934859815688775243557/
    1442306961739641427517767680000 - (3820201390853*Cl2)/
    (11718274050*Sqrt[3]) + (64*Cl2^2)/567 - (1600371335*Pi^2)/1103350248 + 
   (1132*Pi^4)/76545 - (91456*Pi^2*Log[2])/405405 + 
   (-1421436926347/557804847600 - (176*Pi^2)/1701)*Log[mu2/mt2] - 
   (1406147*Log[mZmt])/131482571220 - Log[mZmt]^2/7297290 + 
   sw^6*(3359352306517/18749238480 + (3820201390853*Cl2)/
      (234365481*Sqrt[3]) - (3200*Cl2^2)/567 + (279891805*Pi^2)/3857868 - 
     (11320*Pi^4)/15309 + (6400*Pi^2*Log[2])/567 + 
     (506638/3969 + (8800*Pi^2)/1701)*Log[mu2/mt2] - 
     (30757480*Zeta[3])/3969) + sw^10*(3359352306517/26040609000 + 
     (7640402781706*Cl2)/(651015225*Sqrt[3]) - (256*Cl2^2)/63 + 
     (55978361*Pi^2)/1071630 - (4528*Pi^4)/8505 + (512*Pi^2*Log[2])/63 + 
     (1013276/11025 + (704*Pi^2)/189)*Log[mu2/mt2] - 
     (12302992*Zeta[3])/2205) + 
   sw^2*(55952656353156489865064608987091/45072092554363794609930240000 + 
     (15280805563412*Cl2)/(5859137025*Sqrt[3]) - (512*Cl2^2)/567 + 
     (145511407*Pi^2)/12538071 - (9056*Pi^4)/76545 + 
     (2195584*Pi^2*Log[2])/1216215 + (304817720657/14941201275 + 
       (1408*Pi^2)/1701)*Log[mu2/mt2] - (147887*Log[mZmt])/197223856830 + 
     (2*Log[mZmt]^2)/10945935 - (112133193190462754963*Zeta[3])/
      49861671203635200) + sw^14*(3359352306517/468730962000 + 
     (3820201390853*Cl2)/(5859137025*Sqrt[3]) - (128*Cl2^2)/567 + 
     (55978361*Pi^2)/19289340 - (2264*Pi^4)/76545 + (256*Pi^2*Log[2])/567 + 
     (506638/99225 + (352*Pi^2)/1701)*Log[mu2/mt2] - 
     (6151496*Zeta[3])/19845) - (76426875491867545661*Zeta[3])/
    501465950390845440 + sw^12*(-43671579984721/937461924000 - 
     (49662618081089*Cl2)/(11718274050*Sqrt[3]) + (832*Cl2^2)/567 - 
     (727718693*Pi^2)/38578680 + (14716*Pi^4)/76545 - 
     (1664*Pi^2*Log[2])/567 + (-3293147/99225 - (2288*Pi^2)/1701)*
      Log[mu2/mt2] + (39984724*Zeta[3])/19845) + 
   sw^4*(-3359352306517/34720812000 - (3820201390853*Cl2)/
      (434010150*Sqrt[3]) + (64*Cl2^2)/21 - (55978361*Pi^2)/1428840 + 
     (1132*Pi^4)/2835 - (128*Pi^2*Log[2])/21 + (-253319/3675 - (176*Pi^2)/63)*
      Log[mu2/mt2] + (3075748*Zeta[3])/735) + 
   sw^8*(-36952875371687/187492384800 - (42022215299383*Cl2)/
      (2343654810*Sqrt[3]) + (3520*Cl2^2)/567 - (615761971*Pi^2)/7715736 + 
     (12452*Pi^4)/15309 - (7040*Pi^2*Log[2])/567 + 
     (-2786509/19845 - (9680*Pi^2)/1701)*Log[mu2/mt2] + 
     (33833228*Zeta[3])/3969) + nf*(432296852738720479/1658337077769372000 + 
     (19963532*Pi^2)/229864635 + (1421436926347/9203779985400 + 
       (32*Pi^2)/5103)*Log[mu2/mt2] + 
     sw^8*(7908197/551124 + (1537052*Pi^2)/321489 + 
       (506638/59535 + (1760*Pi^2)/5103)*Log[mu2/mt2] - 
       (7040*Zeta[3])/1701) + sw^4*(718927/102060 + (139732*Pi^2)/59535 + 
       (46058/11025 + (32*Pi^2)/189)*Log[mu2/mt2] - (128*Zeta[3])/63) + 
     sw^12*(9346051/2755620 + (1816516*Pi^2)/1607445 + 
       (598754/297675 + (416*Pi^2)/5103)*Log[mu2/mt2] - 
       (1664*Zeta[3])/1701) + sw^14*(-718927/1377810 - 
       (279464*Pi^2)/1607445 + (-92116/297675 - (64*Pi^2)/5103)*
        Log[mu2/mt2] + (256*Zeta[3])/1701) + 
     sw^2*(-9266378390103239/4441974315453675 - (159768736*Pi^2)/229864635 + 
       (-609635441314/493059642075 - (256*Pi^2)/5103)*Log[mu2/mt2] + 
       (1024*Zeta[3])/1701) - (128*Zeta[3])/1701 + 
     sw^10*(-718927/76545 - (558928*Pi^2)/178605 + 
       (-184232/33075 - (128*Pi^2)/567)*Log[mu2/mt2] + (512*Zeta[3])/189) + 
     sw^6*(-3594635/275562 - (1397320*Pi^2)/321489 + 
       (-92116/11907 - (1600*Pi^2)/5103)*Log[mu2/mt2] + 
       (6400*Zeta[3])/1701))) + alpSb4Pi^2*mZmt^3*
  (33580484803637/1152216576000 - (354796*Cl2)/(2025*Sqrt[3]) + 
   (64*Cl2^2)/45 - (18618337*Pi^2)/1913625 + (1132*Pi^4)/6075 - 
   (832*Pi^2*Log[2])/945 + (-124751/9450 - (176*Pi^2)/135)*Log[mu2/mt2] - 
   (1784*Log[mZmt])/99225 - (2*Log[mZmt]^2)/945 + 
   sw^2*(68683713086539/108020304000 + (1419184*Cl2)/(2025*Sqrt[3]) - 
     (256*Cl2^2)/45 + (74484148*Pi^2)/1913625 - (4528*Pi^4)/6075 + 
     (3328*Pi^2*Log[2])/945 + (316976/6075 + (704*Pi^2)/135)*Log[mu2/mt2] - 
     (5212*Log[mZmt])/297675 + (8*Log[mZmt]^2)/2835 - 
     (26637719*Zeta[3])/34560) + 
   sw^6*(2647298/18225 + (709592*Cl2)/(2025*Sqrt[3]) - (128*Cl2^2)/45 + 
     (5450282*Pi^2)/273375 - (2264*Pi^4)/6075 + (256*Pi^2*Log[2])/135 + 
     (880/27 + (352*Pi^2)/135)*Log[mu2/mt2] - (273632*Zeta[3])/1215) + 
   (12442075367*Zeta[3])/348364800 + 
   sw^4*(-1323649/3645 - (354796*Cl2)/(405*Sqrt[3]) + (64*Cl2^2)/9 - 
     (2725141*Pi^2)/54675 + (1132*Pi^4)/1215 - (128*Pi^2*Log[2])/27 + 
     (-2200/27 - (176*Pi^2)/27)*Log[mu2/mt2] + (136816*Zeta[3])/243) + 
   nf*(193306/91125 + (19112*Pi^2)/42525 + (11341/14175 + (32*Pi^2)/405)*
      Log[mu2/mt2] + sw^4*(2746/243 + (2936*Pi^2)/1215 + 
       (400/81 + (32*Pi^2)/81)*Log[mu2/mt2] - (128*Zeta[3])/27) - 
     (128*Zeta[3])/135 + sw^6*(-5492/1215 - (5872*Pi^2)/6075 + 
       (-160/81 - (64*Pi^2)/405)*Log[mu2/mt2] + (256*Zeta[3])/135) + 
     sw^2*(-2308588/273375 - (76448*Pi^2)/42525 + 
       (-57632/18225 - (128*Pi^2)/405)*Log[mu2/mt2] + (512*Zeta[3])/135))) + 
 alpSb4Pi^2*mZmt^8*(2564104353444444091584998753855264970661/
    5442089551124627200047200725893120000 - (127934759516527*Cl2)/
    (351548221500*Sqrt[3]) + (8*Cl2^2)/105 - (105403158180757*Pi^2)/
    98474009634000 + (283*Pi^4)/28350 - (19444*Pi^2*Log[2])/109395 + 
   (-40448337074657/21883113252000 - (22*Pi^2)/315)*Log[mu2/mt2] - 
   (135982934*Log[mZmt])/66497310394515 + (8*Log[mZmt]^2)/434188755 + 
   sw^10*(-8905079355731897/20088469800000 + (1663151873714851*Cl2)/
      (50221174500*Sqrt[3]) - (104*Cl2^2)/15 + (6200926984421*Pi^2)/
      63654822000 - (3679*Pi^4)/4050 + (728*Pi^2*Log[2])/45 + 
     (31807919/189000 + (286*Pi^2)/45)*Log[mu2/mt2] - 
     (3721562*Zeta[3])/243) + sw^6*(-7535067147157759/20088469800000 + 
     (1407282354681797*Cl2)/(50221174500*Sqrt[3]) - (88*Cl2^2)/15 + 
     (476994383417*Pi^2)/5786802000 - (3113*Pi^4)/4050 + 
     (616*Pi^2*Log[2])/45 + (26914393/189000 + (242*Pi^2)/45)*Log[mu2/mt2] - 
     (3149014*Zeta[3])/243) + sw^2*(9838761447426455934191052151637135557/
      6748622955263674603233135820800000 + (127934759516527*Cl2)/
      (39060913500*Sqrt[3]) - (24*Cl2^2)/35 + (105409120719157*Pi^2)/
      10941556626000 - (283*Pi^4)/3150 + (4725352*Pi^2*Log[2])/2953665 + 
     (208837790655239/12550609071000 + (22*Pi^2)/35)*Log[mu2/mt2] + 
     (1284176*Log[mZmt])/13299462078903 - (32*Log[mZmt]^2)/1302566265 - 
     (249489568136718109332857*Zeta[3])/90263871070352179200) + 
   sw^14*(-685006104287069/9374619240000 + (127934759516527*Cl2)/
      (23436548100*Sqrt[3]) - (8*Cl2^2)/7 + (476994383417*Pi^2)/29705583600 - 
     (283*Pi^4)/1890 + (8*Pi^2*Log[2])/3 + (2446763/88200 + (22*Pi^2)/21)*
      Log[mu2/mt2] - (1431370*Zeta[3])/567) - 
   (53252132764016599275559*Zeta[3])/242486646233439928320 + 
   sw^16*(685006104287069/70309644300000 - (127934759516527*Cl2)/
      (175774110750*Sqrt[3]) + (16*Cl2^2)/105 - (476994383417*Pi^2)/
      222791877000 + (283*Pi^4)/14175 - (16*Pi^2*Log[2])/45 + 
     (-2446763/661500 - (44*Pi^2)/315)*Log[mu2/mt2] + 
     (572548*Zeta[3])/1701) + sw^4*(685006104287069/4017693960000 - 
     (127934759516527*Cl2)/(10044234900*Sqrt[3]) + (8*Cl2^2)/3 - 
     (476994383417*Pi^2)/12730964400 + (283*Pi^4)/810 - (56*Pi^2*Log[2])/9 + 
     (-2446763/37800 - (22*Pi^2)/9)*Log[mu2/mt2] + (1431370*Zeta[3])/243) + 
   sw^12*(685006104287069/2869781400000 - (127934759516527*Cl2)/
      (7174453500*Sqrt[3]) + (56*Cl2^2)/15 - (476994383417*Pi^2)/9093546000 + 
     (1981*Pi^4)/4050 - (392*Pi^2*Log[2])/45 + 
     (-2446763/27000 - (154*Pi^2)/45)*Log[mu2/mt2] + (2003918*Zeta[3])/243) + 
   sw^8*(685006104287069/1339231320000 - (127934759516527*Cl2)/
      (3348078300*Sqrt[3]) + 8*Cl2^2 - (476994383417*Pi^2)/4243654800 + 
     (283*Pi^4)/270 - (56*Pi^2*Log[2])/3 + (-2446763/12600 - (22*Pi^2)/3)*
      Log[mu2/mt2] + (1431370*Zeta[3])/81) + 
   nf*(11027594032352868101/65057839204798440000 + 
     (57397051*Pi^2)/868377510 + (40448337074657/361071368658000 + 
       (4*Pi^2)/945)*Log[mu2/mt2] + sw^8*(121128383/6804000 + 
       (23617*Pi^2)/3402 + (222433/18900 + (4*Pi^2)/9)*Log[mu2/mt2] - 
       (16*Zeta[3])/3) + sw^12*(121128383/14580000 + (23617*Pi^2)/7290 + 
       (222433/40500 + (28*Pi^2)/135)*Log[mu2/mt2] - (112*Zeta[3])/45) + 
     sw^4*(121128383/20412000 + (23617*Pi^2)/10206 + 
       (222433/56700 + (4*Pi^2)/27)*Log[mu2/mt2] - (16*Zeta[3])/9) + 
     sw^16*(121128383/357210000 + (23617*Pi^2)/178605 + 
       (222433/992250 + (8*Pi^2)/945)*Log[mu2/mt2] - (32*Zeta[3])/315) + 
     sw^2*(-113856433033905253249/74625168499621740000 - 
       (172213693*Pi^2)/289459170 + (-208837790655239/207085049671500 - 
         (4*Pi^2)/105)*Log[mu2/mt2] + (16*Zeta[3])/35) + 
     sw^14*(-121128383/47628000 - (23617*Pi^2)/23814 + 
       (-222433/132300 - (4*Pi^2)/63)*Log[mu2/mt2] + (16*Zeta[3])/21) - 
     (16*Zeta[3])/315 + sw^6*(-1332412213/102060000 - (259787*Pi^2)/51030 + 
       (-2446763/283500 - (44*Pi^2)/135)*Log[mu2/mt2] + (176*Zeta[3])/45) + 
     sw^10*(-1574668979/102060000 - (307021*Pi^2)/51030 + 
       (-2891629/283500 - (52*Pi^2)/135)*Log[mu2/mt2] + (208*Zeta[3])/45))) + 
 alpSb4Pi^2*mZmt^9*(1623424715032468011907208128190924205864925267/
    2766611071250965331532701454200890982400000 - 
   (15496346245504207*Cl2)/(38283601321350*Sqrt[3]) + (16*Cl2^2)/297 - 
   (1203749314628017*Pi^2)/1470076286679000 + (283*Pi^4)/40095 - 
   (537440*Pi^2*Log[2])/3741309 + (-78691768343771/56825722044000 - 
     (4*Pi^2)/81)*Log[mu2/mt2] - (588221509*Log[mZmt])/1674901730502000 - 
   Log[mZmt]^2/374130900 + sw^10*(-118166272757760602/48831124134375 + 
     (30992692491008414*Cl2)/(390648993075*Sqrt[3]) - (3136*Cl2^2)/297 + 
     (286685717273*Pi^2)/1786232250 - (55468*Pi^4)/40095 + 
     (25088*Pi^2*Log[2])/891 + (1649141/6075 + (784*Pi^2)/81)*Log[mu2/mt2] - 
     (237638662688*Zeta[3])/6615675) + 
   sw^6*(-472665091031042408/341817868940625 + (123970769964033656*Cl2)/
      (2734542951525*Sqrt[3]) - (1792*Cl2^2)/297 + 
     (573371434546*Pi^2)/6251812875 - (31696*Pi^4)/40095 + 
     (14336*Pi^2*Log[2])/891 + (6596564/42525 + (448*Pi^2)/81)*Log[mu2/mt2] - 
     (135793521536*Zeta[3])/6615675) + 
   sw^14*(-1890660364124169632/2392725082584375 + (495883079856134624*Cl2)/
      (19141800660675*Sqrt[3]) - (1024*Cl2^2)/297 + 
     (2293485738184*Pi^2)/43762690125 - (18112*Pi^4)/40095 + 
     (8192*Pi^2*Log[2])/891 + (26386256/297675 + (256*Pi^2)/81)*
      Log[mu2/mt2] - (543174086144*Zeta[3])/46309725) + 
   sw^2*(2495359287913827902802227476533601428201525257/
      1469762131602075332376747647544223334400000 + 
     (15496346245504207*Cl2)/(3828360132135*Sqrt[3]) - (160*Cl2^2)/297 + 
     (1203772202334859*Pi^2)/147007628667900 - (566*Pi^4)/8019 + 
     (26872832*Pi^2*Log[2])/18706545 + (30666849809681/2214362650500 + 
       (40*Pi^2)/81)*Log[mu2/mt2] - (220996253*Log[mZmt])/16330291872394500 + 
     Log[mZmt]^2/280598175 - (186146616381092383270793947*Zeta[3])/
      55602544579336942387200) + sw^18*(-59083136378880301/2392725082584375 + 
     (15496346245504207*Cl2)/(19141800660675*Sqrt[3]) - (32*Cl2^2)/297 + 
     (286685717273*Pi^2)/175050760500 - (566*Pi^4)/40095 + 
     (256*Pi^2*Log[2])/891 + (1649141/595350 + (8*Pi^2)/81)*Log[mu2/mt2] - 
     (16974190192*Zeta[3])/46309725) - (3762628410300174079953681383*Zeta[3])/
    12771286683822814144757760 + 
   sw^16*(1004413318440965117/4785450165168750 - (263437886173571519*Cl2)/
      (38283601321350*Sqrt[3]) + (272*Cl2^2)/297 - (4873657193641*Pi^2)/
      350101521000 + (4811*Pi^4)/40095 - (2176*Pi^2*Log[2])/891 + 
     (-28035397/1190700 - (68*Pi^2)/81)*Log[mu2/mt2] + 
     (144280616632*Zeta[3])/46309725) + 
   sw^4*(118166272757760602/217520462053125 - (30992692491008414*Cl2)/
      (1740163696425*Sqrt[3]) + (64*Cl2^2)/27 - (286685717273*Pi^2)/
      7956852750 + (1132*Pi^4)/3645 - (512*Pi^2*Log[2])/81 + 
     (-18140551/297675 - (176*Pi^2)/81)*Log[mu2/mt2] + 
     (33948380384*Zeta[3])/4209975) + 
   sw^12*(118166272757760602/68363573788125 - (30992692491008414*Cl2)/
      (546908590305*Sqrt[3]) + (2240*Cl2^2)/297 - (286685717273*Pi^2)/
      2500725150 + (7924*Pi^4)/8019 - (17920*Pi^2*Log[2])/891 + 
     (-1649141/8505 - (560*Pi^2)/81)*Log[mu2/mt2] + 
     (33948380384*Zeta[3])/1323135) + 
   sw^8*(768080772925443913/341817868940625 - (201452501191554691*Cl2)/
      (2734542951525*Sqrt[3]) + (2912*Cl2^2)/297 - (3726914324549*Pi^2)/
      25007251500 + (51506*Pi^4)/40095 - (23296*Pi^2*Log[2])/891 + 
     (-21438833/85050 - (728*Pi^2)/81)*Log[mu2/mt2] + 
     (220664472496*Zeta[3])/6615675) + 
   nf*(89795028645778718233/804159954278117236800 + 
     (2018851447*Pi^2)/38890907055 + (7153797122161/85238583066000 + 
       (8*Pi^2)/2673)*Log[mu2/mt2] + sw^8*(186686851/9185400 + 
       (12501658*Pi^2)/1323135 + (21438833/1403325 + (1456*Pi^2)/2673)*
        Log[mu2/mt2] - (5824*Zeta[3])/891) + 
     sw^12*(14360527/918540 + (1923332*Pi^2)/264627 + 
       (3298282/280665 + (1120*Pi^2)/2673)*Log[mu2/mt2] - 
       (4480*Zeta[3])/891) + sw^4*(157965797/32148900 + 
       (1923332*Pi^2)/841995 + (3298282/893025 + (32*Pi^2)/243)*
        Log[mu2/mt2] - (128*Zeta[3])/81) + 
     sw^16*(244128959/128595600 + (8174161*Pi^2)/9261945 + 
       (28035397/19646550 + (136*Pi^2)/2673)*Log[mu2/mt2] - 
       (544*Zeta[3])/891) + sw^18*(-14360527/64297800 - 
       (961666*Pi^2)/9261945 + (-1649141/9823275 - (16*Pi^2)/2673)*
        Log[mu2/mt2] + (64*Zeta[3])/891) + 
     sw^2*(-12497258539652267477/11191497339396874500 - 
       (20189379334*Pi^2)/38890907055 + (-30666849809681/36536983733250 - 
         (80*Pi^2)/2673)*Log[mu2/mt2] + (320*Zeta[3])/891) - 
     (32*Zeta[3])/891 + sw^14*(-57442108/8037225 - (30773312*Pi^2)/9261945 + 
       (-52772512/9823275 - (512*Pi^2)/2673)*Log[mu2/mt2] + 
       (2048*Zeta[3])/891) + sw^6*(-14360527/1148175 - 
       (7693328*Pi^2)/1323135 + (-13193128/1403325 - (896*Pi^2)/2673)*
        Log[mu2/mt2] + (3584*Zeta[3])/891) + 
     sw^10*(-14360527/656100 - (13463324*Pi^2)/1323135 + 
       (-3298282/200475 - (1568*Pi^2)/2673)*Log[mu2/mt2] + 
       (6272*Zeta[3])/891))) + alpSb4Pi^2*mZmt^10*
  (27950343040829869557074853758667908759843187163/
    39184380237552133831696297046007412162560000 - 
   (1865820106463870551*Cl2)/(4211196145348500*Sqrt[3]) + (16*Cl2^2)/405 - 
   (20846680516388893*Pi^2)/32341678306938000 + (283*Pi^4)/54675 - 
   (31352*Pi^2*Log[2])/264537 + (-730867685342310799/685872258640569000 - 
     (44*Pi^2)/1215)*Log[mu2/mt2] - (4403504821*Log[mZmt])/
    62871623708718825 + (16*Log[mZmt]^2)/38890907055 + 
   sw^10*(-65022401488864086559/8912584434600000 + (1865820106463870551*Cl2)/
      (11140730543250*Sqrt[3]) - (224*Cl2^2)/15 + (64541513056991*Pi^2)/
      264891627000 - (3962*Pi^4)/2025 + (224*Pi^2*Log[2])/5 + 
     (114198691/283500 + (616*Pi^2)/45)*Log[mu2/mt2] - 
     (405551068*Zeta[3])/5445) + 
   sw^14*(-1105380825310689471503/280746409689900000 + 
     (31718941809885799367*Cl2)/(350933012112375*Sqrt[3]) - 
     (1088*Cl2^2)/135 + (1097205721968847*Pi^2)/8344086250500 - 
     (19244*Pi^4)/18225 + (1088*Pi^2*Log[2])/45 + 
     (1941377747/8930250 + (2992*Pi^2)/405)*Log[mu2/mt2] - 
     (13788736312*Zeta[3])/343035) + 
   sw^6*(-845291219355233125267/280746409689900000 + 
     (24255661384030317163*Cl2)/(350933012112375*Sqrt[3]) - (832*Cl2^2)/135 + 
     (64541513056991*Pi^2)/641852788500 - (14716*Pi^4)/18225 + 
     (832*Pi^2*Log[2])/45 + (1484582983/8930250 + (2288*Pi^2)/405)*
      Log[mu2/mt2] - (10544327768*Zeta[3])/343035) + 
   sw^2*(77958807641837528558477218176923773227876488111/
      39796636178763885922816551687351277977600000 + 
     (1865820106463870551*Cl2)/(382836013213500*Sqrt[3]) - (176*Cl2^2)/405 + 
     (20846808128684893*Pi^2)/2940152573358000 - (3113*Pi^4)/54675 + 
     (170713264*Pi^2*Log[2])/130945815 + 
     (24119265472494212849/2057616775921707000 + (484*Pi^2)/1215)*
      Log[mu2/mt2] + (76393712*Log[mZmt])/37722974225231295 - 
     (64*Log[mZmt]^2)/116672721165 - (50749448235385526701441266101*Zeta[3])/
      12771286683822814144757760) + 
   sw^18*(-1235425628288417644621/3368956916278800000 + 
     (35450582022813540469*Cl2)/(4211196145348500*Sqrt[3]) - 
     (304*Cl2^2)/405 + (1226288748082829*Pi^2)/100129035006000 - 
     (5377*Pi^4)/54675 + (304*Pi^2*Log[2])/135 + 
     (2169775129/107163000 + (836*Pi^2)/1215)*Log[mu2/mt2] - 
     (3852735146*Zeta[3])/1029105) - (172692805596709056777035222869*Zeta[3])/
    454090193202588947369164800 + 
   sw^20*(65022401488864086559/1684478458139400000 - 
     (1865820106463870551*Cl2)/(2105598072674250*Sqrt[3]) + (32*Cl2^2)/405 - 
     (64541513056991*Pi^2)/50064517503000 + (566*Pi^4)/54675 - 
     (32*Pi^2*Log[2])/135 + (-114198691/53581500 - (88*Pi^2)/1215)*
      Log[mu2/mt2] + (405551068*Zeta[3])/1029105) + 
   sw^4*(65022401488864086559/62388091042200000 - (1865820106463870551*Cl2)/
      (77985113802750*Sqrt[3]) + (32*Cl2^2)/15 - (64541513056991*Pi^2)/
      1854241389000 + (566*Pi^4)/2025 - (32*Pi^2*Log[2])/5 + 
     (-114198691/1984500 - (88*Pi^2)/45)*Log[mu2/mt2] + 
     (405551068*Zeta[3])/38115) + 
   sw^16*(65022401488864086559/41592060694800000 - (1865820106463870551*Cl2)/
      (51990075868500*Sqrt[3]) + (16*Cl2^2)/5 - (64541513056991*Pi^2)/
      1236160926000 + (283*Pi^4)/675 - (48*Pi^2*Log[2])/5 + 
     (-114198691/1323000 - (44*Pi^2)/15)*Log[mu2/mt2] + 
     (202775534*Zeta[3])/12705) + 
   sw^8*(65022401488864086559/11459037130200000 - (1865820106463870551*Cl2)/
      (14323796412750*Sqrt[3]) + (1568*Cl2^2)/135 - 
     (64541513056991*Pi^2)/340574949000 + (27734*Pi^4)/18225 - 
     (1568*Pi^2*Log[2])/45 + (-114198691/364500 - (4312*Pi^2)/405)*
      Log[mu2/mt2] + (2838857476*Zeta[3])/49005) + 
   sw^12*(65022401488864086559/10026657488925000 - (7463280425855482204*Cl2)/
      (50133287444625*Sqrt[3]) + (1792*Cl2^2)/135 - 
     (64541513056991*Pi^2)/298003080375 + (31696*Pi^4)/18225 - 
     (1792*Pi^2*Log[2])/45 + (-228397382/637875 - (4928*Pi^2)/405)*
      Log[mu2/mt2] + (3244408544*Zeta[3])/49005) + 
   nf*(3466996199726462616634033/47044434325208623688385000 + 
     (443420504*Pi^2)/10606611015 + 
     (730867685342310799/11316892267569388500 + (8*Pi^2)/3645)*Log[mu2/mt2] + 
     sw^12*(1116960413/45106875 + (1689664*Pi^2)/120285 + 
       (456794764/21049875 + (896*Pi^2)/1215)*Log[mu2/mt2] - 
       (3584*Zeta[3])/405) + sw^8*(7818722891/360855000 + 
       (1478456*Pi^2)/120285 + (114198691/6014250 + (784*Pi^2)/1215)*
        Log[mu2/mt2] - (3136*Zeta[3])/405) + 
     sw^16*(1116960413/187110000 + (105604*Pi^2)/31185 + 
       (114198691/21829500 + (8*Pi^2)/45)*Log[mu2/mt2] - (32*Zeta[3])/15) + 
     sw^4*(1116960413/280665000 + (211208*Pi^2)/93555 + 
       (114198691/32744250 + (16*Pi^2)/135)*Log[mu2/mt2] - (64*Zeta[3])/45) + 
     sw^20*(1116960413/7577955000 + (211208*Pi^2)/2525985 + 
       (114198691/884094750 + (16*Pi^2)/3645)*Log[mu2/mt2] - 
       (64*Zeta[3])/1215) + sw^2*(-1601772882347595855635837881/
        1975866241658762194912170000 - (4877691316*Pi^2)/10606611015 + 
       (-24119265472494212849/33950676802708165500 - (88*Pi^2)/3645)*
        Log[mu2/mt2] + (352*Zeta[3])/1215) + 
     sw^18*(-21222247847/15155910000 - (2006476*Pi^2)/2525985 + 
       (-2169775129/1768189500 - (152*Pi^2)/3645)*Log[mu2/mt2] + 
       (608*Zeta[3])/1215) - (32*Zeta[3])/1215 + 
     sw^6*(-14520485369/1262992500 - (5491408*Pi^2)/841995 + 
       (-1484582983/147349125 - (416*Pi^2)/1215)*Log[mu2/mt2] + 
       (1664*Zeta[3])/405) + sw^14*(-18988327021/1262992500 - 
       (7181072*Pi^2)/841995 + (-1941377747/147349125 - (544*Pi^2)/1215)*
        Log[mu2/mt2] + (2176*Zeta[3])/405) + 
     sw^10*(-1116960413/40095000 - (211208*Pi^2)/13365 + 
       (-114198691/4677750 - (112*Pi^2)/135)*Log[mu2/mt2] + 
       (448*Zeta[3])/45))) + alpSb4Pi^2*mZmt^2*
  (-381507377/17496000 - (3826*Cl2)/(27*Sqrt[3]) + (16*Cl2^2)/3 - 
   (1020481*Pi^2)/43740 + (283*Pi^4)/405 - (64*Pi^2*Log[2])/45 + 
   (-11506/1215 - (44*Pi^2)/9)*Log[mu2/mt2] - (7024*Log[mZmt])/6075 + 
   (32*Log[mZmt]^2)/405 + sw^2*(6069985477/13122000 + 
     (3826*Cl2)/(9*Sqrt[3]) - 16*Cl2^2 + (1008481*Pi^2)/14580 - 
     (283*Pi^4)/135 + (1648*Pi^2*Log[2])/405 + (9097/729 + (44*Pi^2)/3)*
      Log[mu2/mt2] + (5632*Log[mZmt])/6075 - (128*Log[mZmt]^2)/1215 - 
     (854911*Zeta[3])/1458) + (4003241*Zeta[3])/51840 + 
   sw^4*(-1446299/5832 - (7652*Cl2)/(27*Sqrt[3]) + (32*Cl2^2)/3 - 
     (1071457*Pi^2)/21870 + (566*Pi^4)/405 - (32*Pi^2*Log[2])/9 + 
     (-550/9 - (88*Pi^2)/9)*Log[mu2/mt2] + (20380*Zeta[3])/81) + 
   nf*(35533/7290 + (1034*Pi^2)/1215 + (2092/3645 + (8*Pi^2)/27)*
      Log[mu2/mt2] + sw^4*(871/81 + (500*Pi^2)/243 + (100/27 + (16*Pi^2)/27)*
        Log[mu2/mt2] - (64*Zeta[3])/9) - (32*Zeta[3])/9 + 
     sw^2*(-61463/4374 - (994*Pi^2)/405 + (-1654/2187 - (8*Pi^2)/9)*
        Log[mu2/mt2] + (32*Zeta[3])/3))) + 
 alpSb4Pi^2*mZmt^11*(37017283418890374164199141430358127247355176085732341387/
    43508784898008087093258509700449549491933229875200000 - 
   (211081001339710145717*Cl2)/(436720182073300125*Sqrt[3]) + 
   (64*Cl2^2)/2145 - (1813459829467759721*Pi^2)/3492002877196333500 + 
   (1132*Pi^4)/289575 - (2218784*Pi^2*Log[2])/22309287 + 
   (-4409058909672850781/5258353982911029000 - (16*Pi^2)/585)*Log[mu2/mt2] - 
   (1043035181*Log[mZmt])/79514886000627000 - Log[mZmt]^2/15058768725 + 
   sw^10*(-441824179435263613444/25449894060215625 + 
     (6754592042870724662944*Cl2)/(20796199146347625*Sqrt[3]) - 
     (14336*Cl2^2)/715 + (1952850368415112*Pi^2)/5595835620375 - 
     (253568*Pi^4)/96525 + (28672*Pi^2*Log[2])/429 + 
     (5710845968/10135125 + (3584*Pi^2)/195)*Log[mu2/mt2] - 
     (17688194753024*Zeta[3])/124227675) + 
   sw^14*(-110456044858815903361/7917744818733750 + 
     (844324005358840582868*Cl2)/(3234964311654075*Sqrt[3]) - 
     (2304*Cl2^2)/143 + (244106296051889*Pi^2)/870463318725 - 
     (4528*Pi^4)/2145 + (7680*Pi^2*Log[2])/143 + 
     (713855746/1576575 + (192*Pi^2)/13)*Log[mu2/mt2] - 
     (2211024344128*Zeta[3])/19324305) + 
   sw^6*(-110456044858815903361/20359915248172500 + 
     (422162002679420291434*Cl2)/(4159239829269525*Sqrt[3]) - 
     (896*Cl2^2)/143 + (244106296051889*Pi^2)/2238334248150 - 
     (15848*Pi^4)/19305 + (8960*Pi^2*Log[2])/429 + 
     (356927873/2027025 + (224*Pi^2)/39)*Log[mu2/mt2] - 
     (1105512172064*Zeta[3])/24845535) + 
   sw^18*(-110456044858815903361/42755822021162250 + 
     (844324005358840582868*Cl2)/(17468807282932005*Sqrt[3]) - 
     (1280*Cl2^2)/429 + (244106296051889*Pi^2)/4700501921115 - 
     (4528*Pi^4)/11583 + (12800*Pi^2*Log[2])/1287 + 
     (713855746/8513505 + (320*Pi^2)/117)*Log[mu2/mt2] - 
     (2211024344128*Zeta[3])/104351247) + 
   sw^2*(1625484856678890799438082666599123979265423701911928377/
      725146414966801451554308495007492491532220497920000 + 
     (844324005358840582868*Cl2)/(145573394024433375*Sqrt[3]) - 
     (256*Cl2^2)/715 + (1813463292589341641*Pi^2)/291000239766361125 - 
     (4528*Pi^4)/96525 + (718888064*Pi^2*Log[2])/602350749 + 
     (78422626586118218/7794002939097375 + (64*Pi^2)/195)*Log[mu2/mt2] - 
     (4827026759*Log[mZmt])/15117767700869208375 + 
     (4*Log[mZmt]^2)/45176306175 - (9180012009626016936113232810863*Zeta[3])/
      1967724170544552105266380800) + 
   sw^22*(-110456044858815903361/2137791101058112500 + 
     (422162002679420291434*Cl2)/(436720182073300125*Sqrt[3]) - 
     (128*Cl2^2)/2145 + (244106296051889*Pi^2)/235025096055750 - 
     (2264*Pi^4)/289575 + (256*Pi^2*Log[2])/1287 + 
     (356927873/212837625 + (32*Pi^2)/585)*Log[mu2/mt2] - 
     (1105512172064*Zeta[3])/2608781175) - 
   (2318845675700279297287452907911943*Zeta[3])/
    4887826839632667429481689907200 + 
   sw^20*(110456044858815903361/203599152481725000 - 
     (211081001339710145717*Cl2)/(20796199146347625*Sqrt[3]) + 
     (448*Cl2^2)/715 - (244106296051889*Pi^2)/22383342481500 + 
     (7924*Pi^4)/96525 - (896*Pi^2*Log[2])/429 + 
     (-356927873/20270250 - (112*Pi^2)/195)*Log[mu2/mt2] + 
     (552756086032*Zeta[3])/124227675) + 
   sw^4*(110456044858815903361/65778187724865000 - 
     (211081001339710145717*Cl2)/(6718772031896925*Sqrt[3]) + (64*Cl2^2)/33 - 
     (244106296051889*Pi^2)/7231541417100 + (1132*Pi^4)/4455 - 
     (640*Pi^2*Log[2])/99 + (-356927873/6548850 - (16*Pi^2)/9)*Log[mu2/mt2] + 
     (552756086032*Zeta[3])/40135095) + 
   sw^16*(2098664852317502163859/285038813474415000 - 
     (4010539025454492768623*Cl2)/(29114678804886675*Sqrt[3]) + 
     (1216*Cl2^2)/143 - (4638019624985891*Pi^2)/31336679474100 + 
     (21508*Pi^4)/19305 - (12160*Pi^2*Log[2])/429 + 
     (-6781629587/28378350 - (304*Pi^2)/39)*Log[mu2/mt2] + 
     (10502365634608*Zeta[3])/173918745) + 
   sw^8*(110456044858815903361/9501293782480500 - (422162002679420291434*Cl2)/
      (1940978586992445*Sqrt[3]) + (1920*Cl2^2)/143 - 
     (244106296051889*Pi^2)/1044555982470 + (2264*Pi^4)/1287 - 
     (6400*Pi^2*Log[2])/143 + (-356927873/945945 - (160*Pi^2)/13)*
      Log[mu2/mt2] + (1105512172064*Zeta[3])/11594583) + 
   sw^12*(1877752762599870357137/101799576240862500 - 
     (7176754045550144954378*Cl2)/(20796199146347625*Sqrt[3]) + 
     (15232*Cl2^2)/715 - (4149807032882113*Pi^2)/11191671240750 + 
     (269416*Pi^4)/96525 - (30464*Pi^2*Log[2])/429 + 
     (-6067773841/10135125 - (3808*Pi^2)/195)*Log[mu2/mt2] + 
     (18793706925088*Zeta[3])/124227675) + 
   nf*(485624173671102070596027859/10098871901811451218439980000 + 
     (6342827584*Pi^2)/184577479515 + 
     (4409058909672850781/86762840718031978500 + (32*Pi^2)/19305)*
      Log[mu2/mt2] + sw^12*(1033509633763/30101321250 + 
       (203204128*Pi^2)/8281845 + (12135547682/334459125 + (7616*Pi^2)/6435)*
        Log[mu2/mt2] - (30464*Zeta[3])/2145) + 
     sw^8*(60794684339/2809456650 + (59765920*Pi^2)/3864861 + 
       (713855746/31216185 + (320*Pi^2)/429)*Log[mu2/mt2] - 
       (1280*Zeta[3])/143) + sw^16*(1155099002441/84283699500 + 
       (113555248*Pi^2)/11594583 + (6781629587/468242775 + (608*Pi^2)/1287)*
        Log[mu2/mt2] - (2432*Zeta[3])/429) + 
     sw^4*(60794684339/19450084500 + (5976592*Pi^2)/2675673 + 
       (356927873/108056025 + (32*Pi^2)/297)*Log[mu2/mt2] - 
       (128*Zeta[3])/99) + sw^20*(60794684339/60202642500 + 
       (5976592*Pi^2)/8281845 + (356927873/334459125 + (224*Pi^2)/6435)*
        Log[mu2/mt2] - (896*Zeta[3])/2145) + 
     sw^22*(-60794684339/632127746250 - (11953184*Pi^2)/173918745 + 
       (-713855746/7023641625 - (64*Pi^2)/19305)*Log[mu2/mt2] + 
       (256*Zeta[3])/6435) + sw^2*(-2159405270721237089390194/
        3742170912232504157030625 - (177599904512*Pi^2)/430680785535 + 
       (-156845253172236436/257202096990213375 - (128*Pi^2)/6435)*
        Log[mu2/mt2] + (512*Zeta[3])/2145) - (128*Zeta[3])/6435 + 
     sw^18*(-60794684339/12642554925 - (119531840*Pi^2)/34783749 + 
       (-1427711492/280945665 - (640*Pi^2)/3861)*Log[mu2/mt2] + 
       (2560*Zeta[3])/1287) + sw^6*(-60794684339/6020264250 - 
       (11953184*Pi^2)/1656369 + (-713855746/66891825 - (448*Pi^2)/1287)*
        Log[mu2/mt2] + (1792*Zeta[3])/429) + 
     sw^14*(-60794684339/2341213875 - (23906368*Pi^2)/1288287 + 
       (-1427711492/52026975 - (128*Pi^2)/143)*Log[mu2/mt2] + 
       (1536*Zeta[3])/143) + sw^10*(-486357474712/15050660625 - 
       (191250944*Pi^2)/8281845 + (-11421691936/334459125 - (7168*Pi^2)/6435)*
        Log[mu2/mt2] + (28672*Zeta[3])/2145))) + 
 alpSb4Pi^2*mZmt^12*
  (4341692139563917507040142861442558086839143168660812869037397/
    4343917084217127415390929608492883021274613670739968000000 - 
   (49766464655638930720579*Cl2)/(95379687764808747300*Sqrt[3]) + 
   (16*Cl2^2)/693 - (8340607630951060097*Pi^2)/19555216112299467600 + 
   (283*Pi^4)/93555 - (990532*Pi^2*Log[2])/11700675 + 
   (-986578516434087478739/1467431318164371159600 - (4*Pi^2)/189)*
    Log[mu2/mt2] - (6491678857649*Log[mZmt])/2402045312471440886250 + 
   (8*Log[mZmt]^2)/717801309225 + 
   sw^14*(-1141998589894175192593321499/28324876972579567380000 + 
     (945562828457139683691001*Cl2)/(1445146784315284050*Sqrt[3]) - 
     (608*Cl2^2)/21 + (4266299452728619*Pi^2)/7976609320680 - 
     (10754*Pi^4)/2835 + (6688*Pi^2*Log[2])/63 + 
     (3654069911/4334148 + (1672*Pi^2)/63)*Log[mu2/mt2] - 
     (31344197557016*Zeta[3])/110675565) + 
   sw^10*(-1021788212010577803899287657/28324876972579567380000 + 
     (846029899145861822249843*Cl2)/(1445146784315284050*Sqrt[3]) - 
     (544*Cl2^2)/21 + (3817215299809817*Pi^2)/7976609320680 - 
     (9622*Pi^4)/2835 + (5984*Pi^2*Log[2])/63 + 
     (3269430973/4334148 + (1496*Pi^2)/63)*Log[mu2/mt2] - 
     (28044808340488*Zeta[3])/110675565) + 
   sw^18*(-60105188941798694347016921/4855693195299354408000 + 
     (49766464655638930720579*Cl2)/(247739448739762980*Sqrt[3]) - 
     (80*Cl2^2)/9 + (224542076459401*Pi^2)/1367418740688 - (283*Pi^4)/243 + 
     (880*Pi^2*Log[2])/27 + (961597345/3714984 + (220*Pi^2)/27)*
      Log[mu2/mt2] - (824847304132*Zeta[3])/9486477) + 
   sw^6*(-60105188941798694347016921/6797970473419096171200 + 
     (49766464655638930720579*Cl2)/(346835228235668172*Sqrt[3]) - 
     (400*Cl2^2)/63 + (1122710382297005*Pi^2)/9571931184816 - 
     (1415*Pi^4)/1701 + (4400*Pi^2*Log[2])/189 + 
     (4807986725/26004888 + (1100*Pi^2)/189)*Log[mu2/mt2] - 
     (4124236520660*Zeta[3])/66405339) + 
   sw^2*(172696761279227172809055092230680331215937322630189751290951/
      67873704440892615865483275132701297207415838605312000000 + 
     (49766464655638930720579*Cl2)/(7336899058831442100*Sqrt[3]) - 
     (208*Cl2^2)/693 + (8340612476506297697*Pi^2)/1504247393253805200 - 
     (3679*Pi^4)/93555 + (55800016*Pi^2*Log[2])/50702925 + 
     (19238327475953980242593/2201146977246556739400 + (52*Pi^2)/189)*
      Log[mu2/mt2] + (189279443048*Log[mZmt])/3603067968707161329375 - 
     (32*Log[mZmt]^2)/2153403927675 - (100027227137393865882696080276362531*
       Zeta[3])/18522291181765897627509561753600) + 
   sw^22*(-1382419345661369969981389183/1869441880190251447080000 + 
     (1144628687079695406573317*Cl2)/(95379687764808747300*Sqrt[3]) - 
     (368*Cl2^2)/693 + (5164467758566223*Pi^2)/526456215164880 - 
     (6509*Pi^4)/93555 + (368*Pi^2*Log[2])/189 + 
     (4423347787/286053768 + (92*Pi^2)/189)*Log[mu2/mt2] - 
     (18971487995036*Zeta[3])/3652293645) - 
   (193359357869684029532519150258557*Zeta[3])/
    334017085272757804497213849600 + 
   sw^24*(60105188941798694347016921/934720940095125723540000 - 
     (49766464655638930720579*Cl2)/(47689843882404373650*Sqrt[3]) + 
     (32*Cl2^2)/693 - (224542076459401*Pi^2)/263228107582440 + 
     (566*Pi^4)/93555 - (32*Pi^2*Log[2])/189 + 
     (-192319469/143026884 - (8*Pi^2)/189)*Log[mu2/mt2] + 
     (1649694608264*Zeta[3])/3652293645) + 
   sw^4*(60105188941798694347016921/24278465976496772040000 - 
     (49766464655638930720579*Cl2)/(1238697243698814900*Sqrt[3]) + 
     (16*Cl2^2)/9 - (224542076459401*Pi^2)/6837093703440 + (283*Pi^4)/1215 - 
     (176*Pi^2*Log[2])/27 + (-192319469/3714984 - (44*Pi^2)/27)*
      Log[mu2/mt2] + (824847304132*Zeta[3])/47432385) + 
   sw^20*(60105188941798694347016921/15449932894134309480000 - 
     (49766464655638930720579*Cl2)/(788261882353791300*Sqrt[3]) + 
     (176*Cl2^2)/63 - (224542076459401*Pi^2)/4350877811280 + 
     (3113*Pi^4)/8505 - (1936*Pi^2*Log[2])/189 + 
     (-2115514159/26004888 - (484*Pi^2)/189)*Log[mu2/mt2] + 
     (824847304132*Zeta[3])/30184245) + 
   sw^8*(60105188941798694347016921/2832487697257956738000 - 
     (49766464655638930720579*Cl2)/(144514678431528405*Sqrt[3]) + 
     (320*Cl2^2)/21 - (224542076459401*Pi^2)/797660932068 + (1132*Pi^4)/567 - 
     (3520*Pi^2*Log[2])/63 + (-961597345/2167074 - (880*Pi^2)/63)*
      Log[mu2/mt2] + (3299389216528*Zeta[3])/22135113) + 
   sw^16*(60105188941798694347016921/2265990157806365390400 - 
     (49766464655638930720579*Cl2)/(115611742745222724*Sqrt[3]) + 
     (400*Cl2^2)/21 - (1122710382297005*Pi^2)/3190643728272 + 
     (1415*Pi^4)/567 - (4400*Pi^2*Log[2])/63 + 
     (-4807986725/8668296 - (1100*Pi^2)/63)*Log[mu2/mt2] + 
     (4124236520660*Zeta[3])/22135113) + 
   sw^12*(60105188941798694347016921/1348803665360931780000 - 
     (49766464655638930720579*Cl2)/(68816513538823050*Sqrt[3]) + 32*Cl2^2 - 
     (224542076459401*Pi^2)/379838539080 + (566*Pi^4)/135 - 
     (352*Pi^2*Log[2])/3 + (-192319469/206388 - (88*Pi^2)/3)*Log[mu2/mt2] + 
     (1649694608264*Zeta[3])/5270265) + 
   nf*(14613668692216519912895134483/480147747635853284152575009600 + 
     (299815867226*Pi^2)/10435726726425 + 
     (986578516434087478739/24212616749712124133400 + (8*Pi^2)/6237)*
      Log[mu2/mt2] + sw^12*(1508364633887/35756721000 + 
       (16143032*Pi^2)/405405 + (192319469/3405402 + (16*Pi^2)/9)*
        Log[mu2/mt2] - (64*Zeta[3])/3) + sw^16*(1508364633887/60071291280 + 
       (40357580*Pi^2)/1702701 + (4807986725/143026884 + (200*Pi^2)/189)*
        Log[mu2/mt2] - (800*Zeta[3])/63) + 
     sw^8*(1508364633887/75089114100 + (32286064*Pi^2)/1702701 + 
       (961597345/35756721 + (160*Pi^2)/189)*Log[mu2/mt2] - 
       (640*Zeta[3])/63) + sw^20*(1508364633887/409576986000 + 
       (8071516*Pi^2)/2321865 + (192319469/39007332 + (88*Pi^2)/567)*
        Log[mu2/mt2] - (352*Zeta[3])/189) + 
     sw^4*(1508364633887/643620978000 + (8071516*Pi^2)/3648645 + 
       (192319469/61297236 + (8*Pi^2)/81)*Log[mu2/mt2] - (32*Zeta[3])/27) + 
     sw^24*(1508364633887/24779407653000 + (16143032*Pi^2)/280945665 + 
       (192319469/2359943586 + (16*Pi^2)/6237)*Log[mu2/mt2] - 
       (64*Zeta[3])/2079) + sw^2*(-19235269077117733525438831970947/
        48614959448130145020448219722000 - (3897611076428*Pi^2)/
        10435726726425 + (-19238327475953980242593/36318925124568186200100 - 
         (104*Pi^2)/6237)*Log[mu2/mt2] + (416*Zeta[3])/2079) + 
     sw^22*(-34692386579401/49558815306000 - (185644868*Pi^2)/280945665 + 
       (-4423347787/4719887172 - (184*Pi^2)/6237)*Log[mu2/mt2] + 
       (736*Zeta[3])/2079) - (32*Zeta[3])/2079 + 
     sw^6*(-1508364633887/180213873840 - (40357580*Pi^2)/5108103 + 
       (-4807986725/429080652 - (200*Pi^2)/567)*Log[mu2/mt2] + 
       (800*Zeta[3])/189) + sw^18*(-1508364633887/128724195600 - 
       (8071516*Pi^2)/729729 + (-961597345/61297236 - (40*Pi^2)/81)*
        Log[mu2/mt2] + (160*Zeta[3])/27) + 
     sw^10*(-25642198776079/750891141000 - (274431544*Pi^2)/8513505 + 
       (-3269430973/71513442 - (272*Pi^2)/189)*Log[mu2/mt2] + 
       (1088*Zeta[3])/63) + sw^14*(-28658928043853/750891141000 - 
       (306717608*Pi^2)/8513505 + (-3654069911/71513442 - (304*Pi^2)/189)*
        Log[mu2/mt2] + (1216*Zeta[3])/63))) + 
 alpSb4Pi^2*mZmt^13*
  (233104985148630261390283711153965853660690448760398382493046713/
    201061305040907040369523027593099156984710689902821376000000 - 
   (166891922616697860812969*Cl2)/(297144411882673405050*Sqrt[3]) + 
   (32*Cl2^2)/1755 - (527400508850279951*Pi^2)/1481455766083293000 + 
   (566*Pi^4)/236925 - (42791024*Pi^2*Log[2])/586705275 + 
   (-1827012986908587625591/3335071177646298090000 - (88*Pi^2)/5265)*
    Log[mu2/mt2] - (2776009307387*Log[mZmt])/5195014719025964332500 - 
   Log[mZmt]^2/517474052550 + 
   sw^14*(-1114114855748235223505814419/11030360744129543066250 + 
     (1335135380933582886503752*Cl2)/(900437611765676985*Sqrt[3]) - 
     (5632*Cl2^2)/117 + (141984291359678*Pi^2)/151072146225 - 
     (99616*Pi^4)/15795 + (22528*Pi^2*Log[2])/117 + 
     (218268598204/150921225 + (15488*Pi^2)/351)*Log[mu2/mt2] - 
     (19169586749696*Zeta[3])/30184245) + 
   sw^10*(-1114114855748235223505814419/16341275176488211950000 + 
     (166891922616697860812969*Cl2)/(166747705882532775*Sqrt[3]) - 
     (2112*Cl2^2)/65 + (70992145679839*Pi^2)/111905293500 - 
     (12452*Pi^4)/2925 + (8448*Pi^2*Log[2])/65 + 
     (54567149551/55896750 + (1936*Pi^2)/65)*Log[mu2/mt2] - 
     (2396198343712*Zeta[3])/5589675) + 
   sw^18*(-1114114855748235223505814419/24066241623555366690000 + 
     (166891922616697860812969*Cl2)/(245573894117911905*Sqrt[3]) - 
     (7744*Cl2^2)/351 + (70992145679839*Pi^2)/164805977700 - 
     (136972*Pi^4)/47385 + (30976*Pi^2*Log[2])/351 + 
     (600238645061/905527350 + (21296*Pi^2)/1053)*Log[mu2/mt2] - 
     (26358181780832*Zeta[3])/90552735) + 
   sw^6*(-1114114855748235223505814419/82727705580971572996875 + 
     (2670270761867165773007504*Cl2)/(13506564176485154775*Sqrt[3]) - 
     (11264*Cl2^2)/1755 + (283968582719356*Pi^2)/2266082193375 - 
     (199232*Pi^4)/236925 + (45056*Pi^2*Log[2])/1755 + 
     (436537196408/2263818375 + (30976*Pi^2)/5265)*Log[mu2/mt2] - 
     (38339173499392*Zeta[3])/452763675) + 
   sw^22*(-1114114855748235223505814419/202223280309041622881250 + 
     (1335135380933582886503752*Cl2)/(16508022882370744725*Sqrt[3]) - 
     (512*Cl2^2)/195 + (141984291359678*Pi^2)/2769656014125 - 
     (9056*Pi^4)/26325 + (2048*Pi^2*Log[2])/195 + 
     (218268598204/2766889125 + (1408*Pi^2)/585)*Log[mu2/mt2] - 
     (19169586749696*Zeta[3])/553377825) + 
   sw^2*(126133661333994084548934831139513191330164950636205248489628513/
      43982160477698415080833162285990440590405463416242176000000 + 
     (166891922616697860812969*Cl2)/(21224600848762386075*Sqrt[3]) - 
     (448*Cl2^2)/1755 + (1582201800706084073*Pi^2)/317454807017848500 - 
     (7924*Pi^4)/236925 + (12580564096*Pi^2*Log[2])/12320810775 + 
     (58249949438075661251/7595050758809889375 + (1232*Pi^2)/5265)*
      Log[mu2/mt2] - (69778893293*Log[mZmt])/7792522078538946498750 + 
     (2*Log[mZmt]^2)/776211078825 - (5342298867822388750449491491633093*
       Zeta[3])/861765613599147976547735961600) + 
   sw^26*(-1114114855748235223505814419/14560076182250996847450000 + 
     (166891922616697860812969*Cl2)/(148572205941336702525*Sqrt[3]) - 
     (64*Cl2^2)/1755 + (70992145679839*Pi^2)/99707616508500 - 
     (1132*Pi^4)/236925 + (256*Pi^2*Log[2])/1755 + 
     (54567149551/49804004250 + (176*Pi^2)/5265)*Log[mu2/mt2] - 
     (2396198343712*Zeta[3])/4980400425) - 
   (410757190398536662340264159304264547*Zeta[3])/
    593494231278717562978962505728000 + 
   sw^24*(1114114855748235223505814419/1164806094580079747796000 - 
     (166891922616697860812969*Cl2)/(11885776475306936202*Sqrt[3]) + 
     (160*Cl2^2)/351 - (70992145679839*Pi^2)/7976609320680 + 
     (566*Pi^4)/9477 - (640*Pi^2*Log[2])/351 + 
     (-54567149551/3984320340 - (440*Pi^2)/1053)*Log[mu2/mt2] + 
     (1198099171856*Zeta[3])/199216017) + 
   sw^4*(1114114855748235223505814419/323557248494466596610000 - 
     (166891922616697860812969*Cl2)/(3301604576474148945*Sqrt[3]) + 
     (64*Cl2^2)/39 - (70992145679839*Pi^2)/2215724811300 + (1132*Pi^4)/5265 - 
     (256*Pi^2*Log[2])/39 + (-54567149551/1106755650 - (176*Pi^2)/117)*
      Log[mu2/mt2] + (2396198343712*Zeta[3])/110675565) + 
   sw^20*(25624641682209410140633731637/1323643289295545167950000 - 
     (3838514220184050798698287*Cl2)/(13506564176485154775*Sqrt[3]) + 
     (16192*Cl2^2)/1755 - (1632819350636297*Pi^2)/9064328773500 + 
     (286396*Pi^4)/236925 - (64768*Pi^2*Log[2])/1755 + 
     (-1255044439673/4527636750 - (44528*Pi^2)/5265)*Log[mu2/mt2] + 
     (55112561905376*Zeta[3])/452763675) + 
   sw^8*(18939952547719998799598845123/529457315718218067180000 - 
     (2837162684483863633820473*Cl2)/(5402625670594061910*Sqrt[3]) + 
     (5984*Cl2^2)/351 - (1206866476557263*Pi^2)/3625731509400 + 
     (105842*Pi^4)/47385 - (23936*Pi^2*Log[2])/351 + 
     (-927641542367/1811054700 - (16456*Pi^2)/1053)*Log[mu2/mt2] + 
     (20367685921552*Zeta[3])/90552735) + 
   sw^16*(1114114855748235223505814419/14006807294132753100000 - 
     (166891922616697860812969*Cl2)/(142926605042170950*Sqrt[3]) + 
     (2464*Cl2^2)/65 - (70992145679839*Pi^2)/95918823000 + 
     (43582*Pi^4)/8775 - (9856*Pi^2*Log[2])/65 + 
     (-54567149551/47911500 - (6776*Pi^2)/195)*Log[mu2/mt2] + 
     (1198099171856*Zeta[3])/2395575) + 
   sw^12*(21168182259216469246610473961/220607214882590861325000 - 
     (6341893059434518710892822*Cl2)/(4502188058828384925*Sqrt[3]) + 
     (26752*Cl2^2)/585 - (1348850767916941*Pi^2)/1510721462250 + 
     (473176*Pi^4)/78975 - (107008*Pi^2*Log[2])/585 + 
     (-1036775841469/754606125 - (73568*Pi^2)/1755)*Log[mu2/mt2] + 
     (91055537061056*Zeta[3])/150921225) + 
   nf*(5701764965541387247910484479471/315681554857987954678235193000000 + 
     (128781940088*Pi^2)/5285627822475 + 
     (1827012986908587625591/55028674431163918485000 + (16*Pi^2)/15795)*
      Log[mu2/mt2] + sw^12*(78962392955053/1743140148750 + 
       (263492608*Pi^2)/4312035 + (2073551682938/24902002125 + 
         (13376*Pi^2)/5265)*Log[mu2/mt2] - (53504*Zeta[3])/1755) + 
     sw^16*(4155915418687/110675565000 + (3467008*Pi^2)/68445 + 
       (54567149551/790539750 + (1232*Pi^2)/585)*Log[mu2/mt2] - 
       (4928*Zeta[3])/195) + sw^8*(70650562117679/4183536357000 + 
       (58939136*Pi^2)/2587221 + (927641542367/29882402550 + 
         (2992*Pi^2)/3159)*Log[mu2/mt2] - (11968*Zeta[3])/1053) + 
     sw^20*(95586054629801/10458840892500 + (159482368*Pi^2)/12936105 + 
       (1255044439673/74706006375 + (8096*Pi^2)/15795)*Log[mu2/mt2] - 
       (32384*Zeta[3])/5265) + sw^4*(4155915418687/2556605551500 + 
       (6934016*Pi^2)/3162159 + (54567149551/18261468225 + (32*Pi^2)/351)*
        Log[mu2/mt2] - (128*Zeta[3])/117) + 
     sw^24*(4155915418687/9203779985400 + (17335040*Pi^2)/28459431 + 
       (54567149551/65741285610 + (80*Pi^2)/3159)*Log[mu2/mt2] - 
       (320*Zeta[3])/1053) + sw^26*(-4155915418687/115047249817500 - 
       (6934016*Pi^2)/142297155 + (-54567149551/821766070125 - 
         (32*Pi^2)/15795)*Log[mu2/mt2] + (128*Zeta[3])/5265) + 
     sw^2*(-11017401979468361003180178169/43570328697734811558460875000 - 
       (1802947813312*Pi^2)/5285627822475 + 
       (-116499898876151322502/250636675040726349375 - (224*Pi^2)/15795)*
        Log[mu2/mt2] + (896*Zeta[3])/5265) - (64*Zeta[3])/5265 + 
     sw^22*(-8311830837374/3195756939375 - (55472128*Pi^2)/15810795 + 
       (-436537196408/91307341125 - (256*Pi^2)/1755)*Log[mu2/mt2] + 
       (1024*Zeta[3])/585) + sw^6*(-16623661674748/2614710223125 - 
       (110944256*Pi^2)/12936105 + (-873074392816/74706006375 - 
         (5632*Pi^2)/15795)*Log[mu2/mt2] + (22528*Zeta[3])/5265) + 
     sw^18*(-4155915418687/190160743500 - (76274176*Pi^2)/2587221 + 
       (-54567149551/1358291025 - (3872*Pi^2)/3159)*Log[mu2/mt2] + 
       (15488*Zeta[3])/1053) + sw^10*(-4155915418687/129121492500 - 
       (6934016*Pi^2)/159705 + (-54567149551/922296375 - (352*Pi^2)/195)*
        Log[mu2/mt2] + (1408*Zeta[3])/65) + 
     sw^14*(-8311830837374/174314014875 - (55472128*Pi^2)/862407 + 
       (-436537196408/4980400425 - (2816*Pi^2)/1053)*Log[mu2/mt2] + 
       (11264*Zeta[3])/351))) + alpSb4Pi^2*mZmt^14*
  (58461060060959111724475774730743220088659033229894745027982563647579767/
    43937010151038428995847782194914134243712976783717598431805440000000 - 
   (1097462365936789326758969*Cl2)/(1828580996201067108000*Sqrt[3]) + 
   (4*Cl2^2)/273 - (65396082488068381967*Pi^2)/217072255409257248000 + 
   (283*Pi^4)/147420 - (38779376*Pi^2*Log[2])/610775235 + 
   (-23638998979563103186241749/52227214641941028089400000 - (11*Pi^2)/819)*
    Log[mu2/mt2] - (763205500299059*Log[mZmt])/6761559038465579529431250 + 
   (8*Log[mZmt]^2)/23224728310875 + 
   sw^14*(-13469942370027546592723902077/59105648362054694400000 + 
     (1097462365936789326758969*Cl2)/(355202213714271000*Sqrt[3]) - 
     (528*Cl2^2)/7 + (98045108641163933*Pi^2)/63217882728000 - 
     (3113*Pi^4)/315 + (2288*Pi^2*Log[2])/7 + 
     (112210143797/48157200 + (484*Pi^2)/7)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/859950) + 
   sw^18*(-309808674510633571632649747771/2127803341033968998400000 + 
     (25241634416546154515456287*Cl2)/(12787279693713756000*Sqrt[3]) - 
     (1012*Cl2^2)/21 + (2255037498746770459*Pi^2)/2275843778208000 - 
     (71599*Pi^4)/11340 + (13156*Pi^2*Log[2])/63 + 
     (2580833307331/1733659200 + (2783*Pi^2)/63)*Log[mu2/mt2] - 
     (25925354828027*Zeta[3])/30958200) + 
   sw^10*(-255928905030523385261754139463/2127803341033968998400000 + 
     (20851784952798997208420411*Cl2)/(12787279693713756000*Sqrt[3]) - 
     (836*Cl2^2)/21 + (1862857064182114727*Pi^2)/2275843778208000 - 
     (59147*Pi^4)/11340 + (10868*Pi^2*Log[2])/63 + 
     (2131992732143/1733659200 + (2299*Pi^2)/63)*Log[mu2/mt2] - 
     (21416597466631*Zeta[3])/30958200) + 
   sw^22*(-13469942370027546592723902077/468116735027473179648000 + 
     (1097462365936789326758969*Cl2)/(2813201532617026320*Sqrt[3]) - 
     (200*Cl2^2)/21 + (98045108641163933*Pi^2)/500685631205760 - 
     (1415*Pi^4)/1134 + (2600*Pi^2*Log[2])/63 + 
     (112210143797/381405024 + (550*Pi^2)/63)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/6810804) + 
   sw^6*(-228989020290468292076306335309/11702918375686829491200000 + 
     (18656860220925418554902473*Cl2)/(70330038315425658000*Sqrt[3]) - 
     (136*Cl2^2)/21 + (98045108641163933*Pi^2)/736302398832000 - 
     (4811*Pi^4)/5670 + (1768*Pi^2*Log[2])/63 + 
     (1907572444549/9535125600 + (374*Pi^2)/63)*Log[mu2/mt2] - 
     (19162218785933*Zeta[3])/170270100) + 
   sw^2*(18369511236461181682564315368959712577070245237004196069024162012871\
1/57209648634164621088343466399627778963167938520465622958080000000 + 
     (1097462365936789326758969*Cl2)/(121905399746737807200*Sqrt[3]) - 
     (20*Cl2^2)/91 + (76699112989945793089*Pi^2)/16972727789201184000 - 
     (283*Pi^4)/9828 + (26176080604*Pi^2*Log[2])/27484885575 + 
     (36681212906460460060914769/5402815307787002905800000 + (55*Pi^2)/273)*
      Log[mu2/mt2] + (15950763666056*Log[mZmt])/10142338557698369294146875 - 
     (32*Log[mZmt]^2)/69674184932625 - 
     (288411635831070924652910636203579972669*Zeta[3])/
      40951101958231511845548412895232000) + 
   sw^26*(-13469942370027546592723902077/11269476954365095065600000 + 
     (1097462365936789326758969*Cl2)/(67725222081521004000*Sqrt[3]) - 
     (36*Cl2^2)/91 + (98045108641163933*Pi^2)/12053542973472000 - 
     (283*Pi^4)/5460 + (12*Pi^2*Log[2])/7 + 
     (112210143797/9181972800 + (33*Pi^2)/91)*Log[mu2/mt2] - 
     (1127189340349*Zeta[3])/163963800) - 
   (82639369007411770931928709373210057028017*Zeta[3])/
    101340326979303581313783805778067456000 + 
   sw^28*(13469942370027546592723902077/152137938883928783385600000 - 
     (1097462365936789326758969*Cl2)/(914290498100533554000*Sqrt[3]) + 
     (8*Cl2^2)/273 - (98045108641163933*Pi^2)/162722830141872000 + 
     (283*Pi^4)/73710 - (8*Pi^2*Log[2])/63 + 
     (-112210143797/123956632800 - (22*Pi^2)/819)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/2213511300) + 
   sw^4*(13469942370027546592723902077/2925729593921707372800000 - 
     (1097462365936789326758969*Cl2)/(17582509578856414500*Sqrt[3]) + 
     (32*Cl2^2)/21 - (98045108641163933*Pi^2)/3129285195036000 + 
     (566*Pi^4)/2835 - (416*Pi^2*Log[2])/63 + 
     (-112210143797/2383781400 - (88*Pi^2)/63)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/42567525) + 
   sw^24*(13469942370027546592723902077/1800448980874896844800000 - 
     (14267010757178261247866597*Cl2)/(140660076630851316000*Sqrt[3]) + 
     (52*Cl2^2)/21 - (98045108641163933*Pi^2)/1925713966176000 + 
     (3679*Pi^4)/11340 - (676*Pi^2*Log[2])/63 + 
     (-112210143797/1466942400 - (143*Pi^2)/63)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/26195400) + 
   sw^8*(13469942370027546592723902077/236422593448218777600000 - 
     (1097462365936789326758969*Cl2)/(1420808854857084000*Sqrt[3]) + 
     (132*Cl2^2)/7 - (98045108641163933*Pi^2)/252871530912000 + 
     (3113*Pi^4)/1260 - (572*Pi^2*Log[2])/7 + 
     (-112210143797/192628800 - (121*Pi^2)/7)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/3439800) + 
   sw^20*(13469942370027546592723902077/177316945086164083200000 - 
     (1097462365936789326758969*Cl2)/(1065606641142813000*Sqrt[3]) + 
     (176*Cl2^2)/7 - (98045108641163933*Pi^2)/189653648184000 + 
     (3113*Pi^4)/945 - (2288*Pi^2*Log[2])/21 + 
     (-112210143797/144471600 - (484*Pi^2)/21)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/2579850) + 
   sw^12*(13469942370027546592723902077/70926778034465633280000 - 
     (1097462365936789326758969*Cl2)/(426242656457125200*Sqrt[3]) + 
     (440*Cl2^2)/7 - (98045108641163933*Pi^2)/75861459273600 + 
     (3113*Pi^4)/378 - (5720*Pi^2*Log[2])/21 + 
     (-112210143797/57788640 - (1210*Pi^2)/21)*Log[mu2/mt2] + 
     (1127189340349*Zeta[3])/1031940) + 
   sw^16*(13469942370027546592723902077/64478889122241484800000 - 
     (1097462365936789326758969*Cl2)/(387493324051932000*Sqrt[3]) + 
     (484*Cl2^2)/7 - (98045108641163933*Pi^2)/68964962976000 + 
     (34243*Pi^4)/3780 - (6292*Pi^2*Log[2])/21 + 
     (-1234311581767/577886400 - (1331*Pi^2)/21)*Log[mu2/mt2] + 
     (12399082743839*Zeta[3])/10319400) + 
   nf*(641887438880823171355371228312157031/
      69210024087065279183656283713320000000 + (1329912560531*Pi^2)/
      63584145064440 + (23638998979563103186241749/
        861749041592026963475100000 + (2*Pi^2)/2457)*Log[mu2/mt2] + 
     sw^16*(191207208433327/4368821184000 + (67902769*Pi^2)/687960 + 
       (112210143797/866829600 + (242*Pi^2)/63)*Log[mu2/mt2] - 
       (968*Zeta[3])/21) + sw^12*(191207208433327/4805703302400 + 
       (6172979*Pi^2)/68796 + (112210143797/953512560 + (220*Pi^2)/63)*
        Log[mu2/mt2] - (880*Zeta[3])/21) + 
     sw^20*(191207208433327/12014258256000 + (6172979*Pi^2)/171990 + 
       (112210143797/2383781400 + (88*Pi^2)/63)*Log[mu2/mt2] - 
       (352*Zeta[3])/21) + sw^8*(191207208433327/16019011008000 + 
       (6172979*Pi^2)/229320 + (112210143797/3178375200 + (22*Pi^2)/21)*
        Log[mu2/mt2] - (88*Zeta[3])/7) + 
     sw^24*(191207208433327/121990929984000 + (6172979*Pi^2)/1746360 + 
       (112210143797/24204549600 + (26*Pi^2)/189)*Log[mu2/mt2] - 
       (104*Zeta[3])/63) + sw^4*(191207208433327/198235261224000 + 
       (6172979*Pi^2)/2837835 + (112210143797/39332393100 + (16*Pi^2)/189)*
        Log[mu2/mt2] - (64*Zeta[3])/63) + 
     sw^28*(191207208433327/10308233583648000 + (6172979*Pi^2)/147567420 + 
       (112210143797/2045284441200 + (4*Pi^2)/2457)*Log[mu2/mt2] - 
       (16*Zeta[3])/819) + sw^2*(-996032431526199953177784823011238511/
        7159657664179166812102374177240000000 - (897691072260233*Pi^2)/
        2861286527899800 + (-36681212906460460060914769/
          89146452578485547945700000 - (10*Pi^2)/819)*Log[mu2/mt2] + 
       (40*Zeta[3])/273) + sw^26*(-191207208433327/763572858048000 - 
       (6172979*Pi^2)/10930920 + (-112210143797/151502551200 - (2*Pi^2)/91)*
        Log[mu2/mt2] + (24*Zeta[3])/91) - (8*Zeta[3])/819 + 
     sw^6*(-3250522543366559/792941044896000 - (104940643*Pi^2)/11351340 + 
       (-1907572444549/157329572400 - (68*Pi^2)/189)*Log[mu2/mt2] + 
       (272*Zeta[3])/63) + sw^22*(-191207208433327/31717641795840 - 
       (30864895*Pi^2)/2270268 + (-112210143797/6293182896 - (100*Pi^2)/189)*
        Log[mu2/mt2] + (400*Zeta[3])/63) + 
     sw^10*(-3632936960233213/144171099072000 - (117286601*Pi^2)/2063880 + 
       (-2131992732143/28605376800 - (418*Pi^2)/189)*Log[mu2/mt2] + 
       (1672*Zeta[3])/63) + sw^18*(-4397765793966521/144171099072000 - 
       (141978517*Pi^2)/2063880 + (-2580833307331/28605376800 - 
         (506*Pi^2)/189)*Log[mu2/mt2] + (2024*Zeta[3])/63) + 
     sw^14*(-191207208433327/4004752752000 - (6172979*Pi^2)/57330 + 
       (-112210143797/794593800 - (88*Pi^2)/21)*Log[mu2/mt2] + 
       (352*Zeta[3])/7))) + alpSb4Pi^2*mZmt^15*
  (18063148196821876011772089538948945627277479575936805051019794482787133308\
7929/
    1193826640925471650336611628405578143055721609224377789560315812249600000\
00 - (439531771032265947351719863*Cl2)/(686997880272740912475600*Sqrt[3]) + 
   (64*Cl2^2)/5355 - (183320837709785634202051*Pi^2)/
    710581853615753423304000 + (1132*Pi^4)/722925 - 
   (2262890816*Pi^2*Log[2])/40572926325 + 
   (-911407464670311839780057303/2407808510928460730890800000 - 
     (176*Pi^2)/16065)*Log[mu2/mt2] - (2216435226589447*Log[mZmt])/
    95694953639464464945660000 - Log[mZmt]^2/15904587119400 + 
   sw^14*(-13508718648480297247441952554789/28533923401876927070400000 + 
     (439531771032265947351719863*Cl2)/(72790620923155426200*Sqrt[3]) - 
     (201344*Cl2^2)/1785 + (466627912613043157*Pi^2)/191643022116000 - 
     (3561272*Pi^4)/240975 + (402688*Pi^2*Log[2])/765 + 
     (16451417461831/4605032250 + (553696*Pi^2)/5355)*Log[mu2/mt2] - 
     (218603358142994*Zeta[3])/86028075) + 
   sw^18*(-13508718648480297247441952554789/33629266866497806904400000 + 
     (439531771032265947351719863*Cl2)/(85788946088004609450*Sqrt[3]) - 
     (73216*Cl2^2)/765 + (466627912613043157*Pi^2)/225864990351000 - 
     (1295008*Pi^4)/103275 + (1025024*Pi^2*Log[2])/2295 + 
     (2991166811242/986792625 + (201344*Pi^2)/2295)*Log[mu2/mt2] - 
     (79492130233816*Zeta[3])/36869175) + 
   sw^10*(-13508718648480297247441952554789/67258533732995613808800000 + 
     (439531771032265947351719863*Cl2)/(171577892176009218900*Sqrt[3]) - 
     (36608*Cl2^2)/765 + (466627912613043157*Pi^2)/451729980702000 - 
     (647504*Pi^4)/103275 + (512512*Pi^2*Log[2])/2295 + 
     (1495583405621/986792625 + (100672*Pi^2)/2295)*Log[mu2/mt2] - 
     (39746065116908*Zeta[3])/36869175) + 
   sw^22*(-13508718648480297247441952554789/113822134009684884907200000 + 
     (439531771032265947351719863*Cl2)/(290362586759400216600*Sqrt[3]) - 
     (21632*Cl2^2)/765 + (466627912613043157*Pi^2)/764466121188000 - 
     (382616*Pi^4)/103275 + (302848*Pi^2*Log[2])/2295 + 
     (1495583405621/1669956750 + (59488*Pi^2)/2295)*Log[mu2/mt2] - 
     (258349423259902*Zeta[3])/405560925) + 
   sw^6*(-13508718648480297247441952554789/493229247375301167931200000 + 
     (439531771032265947351719863*Cl2)/(1258237875957400938600*Sqrt[3]) - 
     (1664*Cl2^2)/255 + (466627912613043157*Pi^2)/3312686525148000 - 
     (29432*Pi^4)/34425 + (23296*Pi^2*Log[2])/765 + 
     (1495583405621/7236479250 + (4576*Pi^2)/765)*Log[mu2/mt2] - 
     (19873032558454*Zeta[3])/135186975) + 
   sw^26*(-13508718648480297247441952554789/1373995760545481824951200000 + 
     (439531771032265947351719863*Cl2)/(3505091225881331186100*Sqrt[3]) - 
     (1792*Cl2^2)/765 + (466627912613043157*Pi^2)/9228198177198000 - 
     (31696*Pi^4)/103275 + (25088*Pi^2*Log[2])/2295 + 
     (1495583405621/20158763625 + (4928*Pi^2)/2295)*Log[mu2/mt2] - 
     (39746065116908*Zeta[3])/753184575) + 
   sw^2*(27840823658468123600146300852800800867268776527146073324601301832186\
57151551/
      77893908576867999163446500479759562905421396206260913467190935552000000\
0 + (439531771032265947351719863*Cl2)/(42937367517046307029725*Sqrt[3]) - 
     (1024*Cl2^2)/5355 + (183320840406935606328661*Pi^2)/
      44411365850984588956500 - (18112*Pi^4)/722925 + 
     (7241250752*Pi^2*Log[2])/8114585265 + 
     (1603649593376688983661413/264788325981868848705000 + (2816*Pi^2)/16065)*
      Log[mu2/mt2] - (122025060941339*Log[mZmt])/
      430627291377590092255470000 + Log[mZmt]^2/11928440339550 - 
     (2224786515741452826575670893596896505297568983*Zeta[3])/
      279886392297301214114622597127364149248000) + 
   sw^30*(-13508718648480297247441952554789/134651584533457218845217600000 + 
     (439531771032265947351719863*Cl2)/(343498940136370456237800*Sqrt[3]) - 
     (128*Cl2^2)/5355 + (466627912613043157*Pi^2)/904363421365404000 - 
     (2264*Pi^4)/722925 + (256*Pi^2*Log[2])/2295 + 
     (1495583405621/1975558835250 + (352*Pi^2)/16065)*Log[mu2/mt2] - 
     (19873032558454*Zeta[3])/36906044175) - 
   (3024588037772476710874023697548360504603850177*Zeta[3])/
    3191348289183020740249489843107416506368000 + 
   sw^28*(391752840805928620175816624088881/269303169066914437690435200000 - 
     (12746421359935712473199876027*Cl2)/(686997880272740912475600*Sqrt[3]) + 
     (1856*Cl2^2)/5355 - (13532209465778251553*Pi^2)/1808726842730808000 + 
     (32828*Pi^4)/722925 - (3712*Pi^2*Log[2])/2295 + 
     (-43371918763009/3951117670500 - (5104*Pi^2)/16065)*Log[mu2/mt2] + 
     (288158972097583*Zeta[3])/36906044175) + 
   sw^4*(13508718648480297247441952554789/2263051840898440652860800000 - 
     (439531771032265947351719863*Cl2)/(5773091430863369012400*Sqrt[3]) + 
     (64*Cl2^2)/45 - (466627912613043157*Pi^2)/15199385233032000 + 
     (1132*Pi^4)/6075 - (896*Pi^2*Log[2])/135 + 
     (-1495583405621/33202669500 - (176*Pi^2)/135)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/310134825) + 
   sw^24*(13508718648480297247441952554789/328819498250200778620800000 - 
     (439531771032265947351719863*Cl2)/(838825250638267292400*Sqrt[3]) + 
     (832*Cl2^2)/85 - (466627912613043157*Pi^2)/2208457683432000 + 
     (14716*Pi^4)/11475 - (11648*Pi^2*Log[2])/255 + 
     (-1495583405621/4824319500 - (2288*Pi^2)/255)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/45062325) + 
   sw^8*(256665654321125647701397098540991/2959375484251807007587200000 - 
     (8351103649613052999682677397*Cl2)/(7549427255744405631600*Sqrt[3]) + 
     (15808*Cl2^2)/765 - (8865930339647819983*Pi^2)/19876119150888000 + 
     (279604*Pi^4)/103275 - (221312*Pi^2*Log[2])/2295 + 
     (-28416084706799/43418875500 - (43472*Pi^2)/2295)*Log[mu2/mt2] + 
     (188793809305313*Zeta[3])/405560925) + 
   sw^20*(13508718648480297247441952554789/53806826986396491047040000 - 
     (439531771032265947351719863*Cl2)/(137262313740807375120*Sqrt[3]) + 
     (9152*Cl2^2)/153 - (466627912613043157*Pi^2)/361383984561600 + 
     (161876*Pi^4)/20655 - (128128*Pi^2*Log[2])/459 + 
     (-1495583405621/789434100 - (25168*Pi^2)/459)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/7373835) + 
   sw^12*(13508718648480297247441952554789/38433447847426065033600000 - 
     (439531771032265947351719863*Cl2)/(98044509814862410800*Sqrt[3]) + 
     (64064*Cl2^2)/765 - (466627912613043157*Pi^2)/258131417544000 + 
     (1133132*Pi^4)/103275 - (896896*Pi^2*Log[2])/2295 + 
     (-1495583405621/563881500 - (176176*Pi^2)/2295)*Log[mu2/mt2] + 
     (9936516279227*Zeta[3])/5267025) + 
   sw^16*(310700528915046836691164908760147/627746314841292395548800000 - 
     (10109230733742116789089556849*Cl2)/(1601393660309419376400*Sqrt[3]) + 
     (210496*Cl2^2)/1785 - (10732441990099992611*Pi^2)/4216146486552000 + 
     (3723148*Pi^4)/240975 - (420992*Pi^2*Log[2])/765 + 
     (-34398418329283/9210064500 - (578864*Pi^2)/5355)*Log[mu2/mt2] + 
     (228539874422221*Zeta[3])/86028075) + 
   nf*(137702139373321116494669460349292404639/
      46266013794202022912746230068973480000000 + (263084196923906*Pi^2)/
      14499019232723025 + (911407464670311839780057303/
        39728840430319602059698200000 + (32*Pi^2)/48195)*Log[mu2/mt2] + 
     sw^16*(441032700111281/15017822820000 + (3080430986*Pi^2)/17205615 + 
       (34398418329283/151966064250 + (105248*Pi^2)/16065)*Log[mu2/mt2] - 
       (420992*Zeta[3])/5355) + sw^12*(19175334787447/919458540000 + 
       (133931782*Pi^2)/1053405 + (1495583405621/9304044750 + 
         (32032*Pi^2)/6885)*Log[mu2/mt2] - (128128*Zeta[3])/2295) + 
     sw^20*(19175334787447/1287241956000 + (133931782*Pi^2)/1474767 + 
       (1495583405621/13025662650 + (4576*Pi^2)/1377)*Log[mu2/mt2] - 
       (18304*Zeta[3])/459) + sw^8*(364331360961493/70798307580000 + 
       (2544703858*Pi^2)/81112185 + (28416084706799/716411445750 + 
         (7904*Pi^2)/6885)*Log[mu2/mt2] - (31616*Zeta[3])/2295) + 
     sw^24*(19175334787447/7866478620000 + (133931782*Pi^2)/9012465 + 
       (1495583405621/79601271750 + (416*Pi^2)/765)*Log[mu2/mt2] - 
       (1664*Zeta[3])/255) + sw^4*(325980691386599/920377998540000 + 
       (133931782*Pi^2)/62026965 + (1495583405621/547844046750 + 
         (32*Pi^2)/405)*Log[mu2/mt2] - (128*Zeta[3])/135) + 
     sw^28*(556084708835963/6442645989780000 + (3884021678*Pi^2)/7381208835 + 
       (43371918763009/65193441563250 + (928*Pi^2)/48195)*Log[mu2/mt2] - 
       (3712*Zeta[3])/16065) + sw^30*(-19175334787447/3221322994890000 - 
       (267863564*Pi^2)/7381208835 + (-1495583405621/32596720781625 - 
         (64*Pi^2)/48195)*Log[mu2/mt2] + (256*Zeta[3])/16065) + 
     sw^2*(-2665203022618042844512106019444369629/
        55966952170405672878322052502790500000 - (841869455314432*Pi^2)/
        2899803846544605 + (-1603649593376688983661413/
          4369007378700836003632500 - (512*Pi^2)/48195)*Log[mu2/mt2] + 
       (2048*Zeta[3])/16065) - (128*Zeta[3])/16065 + 
     sw^26*(-19175334787447/32870642805000 - (535727128*Pi^2)/150636915 + 
       (-2991166811242/665239199625 - (896*Pi^2)/6885)*Log[mu2/mt2] + 
       (3584*Zeta[3])/2295) + sw^6*(-19175334787447/11799717930000 - 
       (267863564*Pi^2)/27037395 + (-1495583405621/119401907625 - 
         (832*Pi^2)/2295)*Log[mu2/mt2] + (3328*Zeta[3])/765) + 
     sw^22*(-19175334787447/2723011830000 - (3482226332*Pi^2)/81112185 + 
       (-1495583405621/27554286375 - (10816*Pi^2)/6885)*Log[mu2/mt2] + 
       (43264*Zeta[3])/2295) + sw^10*(-19175334787447/1609052445000 - 
       (535727128*Pi^2)/7373835 + (-2991166811242/32564156625 - 
         (18304*Pi^2)/6885)*Log[mu2/mt2] + (73216*Zeta[3])/2295) + 
     sw^18*(-19175334787447/804526222500 - (1071454256*Pi^2)/7373835 + 
       (-5982333622484/32564156625 - (36608*Pi^2)/6885)*Log[mu2/mt2] + 
       (146432*Zeta[3])/2295) + sw^14*(-19175334787447/682628310000 - 
       (2946499204*Pi^2)/17205615 + (-1495583405621/6907548375 - 
         (100672*Pi^2)/16065)*Log[mu2/mt2] + (402688*Zeta[3])/5355))) + 
 alpSb4Pi^2*mZmt*(40363/243 - (1712*Cl2)/(9*Sqrt[3]) + (256*Cl2^2)/27 + 
   (5320*Pi^2)/729 - (4016*Pi^4)/3645 - (64*Pi^2*Log[2])/27 - 
   (256*Pi^2*Log[2]^2)/81 + (256*Log[2]^4)/81 + (116*Log[mZmt]^2)/9 + 
   (2048*PolyLog[4, 1/2])/27 + Log[mu2/mt2]*(88/3 + (352*Pi^2)/81 - 
     (88*Log[mZmt])/3 - (352*Zeta[3])/3) - (24671*Zeta[3])/54 + 
   Log[mZmt]*(-1400/9 + (1120*Zeta[3])/9) + 
   nf*(-1924/243 + (8*Pi^2)/81 - (8*Log[mZmt]^2)/9 + 
     Log[mZmt]*(88/9 - (64*Zeta[3])/9) + (2080*Zeta[3])/81 + 
     Log[mu2/mt2]*(-16/9 - (64*Pi^2)/243 + (16*Log[mZmt])/9 + 
       (64*Zeta[3])/9) + sw^2*(-712/243 + (32*Pi^2)/27 + 
       (32*Log[mZmt]^2)/27 + Log[mu2/mt2]*(160/27 + (128*Pi^2)/243 - 
         (64*Log[mZmt])/27 - (256*Zeta[3])/27) - (2944*Zeta[3])/81 + 
       Log[mZmt]*(-352/27 + (256*Zeta[3])/27))) + 
   sw^2*(100/81 + (3424*Cl2)/(9*Sqrt[3]) - (512*Cl2^2)/27 - 
     (18344*Pi^2)/729 + (8032*Pi^4)/3645 + (256*Pi^2*Log[2])/81 + 
     (512*Pi^2*Log[2]^2)/81 - (512*Log[2]^4)/81 - (560*Log[mZmt]^2)/27 - 
     (4096*PolyLog[4, 1/2])/27 + Log[mZmt]*(688/3 - (4480*Zeta[3])/27) + 
     (12400*Zeta[3])/27 + Log[mu2/mt2]*(-880/9 - (704*Pi^2)/81 + 
       (352*Log[mZmt])/9 + (1408*Zeta[3])/9) - (3200*Zeta[5])/27) + 
   (800*Zeta[5])/9)


==> anc/src/result2/deltar-tb-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1 + mZmt^2*(-2/5 + (103*sw^2)/90 - sw^4) + 
 mZmt^3*(-13/105 + (52*sw^2)/105 - (2*sw^4)/3 + (4*sw^6)/15) + 
 mZmt^4*(-41/756 + (1543*sw^2)/5670 - sw^4/2 + (7*sw^6)/18 - sw^8/9) + 
 mZmt^5*(-131/4620 + (1772*sw^2)/10395 - (2*sw^4)/5 + (16*sw^6)/35 - 
   (9*sw^8)/35 + (2*sw^10)/35) + mZmt^6*(-107/6435 + (20989*sw^2)/180180 - 
   sw^4/3 + sw^6/2 - (5*sw^8)/12 + (11*sw^10)/60 - sw^12/30) + 
 mZmt^7*(-1429/135135 + (34306*sw^2)/405405 - (2*sw^4)/7 + (100*sw^6)/189 - 
   (110*sw^8)/189 + (8*sw^10)/21 - (26*sw^12)/189 + (4*sw^14)/189) + 
 mZmt^8*(-4861/680680 + (590669*sw^2)/9189180 - sw^4/4 + (11*sw^6)/20 - 
   (3*sw^8)/4 + (13*sw^10)/20 - (7*sw^12)/20 + (3*sw^14)/28 - sw^16/70) + 
 mZmt^9*(-16795/3325608 + (104972*sw^2)/2078505 - (2*sw^4)/9 + (56*sw^6)/99 - 
   (91*sw^8)/99 + (98*sw^10)/99 - (70*sw^12)/99 + (32*sw^14)/99 - 
   (17*sw^16)/198 + sw^18/99) + 
 mZmt^10*(-3919/1058148 + (10669579*sw^2)/261891630 - sw^4/5 + (26*sw^6)/45 - 
   (49*sw^8)/45 + (7*sw^10)/5 - (56*sw^12)/45 + (34*sw^14)/45 - 
   (3*sw^16)/10 + (19*sw^18)/270 - sw^20/135) + 
 mZmt^11*(-208011/74364290 + (11232626*sw^2)/334639305 - (2*sw^4)/11 + 
   (84*sw^6)/143 - (180*sw^8)/143 + (1344*sw^10)/715 - (1428*sw^12)/715 + 
   (216*sw^14)/143 - (114*sw^16)/143 + (40*sw^18)/143 - (42*sw^20)/715 + 
   (4*sw^22)/715) + mZmt^12*(-247633/114406600 + (10462503*sw^2)/371821450 - 
   sw^4/6 + (25*sw^6)/42 - (10*sw^8)/7 + (17*sw^10)/7 - 3*sw^12 + 
   (19*sw^14)/7 - (25*sw^16)/14 + (5*sw^18)/6 - (11*sw^20)/42 + 
   (23*sw^22)/462 - sw^24/231) + 
 mZmt^13*(-2674439/1564547400 + (98285657*sw^2)/4106936925 - (2*sw^4)/13 + 
   (352*sw^6)/585 - (187*sw^8)/117 + (198*sw^10)/65 - (836*sw^12)/195 + 
   (176*sw^14)/39 - (231*sw^16)/65 + (242*sw^18)/117 - (506*sw^20)/585 + 
   (16*sw^22)/65 - (5*sw^24)/117 + (2*sw^26)/585) + 
 mZmt^14*(-2423711/1764461790 + (6544020151*sw^2)/317603122200 - sw^4/7 + 
   (17*sw^6)/28 - (99*sw^8)/56 + (209*sw^10)/56 - (165*sw^12)/28 + 
   (99*sw^14)/14 - (363*sw^16)/56 + (253*sw^18)/56 - (33*sw^20)/14 + 
   (25*sw^22)/28 - (13*sw^24)/56 + (27*sw^26)/728 - sw^28/364) + 
 mZmt^15*(-35357669/31556720475 + (113144543*sw^2)/6311344095 - (2*sw^4)/15 + 
   (52*sw^6)/85 - (494*sw^8)/255 + (1144*sw^10)/255 - (2002*sw^12)/255 + 
   (6292*sw^14)/595 - (6578*sw^16)/595 + (2288*sw^18)/255 - (286*sw^20)/51 + 
   (676*sw^22)/255 - (78*sw^24)/85 + (56*sw^26)/255 - (58*sw^28)/1785 + 
   (4*sw^30)/1785) + mZmt*(1/3 + sw^2*(-16/27 + (8*Log[mZmt])/9) - 
   (2*Log[mZmt])/3)


==> anc/src/result2/deltar-tb-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
alpSb4Pi*(-8/3 - (8*Pi^2)/9) + alpSb4Pi*mZmt^2*(-1046/1215 - (4*Pi^2)/9 + 
   (827/729 + (4*Pi^2)/3)*sw^2 + (-50/9 - (8*Pi^2)/9)*sw^4) + 
 alpSb4Pi*mZmt^3*(-11341/9450 - (16*Pi^2)/135 + (28816/6075 + (64*Pi^2)/135)*
    sw^2 + (-200/27 - (16*Pi^2)/27)*sw^4 + (80/27 + (32*Pi^2)/135)*sw^6) + 
 alpSb4Pi*mZmt^4*(-4630271/5953500 - (4*Pi^2)/81 + 
   (17485586/4465125 + (20*Pi^2)/81)*sw^2 + (-1006/135 - (4*Pi^2)/9)*sw^4 + 
   (7042/1215 + (28*Pi^2)/81)*sw^6 + (-2012/1215 - (8*Pi^2)/81)*sw^8) + 
 alpSb4Pi*mZmt^5*(-293347979/589396500 - (8*Pi^2)/315 + 
   (3444298/1148175 + (16*Pi^2)/105)*sw^2 + (-4796/675 - (16*Pi^2)/45)*sw^4 + 
   (38368/4725 + (128*Pi^2)/315)*sw^6 + (-2398/525 - (8*Pi^2)/35)*sw^8 + 
   (4796/4725 + (16*Pi^2)/315)*sw^10) + 
 alpSb4Pi*mZmt^6*(-130603725073/393323931000 - (2*Pi^2)/135 + 
   (211390079683/90767061000 + (14*Pi^2)/135)*sw^2 + 
   (-37883/5670 - (8*Pi^2)/27)*sw^4 + (37883/3780 + (4*Pi^2)/9)*sw^6 + 
   (-37883/4536 - (10*Pi^2)/27)*sw^8 + (416713/113400 + (22*Pi^2)/135)*
    sw^10 + (-37883/56700 - (4*Pi^2)/135)*sw^12) + 
 alpSb4Pi*mZmt^7*(-1421436926347/6135853323600 - (16*Pi^2)/1701 + 
   (304817720657/164353214025 + (128*Pi^2)/1701)*sw^2 + 
   (-23029/3675 - (16*Pi^2)/63)*sw^4 + (46058/3969 + (800*Pi^2)/1701)*sw^6 + 
   (-253319/19845 - (880*Pi^2)/1701)*sw^8 + (92116/11025 + (64*Pi^2)/189)*
    sw^10 + (-299377/99225 - (208*Pi^2)/1701)*sw^12 + 
   (46058/99225 + (32*Pi^2)/1701)*sw^14) + 
 alpSb4Pi*mZmt^8*(-40448337074657/240714245772000 - (2*Pi^2)/315 + 
   (208837790655239/138056699781000 + (2*Pi^2)/35)*sw^2 + 
   (-222433/37800 - (2*Pi^2)/9)*sw^4 + (2446763/189000 + (22*Pi^2)/45)*sw^6 + 
   (-222433/12600 - (2*Pi^2)/3)*sw^8 + (2891629/189000 + (26*Pi^2)/45)*
    sw^10 + (-222433/27000 - (14*Pi^2)/45)*sw^12 + 
   (222433/88200 + (2*Pi^2)/21)*sw^14 + (-222433/661500 - (4*Pi^2)/315)*
    sw^16) + alpSb4Pi*mZmt^9*(-7153797122161/56825722044000 - (4*Pi^2)/891 + 
   (30666849809681/24357989155500 + (40*Pi^2)/891)*sw^2 + 
   (-1649141/297675 - (16*Pi^2)/81)*sw^4 + (6596564/467775 + (448*Pi^2)/891)*
    sw^6 + (-21438833/935550 - (728*Pi^2)/891)*sw^8 + 
   (1649141/66825 + (784*Pi^2)/891)*sw^10 + (-1649141/93555 - (560*Pi^2)/891)*
    sw^12 + (26386256/3274425 + (256*Pi^2)/891)*sw^14 + 
   (-28035397/13097700 - (68*Pi^2)/891)*sw^16 + 
   (1649141/6548850 + (8*Pi^2)/891)*sw^18) + 
 alpSb4Pi*mZmt^10*(-730867685342310799/7544594845046259000 - (4*Pi^2)/1215 + 
   (24119265472494212849/22633784535138777000 + (44*Pi^2)/1215)*sw^2 + 
   (-114198691/21829500 - (8*Pi^2)/45)*sw^4 + 
   (1484582983/98232750 + (208*Pi^2)/405)*sw^6 + 
   (-114198691/4009500 - (392*Pi^2)/405)*sw^8 + 
   (114198691/3118500 + (56*Pi^2)/45)*sw^10 + 
   (-228397382/7016625 - (448*Pi^2)/405)*sw^12 + 
   (1941377747/98232750 + (272*Pi^2)/405)*sw^14 + 
   (-114198691/14553000 - (4*Pi^2)/15)*sw^16 + 
   (2169775129/1178793000 + (76*Pi^2)/1215)*sw^18 + 
   (-114198691/589396500 - (8*Pi^2)/1215)*sw^20) + 
 alpSb4Pi*mZmt^11*(-4409058909672850781/57841893812021319000 - 
   (16*Pi^2)/6435 + (78422626586118218/85734032330071125 + (64*Pi^2)/2145)*
    sw^2 + (-356927873/72037350 - (16*Pi^2)/99)*sw^4 + 
   (356927873/22297275 + (224*Pi^2)/429)*sw^6 + 
   (-356927873/10405395 - (160*Pi^2)/143)*sw^8 + 
   (5710845968/111486375 + (3584*Pi^2)/2145)*sw^10 + 
   (-6067773841/111486375 - (3808*Pi^2)/2145)*sw^12 + 
   (713855746/17342325 + (192*Pi^2)/143)*sw^14 + 
   (-6781629587/312161850 - (304*Pi^2)/429)*sw^16 + 
   (713855746/93648555 + (320*Pi^2)/1287)*sw^18 + 
   (-356927873/222972750 - (112*Pi^2)/2145)*sw^20 + 
   (356927873/2341213875 + (32*Pi^2)/6435)*sw^22) + 
 alpSb4Pi*mZmt^12*(-986578516434087478739/16141744499808082755600 - 
   (4*Pi^2)/2079 + (19238327475953980242593/24212616749712124133400 + 
     (52*Pi^2)/2079)*sw^2 + (-192319469/40864824 - (4*Pi^2)/27)*sw^4 + 
   (4807986725/286053768 + (100*Pi^2)/189)*sw^6 + 
   (-961597345/23837814 - (80*Pi^2)/63)*sw^8 + 
   (3269430973/47675628 + (136*Pi^2)/63)*sw^10 + 
   (-192319469/2270268 - (8*Pi^2)/3)*sw^12 + 
   (3654069911/47675628 + (152*Pi^2)/63)*sw^14 + 
   (-4807986725/95351256 - (100*Pi^2)/63)*sw^16 + 
   (961597345/40864824 + (20*Pi^2)/27)*sw^18 + 
   (-192319469/26004888 - (44*Pi^2)/189)*sw^20 + 
   (4423347787/3146591448 + (92*Pi^2)/2079)*sw^22 + 
   (-192319469/1573295724 - (8*Pi^2)/2079)*sw^24) + 
 alpSb4Pi*mZmt^13*(-1827012986908587625591/36685782954109278990000 - 
   (8*Pi^2)/5265 + (58249949438075661251/83545558346908783125 + 
     (112*Pi^2)/5265)*sw^2 + (-54567149551/12174312150 - (16*Pi^2)/117)*
    sw^4 + (436537196408/24902002125 + (2816*Pi^2)/5265)*sw^6 + 
   (-927641542367/19921601700 - (1496*Pi^2)/1053)*sw^8 + 
   (54567149551/614864250 + (176*Pi^2)/65)*sw^10 + 
   (-1036775841469/8300667375 - (6688*Pi^2)/1755)*sw^12 + 
   (218268598204/1660133475 + (1408*Pi^2)/351)*sw^14 + 
   (-54567149551/527026500 - (616*Pi^2)/195)*sw^16 + 
   (54567149551/905527350 + (1936*Pi^2)/1053)*sw^18 + 
   (-1255044439673/49804004250 - (4048*Pi^2)/5265)*sw^20 + 
   (218268598204/30435780375 + (128*Pi^2)/585)*sw^22 + 
   (-54567149551/43827523740 - (40*Pi^2)/1053)*sw^24 + 
   (54567149551/547844046750 + (16*Pi^2)/5265)*sw^26) + 
 alpSb4Pi*mZmt^14*(-23638998979563103186241749/574499361061351308983400000 - 
   Pi^2/819 + (36681212906460460060914769/59430968385657031963800000 + 
     (5*Pi^2)/273)*sw^2 + (-112210143797/26221595400 - (8*Pi^2)/63)*sw^4 + 
   (1907572444549/104886381600 + (34*Pi^2)/63)*sw^6 + 
   (-112210143797/2118916800 - (11*Pi^2)/7)*sw^8 + 
   (2131992732143/19070251200 + (209*Pi^2)/63)*sw^10 + 
   (-112210143797/635675040 - (110*Pi^2)/21)*sw^12 + 
   (112210143797/529729200 + (44*Pi^2)/7)*sw^14 + 
   (-112210143797/577886400 - (121*Pi^2)/21)*sw^16 + 
   (2580833307331/19070251200 + (253*Pi^2)/63)*sw^18 + 
   (-112210143797/1589187600 - (44*Pi^2)/21)*sw^20 + 
   (112210143797/4195455264 + (50*Pi^2)/63)*sw^22 + 
   (-112210143797/16136366400 - (13*Pi^2)/63)*sw^24 + 
   (112210143797/101001700800 + (3*Pi^2)/91)*sw^26 + 
   (-112210143797/1363522960800 - (2*Pi^2)/819)*sw^28) + 
 alpSb4Pi*mZmt^15*(-911407464670311839780057303/
    26485893620213068039798800000 - (16*Pi^2)/16065 + 
   (1603649593376688983661413/2912671585800557335755000 + (256*Pi^2)/16065)*
    sw^2 + (-1495583405621/365229364500 - (16*Pi^2)/135)*sw^4 + 
   (1495583405621/79601271750 + (416*Pi^2)/765)*sw^6 + 
   (-28416084706799/477607630500 - (3952*Pi^2)/2295)*sw^8 + 
   (1495583405621/10854718875 + (9152*Pi^2)/2295)*sw^10 + 
   (-1495583405621/6202696500 - (16016*Pi^2)/2295)*sw^12 + 
   (1495583405621/4605032250 + (50336*Pi^2)/5355)*sw^14 + 
   (-34398418329283/101310709500 - (52624*Pi^2)/5355)*sw^16 + 
   (2991166811242/10854718875 + (18304*Pi^2)/2295)*sw^18 + 
   (-1495583405621/8683775100 - (2288*Pi^2)/459)*sw^20 + 
   (1495583405621/18369524250 + (5408*Pi^2)/2295)*sw^22 + 
   (-1495583405621/53067514500 - (208*Pi^2)/255)*sw^24 + 
   (1495583405621/221746399875 + (448*Pi^2)/2295)*sw^26 + 
   (-43371918763009/43462294375500 - (464*Pi^2)/16065)*sw^28 + 
   (1495583405621/21731147187750 + (32*Pi^2)/16065)*sw^30) + 
 alpSb4Pi*mZmt*(8/3 + (32*Pi^2)/81 - (8*Log[mZmt])/3 - (32*Zeta[3])/3 + 
   sw^2*(-80/9 - (64*Pi^2)/81 + (32*Log[mZmt])/9 + (128*Zeta[3])/9))


==> anc/src/result2/deltar-ud-mu-N3LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt^2*((2816*alpSb4Pi^2*Log[-(mW2/mt2)])/2025 - 
   (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405 + 
   sw^4*((-224192*alpSb4Pi^2)/30375 + (5632*alpSb4Pi^2*Log[-(mW2/mt2)])/
      2025 - (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405) - 
   (2816*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 + (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    405 + sw^2*((112096*alpSb4Pi^2)/30375 - (2816*alpSb4Pi^2*Log[-(mW2/mt2)])/
      675 + (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/135 + 
     (5632*alpSb4Pi^2*Log[-(mZ2/mt2)])/2025 - 
     (128*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/405)) + 
 mZmt^4*((52576*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575 + 
   sw^4*((-23054116*alpSb4Pi^2)/1406514375 + 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/4465125 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14175) + 
   sw^8*((-46108232*alpSb4Pi^2)/12658629375 + 
     (105152*alpSb4Pi^2*Log[-(mW2/mt2)])/40186125 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/127575) + 
   sw^6*((23054116*alpSb4Pi^2)/1808375625 - 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/5740875 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18225) - 
   (52576*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575 + 
   sw^2*((23054116*alpSb4Pi^2)/4219543125 - 
     (52576*alpSb4Pi^2*Log[-(mW2/mt2)])/8037225 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/25515 + 
     (105152*alpSb4Pi^2*Log[-(mZ2/mt2)])/40186125 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/127575)) + 
 mZmt^6*((6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175 + 
   sw^8*((-316679669344*alpSb4Pi^2)/1151622970673175 + 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/25566055515 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/567567) + 
   sw^4*((-1266718677376*alpSb4Pi^2)/5758114853365875 + 
     (25020992*alpSb4Pi^2*Log[-(mW2/mt2)])/127830277575 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2837835) + 
   sw^12*((-633359338688*alpSb4Pi^2)/28790574266829375 + 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/639151387875 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/14189175) + 
   sw^10*((316679669344*alpSb4Pi^2)/2617324933348125 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/58104671625 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1289925) + 
   sw^6*((633359338688*alpSb4Pi^2)/1919371617788625 - 
     (12510496*alpSb4Pi^2*Log[-(mW2/mt2)])/42610092525 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945945) - 
   (6255248*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175 + 
   sw^2*((316679669344*alpSb4Pi^2)/5758114853365875 - 
     (6255248*alpSb4Pi^2*Log[-(mW2/mt2)])/91307341125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2027025 + 
     (12510496*alpSb4Pi^2*Log[-(mZ2/mt2)])/639151387875 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/14189175)) + 
 mZmt^8*((642088*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755 + 
   sw^8*((-4940930320591*alpSb4Pi^2)/323309923138131930 + 
     (3210440*alpSb4Pi^2*Log[-(mW2/mt2)])/211102572681 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4135131) + 
   sw^12*((-4940930320591*alpSb4Pi^2)/692806978153139850 + 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/90472531149 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/8860995) + 
   sw^4*((-4940930320591*alpSb4Pi^2)/969929769414395790 + 
     (3210440*alpSb4Pi^2*Log[-(mW2/mt2)])/633307718043 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/12405393) + 
   sw^16*((-4940930320591*alpSb4Pi^2)/16973770964751926325 + 
     (1284176*alpSb4Pi^2*Log[-(mW2/mt2)])/4433154026301 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/434188755) + 
   sw^14*((4940930320591*alpSb4Pi^2)/2263169461966923510 - 
     (3210440*alpSb4Pi^2*Log[-(mW2/mt2)])/1477718008767 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/28945917) + 
   sw^6*((4940930320591*alpSb4Pi^2)/440877167915634450 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/57573428913 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5638815) + 
   sw^10*((4940930320591*alpSb4Pi^2)/373049911313229150 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/48715978311 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4771305) - 
   (642088*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755 + 
   sw^2*((4940930320591*alpSb4Pi^2)/4849648847071978950 - 
     (642088*alpSb4Pi^2*Log[-(mW2/mt2)])/492572669589 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/48243195 + 
     (1284176*alpSb4Pi^2*Log[-(mZ2/mt2)])/4433154026301 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/434188755)) + 
 mZmt^10*((38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 - 
   (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055 + 
   sw^12*((-125034429686001728*alpSb4Pi^2)/130678984236690621356625 + 
     (611149696*alpSb4Pi^2*Log[-(mW2/mt2)])/598777368654465 - 
     (512*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1851947955) + 
   sw^8*((-15629303710750216*alpSb4Pi^2)/18668426319527231622375 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/85539624093495 - 
     (448*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1851947955) + 
   sw^16*((-7814651855375108*alpSb4Pi^2)/33879736653956827759125 + 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/155238577058565 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/480134655) + 
   sw^4*((-15629303710750216*alpSb4Pi^2)/101639209961870483277375 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/465715731175695 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1440403965) + 
   sw^20*((-15629303710750216*alpSb4Pi^2)/2744258668970503048489125 + 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/12574324741743765 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/38890907055) + 
   sw^18*((7814651855375108*alpSb4Pi^2)/144434666787921213078375 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/661806565354935 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2046889845) + 
   sw^6*((31258607421500432*alpSb4Pi^2)/70365606896679565345875 - 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/322418583121635 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/997202745) + 
   sw^14*((31258607421500432*alpSb4Pi^2)/53808993509225549970375 - 
     (152787424*alpSb4Pi^2*Log[-(mW2/mt2)])/246555387093015 + 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/762566805) + 
   sw^10*((15629303710750216*alpSb4Pi^2)/14519887137410069039625 - 
     (76393712*alpSb4Pi^2*Log[-(mW2/mt2)])/66530818739385 + 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/205771995) - 
   (38196856*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 + 
   (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055 + 
   sw^2*((7814651855375108*alpSb4Pi^2)/304917629885611449832125 - 
     (38196856*alpSb4Pi^2*Log[-(mW2/mt2)])/1143120431067615 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3535537005 + 
     (76393712*alpSb4Pi^2*Log[-(mZ2/mt2)])/12574324741743765 - 
     (64*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/38890907055)) + 
 mZmt^12*((94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 - 
   (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225 + 
   sw^12*((-94373992048219426652*alpSb4Pi^2)/966593042260643110297359375 + 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1733077426025570625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1035788325) + 
   sw^16*((-47186996024109713326*alpSb4Pi^2)/811938155498940212649781875 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/1455785037861479325 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/870062193) + 
   sw^8*((-188747984096438853304*alpSb4Pi^2)/4059690777494701063248909375 + 
     (378558886096*alpSb4Pi^2*Log[-(mW2/mt2)])/7278925189307396625 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4350310965) + 
   sw^20*((-47186996024109713326*alpSb4Pi^2)/5535941969310955995339421875 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/9925807076328268125 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5932242225) + 
   sw^4*((-47186996024109713326*alpSb4Pi^2)/8699337380345787992676234375 + 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/15597696834230135625 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9322094925) + 
   sw^24*((-94373992048219426652*alpSb4Pi^2)/669848978286625675436070046875 + 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1201022656235720443125 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717801309225) + 
   sw^22*((47186996024109713326*alpSb4Pi^2)/29123868621157638062437828125 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/52218376358074801875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31208752575) + 
   sw^6*((47186996024109713326*alpSb4Pi^2)/2435814466496820637949345625 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/4367355113584437975 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/2610186579) + 
   sw^18*((47186996024109713326*alpSb4Pi^2)/1739867476069157598535246875 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/3119539366846027125 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1864418985) + 
   sw^10*((94373992048219426652*alpSb4Pi^2)/1194026699263147371543796875 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/2140860349796293125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1279503225) + 
   sw^14*((94373992048219426652*alpSb4Pi^2)/1068339678288079227170765625 - 
     (189279443048*alpSb4Pi^2*Log[-(mW2/mt2)])/1915506628765104375 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1144818675) - 
   (94639721524*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225 + 
   sw^2*((47186996024109713326*alpSb4Pi^2)/60895361662420515948733640625 - 
     (94639721524*alpSb4Pi^2*Log[-(mW2/mt2)])/92386358171978495625 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/55215485325 + 
     (189279443048*alpSb4Pi^2*Log[-(mZ2/mt2)])/1201022656235720443125 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/717801309225)) + 
 mZmt^14*((7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/
    3380779519232789764715625 - (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    23224728310875 + sw^16*((-143233594422520875208331*alpSb4Pi^2)/
      14898242462789279857502024296875 + 
     (87729200163308*alpSb4Pi^2*Log[-(mW2/mt2)])/7880604939936572878125 - 
     (1936*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/595505854125) + 
   sw^12*((-26042471713185613674242*alpSb4Pi^2)/
      2979648492557855971500404859375 + (15950763666056*alpSb4Pi^2*
       Log[-(mW2/mt2)])/1576120987987314575625 - 
     (352*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/119101170825) + 
   sw^20*((-52084943426371227348484*alpSb4Pi^2)/
      14898242462789279857502024296875 + 
     (31901527332112*alpSb4Pi^2*Log[-(mW2/mt2)])/7880604939936572878125 - 
     (704*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/595505854125) + 
   sw^8*((-13021235856592806837121*alpSb4Pi^2)/
      4966080820929759952500674765625 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/2626868313312190959375 - 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/198501951375) + 
   sw^24*((-13021235856592806837121*alpSb4Pi^2)/
      37818615482465095022889753984375 + 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/20004612539838992690625 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/137424427875) + 
   sw^4*((-104169886852742454696968*alpSb4Pi^2)/
      491642001272046235297566801796875 + 
     (63803054664224*alpSb4Pi^2*Log[-(mW2/mt2)])/260059963017906904978125 - 
     (128*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1786517562375) + 
   sw^28*((-26042471713185613674242*alpSb4Pi^2)/
      6391346016536601058868368423359375 + 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/3380779519232789764715625 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/23224728310875) + 
   sw^26*((13021235856592806837121*alpSb4Pi^2)/
      236716519130985224402532163828125 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/125214056267881102396875 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/860175122625) + 
   sw^6*((26042471713185613674242*alpSb4Pi^2)/
      28920117721885072664562753046875 - 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/15297644883406288528125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/105089268375) + 
   sw^22*((26042471713185613674242*alpSb4Pi^2)/
      19665680050881849411902672071875 - 
     (15950763666056*alpSb4Pi^2*Log[-(mW2/mt2)])/10402398520716276199125 + 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/71460702495) + 
   sw^10*((13021235856592806837121*alpSb4Pi^2)/
      2352354073071991556447688046875 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1244306043147879928125 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/94027240125) + 
   sw^18*((13021235856592806837121*alpSb4Pi^2)/
      1943249016885558242282872734375 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/1027904992165639940625 + 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/77674676625) + 
   sw^14*((52084943426371227348484*alpSb4Pi^2)/
      4966080820929759952500674765625 - (31901527332112*alpSb4Pi^2*
       Log[-(mW2/mt2)])/2626868313312190959375 + 
     (704*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/198501951375) - 
   (7975381833028*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 + 
   (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875 + 
   sw^2*((13021235856592806837121*alpSb4Pi^2)/
      491642001272046235297566801796875 - 
     (7975381833028*alpSb4Pi^2*Log[-(mW2/mt2)])/225385301282185984314375 + 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1548315220725 + 
     (15950763666056*alpSb4Pi^2*Log[-(mZ2/mt2)])/3380779519232789764715625 - 
     (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/23224728310875)) + 
 mZmt^15*((-122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
    287084860918393394836980000 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
    7952293559700 + sw^14*((-72057457610658441989441429*alpSb4Pi^2)/
      21117614705375273069829571219500000 + 
     (1342275670354729*alpSb4Pi^2*Log[-(mW2/mt2)])/334597739998127499810000 - 
     (1573*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1325382259950) + 
   sw^18*((-6550677964605312908131039*alpSb4Pi^2)/
      2262601575575922114624596916375000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/35849757856942232122500 - 
     (286*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/284010484275) + 
   sw^10*((-6550677964605312908131039*alpSb4Pi^2)/
      4525203151151844229249193832750000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/71699515713884464245000 - 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/284010484275) + 
   sw^22*((-85158813539869067805703507*alpSb4Pi^2)/
      99554469325340573043482264320500000 + 
     (1586325792237407*alpSb4Pi^2*Log[-(mW2/mt2)])/
      1577389345705458213390000 - (169*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      568020968550) + sw^6*((-6550677964605312908131039*alpSb4Pi^2)/
      33184823108446857681160754773500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/525796448568486071130000 - 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/189340322850) + 
   sw^26*((-6550677964605312908131039*alpSb4Pi^2)/
      92443435802101960683233531154750000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/1464718678155068341005000 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/40572926325) + 
   sw^30*((-6550677964605312908131039*alpSb4Pi^2)/
      9059456708605992146956886053165500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      143542430459196697418490000 - (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      3976146779850) + sw^28*((6550677964605312908131039*alpSb4Pi^2)/
      624790117834896010134957658839000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/9899477962703220511620000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/274217019300) + 
   sw^4*((6550677964605312908131039*alpSb4Pi^2)/
      152259776615226758772384639549000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/2412477822843641973420000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/66825996300) + 
   sw^24*((6550677964605312908131039*alpSb4Pi^2)/
      22123215405631238454107169849000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/350530965712324047420000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/126226881900) + 
   sw^8*((6550677964605312908131039*alpSb4Pi^2)/
      10479417823720060320366554139000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/166040983758469285620000 + 
     (13*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/59791680900) + 
   sw^20*((6550677964605312908131039*alpSb4Pi^2)/
      3620162520921475383399355066200000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/57359612571107571396000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/227208387420) + 
   sw^12*((6550677964605312908131039*alpSb4Pi^2)/
      2585830372086768130999539333000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/40971151836505408140000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/162291705300) + 
   sw^16*((6550677964605312908131039*alpSb4Pi^2)/
      1836314322206545484333006193000000 - 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/29095455652011086940000 + 
     (143*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/115250631300) + 
   (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/287084860918393394836980000 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/7952293559700 + 
   sw^2*((-6550677964605312908131039*alpSb4Pi^2)/
      1294208101229427449565269436166500000 + 
     (122025060941339*alpSb4Pi^2*Log[-(mW2/mt2)])/
      17942803807399587177311250 - (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/
      1988073389925 - (122025060941339*alpSb4Pi^2*Log[-(mZ2/mt2)])/
      143542430459196697418490000 + (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
      3976146779850)) + mZmt^13*((-69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/
    5195014719025964332500 + (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275 + 
   sw^14*((-111569037366562345207*alpSb4Pi^2)/3591851477354584671864853125 + 
     (279115573172*alpSb4Pi^2*Log[-(mW2/mt2)])/7871234422766612625 - 
     (176*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/17249135085) + 
   sw^10*((-111569037366562345207*alpSb4Pi^2)/5321261447932718032392375000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2915272008432078750 - 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3194284275) + 
   sw^18*((-1227259411032185797277*alpSb4Pi^2)/
      86204435456510032124756475000 + (767567826223*alpSb4Pi^2*
       Log[-(mW2/mt2)])/47227406536599675750 - 
     (242*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/51747405255) + 
   sw^6*((-223138074733124690414*alpSb4Pi^2)/53877772160318770077972796875 + 
     (558231146344*alpSb4Pi^2*Log[-(mW2/mt2)])/118068516341499189375 - 
     (352*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275) + 
   sw^22*((-10142639760596576837*alpSb4Pi^2)/5986419128924307786441421875 + 
     (279115573172*alpSb4Pi^2*Log[-(mW2/mt2)])/144305964417387898125 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/28748558475) + 
   sw^26*((-10142639760596576837*alpSb4Pi^2)/431022177282550160623782375000 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2597507359512982166250 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/258737026275) + 
   sw^24*((10142639760596576837*alpSb4Pi^2)/34481774182604012849902590000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/207800588761038573300 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10349481051) + 
   sw^4*((10142639760596576837*alpSb4Pi^2)/9578270606278892458306275000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/57722385766955159250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5749711695) + 
   sw^20*((111569037366562345207*alpSb4Pi^2)/18740094664458702635816625000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/10266827507956451250 + 
     (22*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/11249435925) + 
   sw^8*((111569037366562345207*alpSb4Pi^2)/10141698289001180249971350000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/5556165474894079500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3043965015) + 
   sw^16*((111569037366562345207*alpSb4Pi^2)/4561081241085186884907750000 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2498804578656067500 + 
     (11*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/1368978975) + 
   sw^12*((111569037366562345207*alpSb4Pi^2)/3780896291952194391436687500 - 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/2071377479675424375 + 
     (44*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/4539246075) + 
   (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/5195014719025964332500 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275 + 
   sw^2*((-10142639760596576837*alpSb4Pi^2)/71837029547091693437297062500 + 
     (69778893293*alpSb4Pi^2*Log[-(mW2/mt2)])/371072479930426023750 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/36962432325 - 
     (69778893293*alpSb4Pi^2*Log[-(mZ2/mt2)])/2597507359512982166250 + 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/258737026275)) + 
 mZmt^11*((-4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/10078511800579472250 + 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725 + 
   sw^10*((-2616148023976022476*alpSb4Pi^2)/8922397313175167171975625 + 
     (77232428144*alpSb4Pi^2*Log[-(mW2/mt2)])/239964566680463625 - 
     (64*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717084225) + 
   sw^14*((-654037005994005619*alpSb4Pi^2)/2775856941876718675725750 + 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/37327821483627675 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/111546435) + 
   sw^6*((-654037005994005619*alpSb4Pi^2)/7137917850540133737580500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/47992913336092725 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/143416845) + 
   sw^18*((-654037005994005619*alpSb4Pi^2)/14989627486134280848919050 + 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/201570236011589445 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/602350749) + 
   sw^22*((-654037005994005619*alpSb4Pi^2)/749481374306714042445952500 + 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/5039255900289736125 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/15058768725) + 
   sw^20*((654037005994005619*alpSb4Pi^2)/71379178505401337375805000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/479929133360927250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/717084225) + 
   sw^4*((654037005994005619*alpSb4Pi^2)/23060965363283508998337000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/155054027701222650 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/231673365) + 
   sw^16*((654037005994005619*alpSb4Pi^2)/5259518416187466964533000 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/35363199300278850 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/52837785) + 
   sw^8*((654037005994005619*alpSb4Pi^2)/3331028330252062410870900 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/22396692890176605 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/66927861) + 
   sw^12*((654037005994005619*alpSb4Pi^2)/2099387603100039334582500 - 
     (4827026759*alpSb4Pi^2*Log[-(mW2/mt2)])/14115562745909625 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/42181425) + 
   (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/10078511800579472250 - 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725 + 
   sw^2*((-654037005994005619*alpSb4Pi^2)/149896274861342808489190500 + 
     (9654053518*alpSb4Pi^2*Log[-(mW2/mt2)])/1679751966763245375 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/5019589575 - 
     (4827026759*alpSb4Pi^2*Log[-(mZ2/mt2)])/5039255900289736125 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/15058768725)) + 
 mZmt^9*((-220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/10886861248263000 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/187065450 + 
   sw^10*((-2063370508174759*alpSb4Pi^2)/538771322352878257500 + 
     (1546973771*alpSb4Pi^2*Log[-(mW2/mt2)])/388816473152250 - 
     (98*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^6*((-294767215453537*alpSb4Pi^2)/134692830588219564375 + 
     (441992506*alpSb4Pi^2*Log[-(mW2/mt2)])/194408236576125 - 
     (56*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^14*((-1179068861814148*alpSb4Pi^2)/942849814117536950625 + 
     (1767970024*alpSb4Pi^2*Log[-(mW2/mt2)])/1360857656032875 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^18*((-294767215453537*alpSb4Pi^2)/7542798512940295605000 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/5443430624131500 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93532725) + 
   sw^16*((294767215453537*alpSb4Pi^2)/887388060345917130000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/640403602839000 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/11003850) + 
   sw^4*((294767215453537*alpSb4Pi^2)/342854477860922527500 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/247428664733250 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/8502975) + 
   sw^12*((294767215453537*alpSb4Pi^2)/107754264470575651500 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/77763294630450 + 
     (14*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18706545) + 
   sw^8*((294767215453537*alpSb4Pi^2)/82887895746596655000 - 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/59817918946500 + 
     (7*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/7194825) + 
   (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/10886861248263000 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/187065450 + 
   sw^2*((-294767215453537*alpSb4Pi^2)/1885699628235073901250 + 
     (220996253*alpSb4Pi^2*Log[-(mW2/mt2)])/1088686124826300 - 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/18706545 - 
     (220996253*alpSb4Pi^2*Log[-(mZ2/mt2)])/5443430624131500 + 
     (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93532725)) + 
 mZmt^7*((-147887*alpSb4Pi^2*Log[-(mW2/mt2)])/131482571220 + 
   (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645 + 
   sw^6*((-6966521899*alpSb4Pi^2)/118452648412098 + 
     (739435*alpSb4Pi^2*Log[-(mW2/mt2)])/13148257122 - 
     (10*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/729729) + 
   sw^10*((-6966521899*alpSb4Pi^2)/164517567239025 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/3652293645 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/405405) + 
   sw^14*((-6966521899*alpSb4Pi^2)/2961316210302450 + 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/65741285610 - 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645) + 
   sw^12*((6966521899*alpSb4Pi^2)/455587109277300 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/10114043940 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/280665) + 
   sw^4*((6966521899*alpSb4Pi^2)/219356756318700 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/4869724860 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/135135) + 
   sw^8*((6966521899*alpSb4Pi^2)/107684225829180 - 
     (147887*alpSb4Pi^2*Log[-(mW2/mt2)])/2390592204 + 
     (alpSb4Pi^2*Log[-(mW2/mt2)]^2)/66339) + 
   (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/131482571220 - 
   (alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645 + 
   sw^2*((-6966521899*alpSb4Pi^2)/987105403434150 + 
     (295774*alpSb4Pi^2*Log[-(mW2/mt2)])/32870642805 - 
     (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/3648645 - 
     (147887*alpSb4Pi^2*Log[-(mZ2/mt2)])/65741285610 + 
     (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/3648645)) + 
 mZmt^5*((-32429*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 + 
   (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555 + 
   sw^6*((-2162368168*alpSb4Pi^2)/1123242379875 + 
     (518864*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 - 
     (32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555) + 
   sw^10*((-270296021*alpSb4Pi^2)/1123242379875 + 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/324168075 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/93555) + 
   sw^8*((270296021*alpSb4Pi^2)/249609417750 - 
     (32429*alpSb4Pi^2*Log[-(mW2/mt2)])/36018675 + 
     (2*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/10395) + 
   sw^4*((270296021*alpSb4Pi^2)/160463197125 - 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/46309725 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/13365) + 
   (32429*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 - 
   (2*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555 + 
   sw^2*((-540592042*alpSb4Pi^2)/1123242379875 + 
     (64858*alpSb4Pi^2*Log[-(mW2/mt2)])/108056025 - 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/31185 - 
     (64858*alpSb4Pi^2*Log[-(mZ2/mt2)])/324168075 + 
     (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/93555)) + 
 mZmt^3*((-2606*alpSb4Pi^2*Log[-(mW2/mt2)])/99225 + 
   (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945 + 
   sw^6*((-32752*alpSb4Pi^2)/385875 + (5212*alpSb4Pi^2*Log[-(mW2/mt2)])/
      99225 - (8*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945) + 
   sw^4*((16376*alpSb4Pi^2)/77175 - (2606*alpSb4Pi^2*Log[-(mW2/mt2)])/19845 + 
     (4*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/189) + 
   (2606*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 - (4*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/
    945 + sw^2*((-32752*alpSb4Pi^2)/385875 + 
     (10424*alpSb4Pi^2*Log[-(mW2/mt2)])/99225 - 
     (16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/945 - 
     (5212*alpSb4Pi^2*Log[-(mZ2/mt2)])/99225 + 
     (8*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/945)) + 
 mZmt*((-280*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
   (176*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/3 + 
   (280*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mW2/mt2)]*
    (344*alpSb4Pi^2 + (176*alpSb4Pi^2*Log[mu2/mt2])/3 - 
     (2240*alpSb4Pi^2*Zeta[3])/9) + Log[-(mZ2/mt2)]*
    (-344*alpSb4Pi^2 + (2240*alpSb4Pi^2*Zeta[3])/9) + 
   sw^2*((560*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
     (352*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/3 - 
     (560*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mZ2/mt2)]*
      (688*alpSb4Pi^2 - (4480*alpSb4Pi^2*Zeta[3])/9) + 
     Log[-(mW2/mt2)]*(-688*alpSb4Pi^2 - (352*alpSb4Pi^2*Log[mu2/mt2])/3 + 
       (4480*alpSb4Pi^2*Zeta[3])/9)) + 
   nf*((16*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 + 
     (32*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/9 - 
     (16*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mZ2/mt2)]*
      ((176*alpSb4Pi^2)/9 - (128*alpSb4Pi^2*Zeta[3])/9) + 
     Log[-(mW2/mt2)]*((-176*alpSb4Pi^2)/9 - (32*alpSb4Pi^2*Log[mu2/mt2])/9 + 
       (128*alpSb4Pi^2*Zeta[3])/9) + 
     sw^2*((-32*alpSb4Pi^2*Log[-(mW2/mt2)]^2)/9 - 
       (64*alpSb4Pi^2*Log[mu2/mt2]*Log[-(mZ2/mt2)])/9 + 
       (32*alpSb4Pi^2*Log[-(mZ2/mt2)]^2)/9 + Log[-(mW2/mt2)]*
        ((352*alpSb4Pi^2)/9 + (64*alpSb4Pi^2*Log[mu2/mt2])/9 - 
         (256*alpSb4Pi^2*Zeta[3])/9) + Log[-(mZ2/mt2)]*((-352*alpSb4Pi^2)/9 + 
         (256*alpSb4Pi^2*Zeta[3])/9))))


==> anc/src/result2/deltar-ud-mu-NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((4*Log[-(mW2/mt2)])/3 - (4*Log[-(mZ2/mt2)])/3 + 
  sw^2*((-8*Log[-(mW2/mt2)])/3 + (8*Log[-(mZ2/mt2)])/3))


==> anc/src/result2/deltar-ud-mu-NNLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mZmt*((16*alphSb4Pi*Log[-(mW2/mt2)])/3 - (16*alphSb4Pi*Log[-(mZ2/mt2)])/3 + 
  sw^2*((-32*alphSb4Pi*Log[-(mW2/mt2)])/3 + (32*alphSb4Pi*Log[-(mZ2/mt2)])/3))

